Self-Verifying Measurement Records: Hash-Linked Evidence Graphs for Hardware Benchmarking

Performance numbers reported for hardware are accepted on trust: the reader cannot recompute them, the apparatus is gone, and the silicon itself can be silently wrong, with fleet studies reporting on the order of one core in a thousand returning incorrect arithmetic with no error raised. We make a reported hardware measurement a tamper-evident, independently checkable record. Every quantity in the text, a table, or a figure is bound, by its content hash, to the observation and the verification behind it; the whole is a hash-linked, append-only structure (a transparency log for measurement) that a verifier audits offline without trusting its producer. Matrix products are verified by a probabilistic identity (Freivalds) at O(k n^2) cost under a tolerance we derive from floating-point error analysis and calibrate to the device's own measured residual floor, so a wrong product is rejected with probability 1 - 2^(-k); quantities with no such identity carry an algebraic checksum and a measured reproducibility class. We then treat the check itself as a security object: a probe seed committed for offline reproducibility is an attack surface, and a probe-aware adversary can hide a corruption in the probe's null space, fooling even a quorum of bit-identical witnesses, while a Fiat-Shamir challenge derived from the claimed output closes this. Driving the device from an unprivileged tenant's reach, with a di/dt power virus and a thermal soak, neither moves the calibrated tolerance nor produces a silent error, placing the physical-fault threat at the rare defective part or the privileged attacker and marking the boundary at which the record must compose with a hardware root of trust. We demonstrate the construction across Blackwell and Hopper GPUs and report a residual-floor and reproducibility map by precision, size, and device.

==> anc/README.md <==
# Self-Verifying Measurement Records — ancillary files

This package accompanies *"Self-Verifying Measurement Records: Hash-Linked Evidence Graphs for
Hardware Benchmarking."* Everything here is real: the primary record is measured on two
RTX PRO 6000 Blackwell Max-Q cards, with single-card replays on an RTX 5090 and an RTX PRO 6000
Blackwell Server Edition. The evidence graph binds each reported quantity to the observation and
the verification behind it.

## Contents
- `code/` — all source.
  - `canon.py` — canonical serialization and SHA-256 content addressing.
  - `graph.py` — the evidence graph: observation / reduction / claim / root nodes, the pure
    reducers, and the single-pass auditor.
  - `verify_math.py` — the Freivalds residual, the device-calibrated tolerance, and the
    single-bit fault used in the corruption demonstration.
  - `workloads.py` — the GPU workloads (dense GEMM at four precisions, a VRAM-filling GEMM, an
    HBM triad, fused attention, reductions, and atomic scatter/index-add).
  - `verify_demo.py` — the residual floor by precision and size, the calibrated tolerance, and
    the two multi-stage detect/repair/re-check transcripts.
  - `env.py`, `sampler.py` — the environment digest and the clock/temperature/power sampler.
  - `run_experiment.py` — runs the grid and writes `observations.jsonl`.
  - `build_graph.py` — assembles the evidence graph from the observations and the transcript.
  - `gen_tables.py`, `make_figures.py` — the LaTeX numbers/tables and the figures.
  - `verify_graph.py` — the offline auditor (standard library only).
- `observations.jsonl` — every raw observation, one canonical line each.
- `verification.json` — the residual floor, the calibrated tolerance, and the staged transcripts.
- `evidence_graph.json` — the full hash-linked graph.
- `env.json` — the environment digest.
- `taxonomy.json` — the per-workload classes and residuals behind the tables.
- `device_validation*.json` — the two out-of-sample single-device replay records.
- `manifest.sha256` — every shipped member with its SHA-256, headed by the evidence-graph root.

## Audit the record offline (no GPU, no network)
```bash
python3 code/verify_graph.py evidence_graph.json
```
This re-hashes every node, recomputes every reduction, checks every edge, and prints the
evidence-graph root hash on success. It is the same check the paper's claims rest on.

## Reproduce the measurements
```bash
python3 code/run_experiment.py --repeats 24    # heavy; needs a Blackwell-class GPU
python3 code/verify_demo.py                     # residual floor, tolerance, staged demos
python3 code/device_validation.py --repeats 8 --output device_validation_<device>.json
python3 code/build_graph.py                      # -> evidence_graph.json, taxonomy.json
python3 code/gen_tables.py && python3 code/make_figures.py
```

## Notes
- Throughput depends on the device's clock and thermal state, so re-running reproduces the
  classes (bit-stable, bounded, clock-tracking) and the residual floor, not the exact decimals.
- The auditor checks internal consistency and integrity; re-running the linear checks from the
  committed probe seeds still needs the device.


==> anc/adversary.json <==
{
  "device": "NVIDIA H200 NVL",
  "n": 8192,
  "k": 8,
  "committed_seed": 7,
  "precisions": {
    "fp16": {
      "tau": 0.0007067517789686225,
      "blind_window_unaware_rel": 0.000670077686663717,
      "evade_rel_corruption": 0.5,
      "rho_committed_probe": 0.00023552759308045969,
      "rho_committed_passes": true,
      "rho_fiat_shamir": 0.6356492241809288,
      "fiat_shamir_catches": true,
      "witness_delta": 1.4338537725175096,
      "witness_catches": true
    },
    "fp8": {
      "tau": 0.005218524292653999,
      "blind_window_unaware_rel": 0.005465951282531023,
      "evade_rel_corruption": 0.4999999701976776,
      "rho_committed_probe": 0.0017397368936445936,
      "rho_committed_passes": true,
      "rho_fiat_shamir": 0.33363881796681133,
      "fiat_shamir_catches": true,
      "witness_delta": 1.439601170197698,
      "witness_catches": true
    }
  }
}

==> anc/code/adversary.py <==
"""The probe is the attack surface.

A tolerance-based identity check has two blind spots, and a record that commits its probe for
reproducibility walks straight into the second.

First, against an adversary who does not know the probe, the largest corruption that passes is the
tolerance itself: a wrong product within tau is, by construction, indistinguishable from roundoff.
On a low-precision part the tolerance is larger, so the undetectable window is wider.

Second, and far worse, against an adversary who does know the probe, the window is unbounded. The
residual sees a corruption E only through E x; choose E in the null space of the committed probe,
so E x = 0, and a product wrong by any amount passes with residual at the floor. Freivalds is sound
only when its randomness is hidden from the prover, and a committed seed is not hidden.

The fix keeps the record offline and reproducible: derive the probe from a hash of the claimed
output (a Fiat-Shamir challenge), so the adversary cannot aim at a null space that depends on the
very output being attacked; and a second device, holding the true product, disagrees regardless.

Writes results/adversary.json.
"""

from __future__ import annotations

import hashlib
import json
import os

import torch

import env as env_mod
import verify_math as V
from verify_demo import product

RESULTS = os.path.join(os.path.dirname(__file__), "..", "results")


def _probe(n, k, seed, device):
    gen = torch.Generator(device=device).manual_seed(seed)
    return torch.randn(n, k, device=device, dtype=torch.float32, generator=gen)


def _residual_with_probe(a, b, c, x):
    lhs = a.float() @ (b.float() @ x)
    rhs = c.float() @ x
    return (lhs - rhs).abs().max().item() / (rhs.abs().max().item() + 1e-30)


def _fs_seed(c):
    flat = c.detach().reshape(-1)[: 1 << 16].to(torch.float32).cpu().numpy().tobytes()
    return int(hashlib.sha256(flat).hexdigest()[:8], 16)


def nullspace_corruption(c, x, rel_target=0.5):
    """E with E x = 0 (lives in the committed probe's null space) and ||E||/||C|| = rel_target."""
    n = c.shape[1]
    r = torch.randn(n, device=c.device, dtype=torch.float32)
    beta = torch.linalg.lstsq(x, r.unsqueeze(1)).solution            # project r onto col(x)
    w = r - (x @ beta).squeeze(1)                                    # w orthogonal to col(x)
    u = torch.randn(c.shape[0], device=c.device, dtype=torch.float32)
    e = torch.outer(u, w)
    e = e * (rel_target * c.float().norm() / (e.norm() + 1e-30))
    return e


def main():
    os.makedirs(RESULTS, exist_ok=True)
    assert torch.cuda.is_available()
    here = env_mod.collect()
    n, k = 8192, 8
    seed = 7  # the committed probe seed used throughout the record

    # a representative high-precision and low-precision floor (the calibration margin uses x3)
    floors = {}
    for prec in ("fp16", "fp8"):
        a, b, c = product(n, prec)
        floors[prec] = V.freivalds_residual(a, b, c, k=k, seed=seed)
        del a, b, c
        torch.cuda.empty_cache()

    results = {}
    for prec in ("fp16", "fp8"):
        a, b, c = product(n, prec)
        x = _probe(n, k, seed, c.device)
        tau = V.calibrated_tolerance(floors[prec], margin=3.0)

        # (1) probe-unaware adversary: a generic corruption scaled so its residual just reaches tau
        e_gen = torch.randn_like(c.float())
        rho_gen = _residual_with_probe(a, b, (c.float() + e_gen), x) - _residual_with_probe(a, b, c, x)
        e_gen = e_gen * (tau / (abs(rho_gen) + 1e-30))               # scale to sit at the tolerance
        generic_rel = (e_gen.norm() / c.float().norm()).item()

        # (2) probe-aware adversary: null-space corruption, 50% of the output, committed probe
        e = nullspace_corruption(c, x, rel_target=0.5)
        c_evade = c.float() + e
        rho_committed = _residual_with_probe(a, b, c_evade, x)       # uses the committed seed
        evade_rel = (e.norm() / c.float().norm()).item()

        # defense A: Fiat-Shamir probe derived from the claimed (corrupted) output
        x_fs = _probe(n, k, _fs_seed(c_evade), c.device)
        rho_fs = _residual_with_probe(a, b, c_evade, x_fs)

        # defense B: a second device holds the true product; the difference is the corruption
        witness_delta = (c_evade - c.float()).abs().max().item() / (c.float().abs().max().item() + 1e-30)

        results[prec] = {
            "tau": tau,
            "blind_window_unaware_rel": generic_rel,
            "evade_rel_corruption": evade_rel,
            "rho_committed_probe": rho_committed,
            "rho_committed_passes": rho_committed <= tau,
            "rho_fiat_shamir": rho_fs,
            "fiat_shamir_catches": rho_fs > tau,
            "witness_delta": witness_delta,
            "witness_catches": witness_delta > tau,
        }
        del a, b, c, x, e, c_evade
        torch.cuda.empty_cache()

    out = {"device": here["digest"]["device"], "n": n, "k": k, "committed_seed": seed,
           "precisions": results}
    with open(os.path.join(RESULTS, "adversary.json"), "w", encoding="utf-8") as fh:
        json.dump(out, fh, indent=2)

    print(f"device: {out['device']}")
    for prec, r in results.items():
        print(f"[{prec}] tau={r['tau']:.2e}")
        print(f"   unaware adversary: undetectable corruption up to {100*r['blind_window_unaware_rel']:.1f}% of C")
        print(f"   probe-AWARE (committed seed): {100*r['evade_rel_corruption']:.0f}% corruption, "
              f"residual {r['rho_committed_probe']:.1e} <= tau -> PASSES: {r['rho_committed_passes']}")
        print(f"   Fiat-Shamir probe residual {r['rho_fiat_shamir']:.1e} -> caught: {r['fiat_shamir_catches']}")
        print(f"   witness delta {r['witness_delta']:.2e} -> caught: {r['witness_catches']}")


if __name__ == "__main__":
    main()


==> anc/code/build_graph.py <==
"""Assemble the evidence graph and the reproducibility taxonomy from the raw observations.

For each workload we add reductions (median throughput, relative dispersion, the [min,max]
band, the rank correlation of throughput against SM clock and against temperature, and whether
the numerical fingerprint is identical across repeats), classify the two reported quantities,
attach claims, and seal a root. The stability thresholds below are fixed in advance; the class
of every quantity is computed from the data, not chosen.
"""

from __future__ import annotations

import json
import os
import re

from continuation import build_chain, verify_chain
from graph import EvidenceGraph, merkle_proof, merkle_root, verify

RESULTS = os.path.join(os.path.dirname(__file__), "..", "results")

# pre-registered thresholds
TAU1 = 0.0025   # relative-dispersion ceiling for a tightly-bounded performance figure
RHO = 0.5       # |rank correlation| above which a figure tracks a device covariate


def load_observations() -> list[dict]:
    rows = []
    with open(os.path.join(RESULTS, "observations.jsonl"), "r", encoding="utf-8") as fh:
        for line in fh:
            line = line.strip()
            if line:
                rows.append(json.loads(line))
    return rows


def slug(s: str) -> str:
    out = re.sub(r"[^a-z0-9]+", "_", s.lower()).strip("_")
    return out or "device"


def load_device_validations() -> list[dict]:
    names = ["device_validation.json"]
    names.extend(sorted(n for n in os.listdir(RESULTS)
                        if n.startswith("device_validation_") and n.endswith(".json")))
    seen = set()
    out = []
    for name in names:
        if name in seen:
            continue
        seen.add(name)
        path = os.path.join(RESULTS, name)
        if not os.path.exists(path):
            continue
        data = json.load(open(path))
        data["record_name"] = name
        data["record_slug"] = slug(os.path.splitext(name)[0].replace("device_validation", "validation"))
        out.append(data)
    return out


def classify_perf(rel: float, rho_clk: float, rho_temp: float) -> tuple[str, str]:
    rho = max(abs(rho_clk), abs(rho_temp))
    if rho >= RHO:
        cov = "sm_clock" if abs(rho_clk) >= abs(rho_temp) else "temperature"
        return "S2", cov
    return "S1", ""


def main() -> int:
    rows = load_observations()
    env_id = rows[0]["env_id"]
    groups: dict[tuple[str, str], list[dict]] = {}
    for r in rows:
        groups.setdefault((r["workload"], r["variant"]), []).append(r)

    g = EvidenceGraph()
    obs_ids: dict[tuple[str, str], list[str]] = {}
    for key, recs in groups.items():
        recs.sort(key=lambda r: r["repeat"])
        obs_ids[key] = [g.add_observation(r) for r in recs]

    taxonomy = []
    for key, ids in obs_ids.items():
        wl, var = key
        med = g.add_reduction("median", ids, {"field": "throughput"})
        rel = g.add_reduction("rel_mad", ids, {"field": "throughput"})
        band = g.add_reduction("minmax", ids, {"field": "throughput"})
        sp_clk = g.add_reduction("spearman", ids, {"field_x": "throughput", "field_y": "sm_clock_mhz"})
        sp_tmp = g.add_reduction("spearman", ids, {"field_x": "throughput", "field_y": "temp_c"})
        eqdig = g.add_reduction("all_equal", ids, {"field": "output_digest"})
        nd = g.add_reduction("rel_spread_vec", ids, {"field": "fp_sample"})
        med_pow = g.add_reduction("median", ids, {"field": "power_w"})
        med_tmp = g.add_reduction("median", ids, {"field": "temp_c"})
        med_mem = g.add_reduction("median", ids, {"field": "peak_mem_bytes"})

        med_v = float(g.nodes[med]["value"])
        rel_v = float(g.nodes[rel]["value"])
        band_v = [float(x) for x in g.nodes[band]["value"]]
        rho_clk = float(g.nodes[sp_clk]["value"])
        rho_tmp = float(g.nodes[sp_tmp]["value"])
        nd_v = float(g.nodes[nd]["value"])
        bit_stable = (nd_v == 0.0) and (float(g.nodes[eqdig]["value"]) == 1.0)
        unit = g.nodes[ids[0]]["unit"]

        perf_class, cov = classify_perf(rel_v, rho_clk, rho_tmp)
        num_class = "S0" if bit_stable else "Snd"

        # claims as displayed in the document
        g.add_claim(
            name=f"perf_{wl}_{var}",
            rendered=round(med_v, 3),
            unit=unit,
            stability_class=perf_class,
            source=med,
            tolerance={"band": [round(band_v[0], 3), round(band_v[1], 3)], "covariate": cov},
            text=f"{wl}/{var} sustained {unit}",
        )
        g.add_claim(
            name=f"num_{wl}_{var}",
            rendered="bit-stable" if bit_stable else f"<= {nd_v:.2e} rel.",
            unit="",
            stability_class=num_class,
            source=nd,
            tolerance=nd_v,
            text=f"{wl}/{var} run-to-run numerical divergence",
        )

        # linear quantities (matrix products) also carry a Freivalds residual
        rho_v = None
        if all(g.nodes[i].get("freivalds_rho", -1.0) >= 0.0 for i in ids):
            med_rho = g.add_reduction("median", ids, {"field": "freivalds_rho"})
            rho_v = float(g.nodes[med_rho]["value"])
            g.add_claim(
                name=f"verify_{wl}_{var}",
                rendered=float(f"{rho_v:.3e}"),
                unit="rel. residual",
                stability_class="linear-verified",
                source=med_rho,
                text=f"{wl}/{var} Freivalds residual, median over repeats",
            )

        # binding size carried per class (bytes): the bridge to compactness
        if perf_class == "S2":
            perf_binding = 8 * 5 + 64  # 5 floats + a covariate id reference
        else:
            perf_binding = 8 * 3       # median + [min,max]
        num_binding = 32 if bit_stable else 32 + 8  # one hash, or a reference hash + a bound
        raw_binding = 8 * len(ids)     # naive: every per-repeat value

        taxonomy.append({
            "workload": wl,
            "variant": var,
            "repeats": len(ids),
            "unit": unit,
            "median": med_v,
            "band": band_v,
            "rel_dispersion": rel_v,
            "rho_clock": rho_clk,
            "rho_temp": rho_tmp,
            "perf_class": perf_class,
            "covariate": cov,
            "bit_stable": bit_stable,
            "num_class": num_class,
            "nd_rel": nd_v,
            "freivalds_rho": rho_v,
            "median_power_w": float(g.nodes[med_pow]["value"]),
            "median_temp_c": float(g.nodes[med_tmp]["value"]),
            "peak_mem_gib": float(g.nodes[med_mem]["value"]) / (1 << 30),
            "perf_binding_bytes": perf_binding,
            "num_binding_bytes": num_binding,
            "raw_binding_bytes": raw_binding,
            "node_ids": {"median": med, "rel_mad": rel, "minmax": band,
                         "spearman_clock": sp_clk, "spearman_temp": sp_tmp,
                         "all_equal": eqdig, "nd_rel": nd},
        })

    # verification transcript: residual floor, calibrated tolerance, staged demonstrations
    vpath = os.path.join(RESULTS, "verification.json")
    verification = None
    if os.path.exists(vpath):
        verification = json.load(open(vpath))
        for row in verification["floor_sweep"]:
            g.add_observation({"vkind": "floor", "precision": row["precision"],
                               "n": row["n"], "residual": row["residual"]})
        tol = verification["tolerance"]
        tol_obs = g.add_observation({"vkind": "tolerance", "calibrated_at": tol["calibrated_at"],
                                     "n_ref": tol["n_ref"], "floor": tol["floor"],
                                     "margin": tol["margin"], "tau": tol["tau"]})
        g.add_claim(name="tolerance", rendered=float(f"{tol['tau']:.3e}"), unit="rel. residual",
                    stability_class="calibrated", source=tol_obs,
                    text="device-calibrated acceptance tolerance")
        for demo, stages in verification["stages"].items():
            for i, s in enumerate(stages):
                sid = g.add_observation({"vkind": "stage", "demo": demo, "index": i,
                                         "stage": s["stage"], "what": s["what"],
                                         "residual": s["residual"], "tolerance": s["tolerance"],
                                         "decision": s["decision"]})
                g.add_claim(name=f"{demo}_{i}_{s['stage']}", rendered=s["decision"], unit="",
                            stability_class="verify-stage", source=sid,
                            text=f"{demo}: {s['what']} residual {s['residual']:.2e} vs tau {s['tolerance']:.2e}")

    # the differential between two devices: per-card floors, output agreement, fingerprint
    cpath = os.path.join(RESULTS, "cross_device.json")
    cross = None
    if os.path.exists(cpath):
        cross = json.load(open(cpath))
        for row in cross["fingerprint"]:
            g.add_observation({"vkind": "cross_floor", "precision": row["precision"],
                               "n": row["n"], "rho0": row["rho0"], "rho1": row["rho1"],
                               "delta": row["delta"]})
        for row in cross["throughput"]:
            tid = g.add_observation({"vkind": "cross_tput", "precision": row["precision"],
                                     "n": row["n"], "tput0": row["tput0"], "tput1": row["tput1"],
                                     "diff_pct": row["diff_pct"]})
            g.add_claim(name=f"tput_diff_{row['precision']}",
                        rendered=float(f"{row['diff_pct']:.2f}"), unit="\\%",
                        stability_class="device-differential", source=tid,
                        text=f"device-to-device throughput difference, {row['precision']}")
        w = cross["cross_witness"]
        wid = g.add_observation({"vkind": "cross_witness", **w})
        g.add_claim(name="cross_witness", rendered=float(f"{w['delta_corrupt']:.3e}"), unit="",
                    stability_class="cross-witness", source=wid,
                    text="two-device disagreement on an injected fault")

    # algebraic checks for nonlinear quantities, and a portable CPU re-verification
    npath = os.path.join(RESULTS, "nonlinear.json")
    nonlinear = None
    if os.path.exists(npath):
        nonlinear = json.load(open(npath))
        for name in ("attention", "scatter"):
            blk = nonlinear[name]
            oid = g.add_observation({"vkind": "nonlinear", "op": name,
                                     "residual_floor": blk["residual_floor"],
                                     "fault_residual": blk["fault_residual"],
                                     "run_to_run_divergence": blk["run_to_run_divergence"]})
            g.add_claim(name=f"nonlinear_{name}", rendered=bool(blk["detected"]), unit="",
                        stability_class="algebraic-check", source=oid,
                        text=f"{name}: consistent fault residual {blk['fault_residual']:.2e} "
                             f"vs floor {blk['residual_floor']:.2e}")
        por = nonlinear["portable"]
        pid = g.add_observation({"vkind": "portable", "verifier_device": por["verifier_device"],
                                 "n": por["n"], "residual": por["residual"],
                                 "tolerance": por["tolerance"]})
        g.add_claim(name="portable_recheck", rendered=bool(por["ok"]), unit="",
                    stability_class="device-independent", source=pid,
                    text="GPU product re-verified on the CPU from the committed seed")

    # out-of-sample validation on different single-GPU Blackwell SKUs
    device_validations = load_device_validations()
    for device_validation in device_validations:
        digest = device_validation["env"]["digest"]
        vslug = device_validation["record_slug"]
        did = g.add_observation({"vkind": "device_validation_env",
                                 "record": device_validation["record_name"],
                                 "device": digest["device"],
                                 "num_gpus": digest["num_gpus"],
                                 "compute_capability": digest["compute_capability"],
                                 "sm_count": digest["sm_count"],
                                 "total_memory_bytes": digest["total_memory_bytes"],
                                 "driver_version": digest["driver_version"],
                                 "cuda_runtime": digest["cuda_runtime"],
                                 "torch_version": digest["torch_version"]})
        g.add_claim(name=f"validation_device_{vslug}", rendered=digest["device"], unit="",
                    stability_class="out-of-sample-device", source=did,
                    text="single-device out-of-sample validation environment")
        for row in device_validation["floor_sweep"]:
            oid = g.add_observation({"vkind": "validation_floor",
                                     "record": device_validation["record_name"],
                                     "precision": row["precision"], "n": row["n"],
                                     "residual": row["residual"]})
            if row["n"] == device_validation["n_ref"]:
                g.add_claim(name=f"validation_floor_{vslug}_{row['precision']}",
                            rendered=float(f"{row['residual']:.3e}"),
                            unit="rel. residual",
                            stability_class="out-of-sample-floor", source=oid,
                            text=f"out-of-sample residual floor for {row['precision']}")
        for row in device_validation["workloads"]:
            oid = g.add_observation({"vkind": "validation_workload",
                                     "record": device_validation["record_name"],
                                     "workload": row["workload"], "variant": row["variant"],
                                     "median": row["median"], "unit": row["unit"],
                                     "rel_dispersion": row["rel_dispersion"],
                                     "rho_clock": row["rho_clock"],
                                     "rho_temp": row["rho_temp"],
                                     "bit_stable": row["bit_stable"],
                                     "nd_rel": row["nd_rel"],
                                     "median_power_w": row["median_power_w"],
                                     "median_temp_c": row["median_temp_c"],
                                     "peak_mem_gib": row["peak_mem_gib"]})
            g.add_claim(name=f"validation_num_{vslug}_{row['workload']}_{row['variant']}",
                        rendered="bit-stable" if row["bit_stable"] else f"<= {row['nd_rel']:.2e} rel.",
                        unit="", stability_class=row["num_class"], source=oid,
                        text=f"out-of-sample numerical class for {row['workload']}/{row['variant']}")

    # a directed, append-only continuation across the out-of-sample devices: each record
    # commits to the hash of the record it extends, so the evidence advances in one direction
    continuation = None
    if device_validations:
        chain = build_chain(env_id, device_validations)
        for i, link in enumerate(chain):
            lid = g.add_observation({"vkind": "continuation", "index": i,
                                     "device": link["device"], "record": link["record"],
                                     "continues": link["continues"], "link_id": link["link_id"]})
            g.add_claim(name=f"continuation_{i}", rendered=link["link_id"][:16], unit="",
                        stability_class="continuation", source=lid,
                        text=f"continuation link {i}: {link['device']} extends {link['continues'][:12]}")
        by_device = {dv["env"]["digest"]["device"]: dv for dv in device_validations}
        chain_ok = verify_chain(env_id, by_device, chain)
        continuation = {"genesis": env_id, "head": chain[-1]["link_id"],
                        "length": len(chain), "verified": chain_ok,
                        "links": chain}

    # reconstructing a record whose instrument is gone: what re-derives, what is lost
    resurrection = None
    rspath = os.path.join(RESULTS, "resurrection.json")
    if os.path.exists(rspath):
        resurrection = json.load(open(rspath))
        rid = g.add_observation({"vkind": "resurrection",
                                 "dead_device": resurrection["dead_device"],
                                 "present_device": resurrection["present_device"],
                                 "recoverable_claims": resurrection["recoverable_claims"],
                                 "transferable_claims": resurrection["transferable_claims"],
                                 "recoverable_fraction": resurrection["recoverable_fraction"],
                                 "lost_device_local": resurrection["lost_device_local"]})
        g.add_claim(name="resurrection",
                    rendered=float(f"{resurrection['recoverable_fraction']:.3f}"), unit="",
                    stability_class="reconstruction", source=rid,
                    text="fraction of a dead device's record re-derived on a living device")

    # a recallable device signature: re-derived equal, committed as a node
    fingerprint = None
    fppath = os.path.join(RESULTS, "fingerprint.json")
    if os.path.exists(fppath):
        fingerprint = json.load(open(fppath))
        fid = g.add_observation({"vkind": "fingerprint", "device": fingerprint["device"],
                                 "key": fingerprint["key"], "recallable": fingerprint["recallable"],
                                 "response": fingerprint["response"]})
        g.add_claim(name="device_signature", rendered=fingerprint["key"][:16], unit="",
                    stability_class="recallable-signature", source=fid,
                    text="a recallable device signature, re-derived equal on the device")

    # a memory-latency fingerprint that exposes the on-package seam streaming bandwidth hides
    secprobe = None
    sppath = os.path.join(RESULTS, "secprobe.json")
    if os.path.exists(sppath):
        secprobe = json.load(open(sppath))
        sid = g.add_observation({"vkind": "secprobe", "device": secprobe["device"],
                                 "seam_step_ratio": secprobe["seam_step_ratio"],
                                 "l2_random_gbs": secprobe["l2_random_gbs"],
                                 "hbm_random_gbs": secprobe["hbm_random_gbs"],
                                 "pressure_changes_bits": secprobe["pressure_changes_bits"],
                                 "latency_curve": secprobe["latency_curve"]})
        g.add_claim(name="seam_random_penalty",
                    rendered=float(f"{secprobe['seam_step_ratio']:.2f}"), unit="x",
                    stability_class="device-structure", source=sid,
                    text="cross-die random-access penalty, hidden by streaming bandwidth")

    # the committed probe is an attack surface: a probe-aware adversary evades a fixed-seed check
    adversary = None
    avpath = os.path.join(RESULTS, "adversary.json")
    if os.path.exists(avpath):
        adversary = json.load(open(avpath))
        for prec, r in adversary["precisions"].items():
            aid = g.add_observation({"vkind": "adversary", "precision": prec, "tau": r["tau"],
                                     "blind_window_unaware_rel": r["blind_window_unaware_rel"],
                                     "evade_rel_corruption": r["evade_rel_corruption"],
                                     "rho_committed_probe": r["rho_committed_probe"],
                                     "rho_committed_passes": r["rho_committed_passes"],
                                     "rho_fiat_shamir": r["rho_fiat_shamir"],
                                     "fiat_shamir_catches": r["fiat_shamir_catches"],
                                     "witness_delta": r["witness_delta"],
                                     "witness_catches": r["witness_catches"]})
            g.add_claim(name=f"adversary_{prec}",
                        rendered=float(f"{r['evade_rel_corruption']:.3f}"), unit="rel",
                        stability_class="attack-surface", source=aid,
                        text=f"{prec}: corruption that evades the committed probe, caught by "
                             f"Fiat-Shamir and by a second device")

    # coordinated corruption fools N bit-identical witnesses; only Fiat-Shamir catches all
    multiwitness = None
    mwpath = os.path.join(RESULTS, "multiwitness.json")
    if os.path.exists(mwpath):
        multiwitness = json.load(open(mwpath))
        mid = g.add_observation({"vkind": "multiwitness", "num_witness": multiwitness["num_witness"],
                                 "evade_rel_corruption": multiwitness["evade_rel_corruption"],
                                 "witness_delta_after_attack": multiwitness["witness_delta_after_attack"],
                                 "witnesses_fooled": multiwitness["witnesses_fooled"],
                                 "committed_fooled": multiwitness["committed_fooled"],
                                 "fiat_shamir_caught": multiwitness["fiat_shamir_caught"]})
        g.add_claim(name="multiwitness",
                    rendered=f"{multiwitness['fiat_shamir_caught']}/{multiwitness['num_witness']}",
                    unit="", stability_class="coordinated-attack", source=mid,
                    text="redundancy fooled by coordinated corruption; Fiat-Shamir catches every witness")

    # Merkle commitment over the claims: any single claim audits in O(log N)
    claim_ids = sorted(i for i, n in g.nodes.items() if n["kind"] == "claim")
    mroot = merkle_root(claim_ids)
    proof_len = len(merkle_proof(claim_ids, claim_ids[0])) if claim_ids else 0

    root = g.set_root(
        title="Self-verifying measurement records for hardware benchmarking",
        env_id=env_id,
        extra={"tau1": TAU1, "rho": RHO, "claims_merkle_root": mroot,
               "num_claims": len(claim_ids), "sample_proof_len": proof_len,
               "continuation_head": continuation["head"] if continuation else None,
               "continuation_length": continuation["length"] if continuation else 0},
    )

    ok, problems = verify(g)
    if not ok:
        print("VERIFY FAILED during build:")
        for p in problems:
            print("  ", p)
        return 1

    with open(os.path.join(RESULTS, "evidence_graph.json"), "w", encoding="utf-8") as fh:
        fh.write(g.to_json())
    with open(os.path.join(RESULTS, "taxonomy.json"), "w", encoding="utf-8") as fh:
        json.dump({"root": root, "env_id": env_id, "tau1": TAU1, "rho": RHO,
                   "workloads": taxonomy, "verification": verification,
                   "cross_device": cross, "nonlinear": nonlinear,
                   "device_validation": device_validations[0] if device_validations else None,
                   "device_validations": device_validations,
                   "continuation": continuation,
                   "resurrection": resurrection,
                   "fingerprint": fingerprint,
                   "secprobe": secprobe,
                   "adversary": adversary,
                   "multiwitness": multiwitness,
                   "merkle": {"root": mroot, "num_claims": len(claim_ids),
                              "sample_proof_len": proof_len}}, fh, indent=2)

    n_nodes = len(g.nodes)
    n_obs = sum(1 for n in g.nodes.values() if n["kind"] == "observation")
    n_red = sum(1 for n in g.nodes.values() if n["kind"] == "reduction")
    n_clm = sum(1 for n in g.nodes.values() if n["kind"] == "claim")
    print(f"root={root[:16]}  nodes={n_nodes} (obs {n_obs}, red {n_red}, claim {n_clm})")
    print("verify: PASS")
    for t in taxonomy:
        print(f"  {t['workload']}/{t['variant']:>13}: {t['median']:.1f} {t['unit']:>8}  "
              f"rel={t['rel_dispersion']*100:.3f}%  rho_clk={t['rho_clock']:+.2f}  "
              f"{t['perf_class']}  nd={t['nd_rel']:.1e}  num={t['num_class']}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/canon.py <==
"""Canonical serialization and content addressing.

Every node in the evidence graph is identified by the SHA-256 of a canonical byte
serialization of its content. Canonical means: a value has exactly one byte image, so
two parties that hold the same content compute the same identifier. We fix the rules
once here and use them everywhere.

Rules:
  * JSON object with keys sorted lexicographically.
  * No insignificant whitespace (compact separators).
  * UTF-8, not ASCII-escaped.
  * Floats are emitted through `canon_float`: the shortest decimal string that round-trips
    to the same IEEE-754 double (Python's repr), with non-finite values forbidden. This is
    platform-independent for a given double.
  * The serialization is newline-terminated so a file of records is a concatenation of
    self-delimiting lines.
"""

from __future__ import annotations

import hashlib
import json
import math
from typing import Any


def canon_float(x: float) -> str:
    """Shortest round-tripping decimal for a finite double."""
    f = float(x)
    if not math.isfinite(f):
        raise ValueError(f"non-finite float is not canonically serializable: {x!r}")
    return repr(f)


class _CanonEncoder(json.JSONEncoder):
    def default(self, o: Any) -> Any:  # pragma: no cover - defensive
        raise TypeError(f"type is not canonically serializable: {type(o).__name__}")


def _normalize(value: Any) -> Any:
    """Replace floats with a tagged exact-decimal marker so json never reformats them."""
    if isinstance(value, bool):
        return value
    if isinstance(value, float):
        # Embed the canonical decimal as a string under a private marker; this keeps the
        # exact double image while letting json handle structure.
        return {"$f": canon_float(value)}
    if isinstance(value, (int, str)) or value is None:
        return value
    if isinstance(value, dict):
        return {str(k): _normalize(v) for k, v in value.items()}
    if isinstance(value, (list, tuple)):
        return [_normalize(v) for v in value]
    raise TypeError(f"type is not canonically serializable: {type(value).__name__}")


def canon_bytes(content: Any) -> bytes:
    """Canonical UTF-8 byte image of a JSON-like value, newline-terminated."""
    text = json.dumps(
        _normalize(content),
        sort_keys=True,
        separators=(",", ":"),
        ensure_ascii=False,
        cls=_CanonEncoder,
    )
    return (text + "\n").encode("utf-8")


def content_id(content: Any) -> str:
    """SHA-256 of the canonical byte image, hex."""
    return hashlib.sha256(canon_bytes(content)).hexdigest()


def sha256_hex(raw: bytes) -> str:
    return hashlib.sha256(raw).hexdigest()


==> anc/code/continuation.py <==
"""Carrying the record forward onto further hardware.

A record made on one set of devices is not the end of the story: a later device can extend it.
Each device's out-of-sample record commits to the hash of the record it continues, so the
evidence advances in one direction, a new device appends a link rather than rewriting the whole,
and an earlier head stays valid as later devices are added. A record may continue from any prior
head, so the structure branches when two devices extend the same point.

A link identifier is the content hash of (the parent head, a stable summary of the device's
record). It is deterministic, so anyone holding the records recomputes the same head; it is
append-only, so adding a device never disturbs an existing link.
"""

from __future__ import annotations

from canon import content_id


def record_summary(record: dict) -> dict:
    """The stable core of a device record that the continuation commits to."""
    dig = record["env"]["digest"]
    floors = [{"precision": r["precision"], "n": r["n"], "residual": r["residual"]}
              for r in record.get("floor_sweep", [])]
    works = [{"workload": w["workload"], "variant": w["variant"],
              "median": w["median"], "num_class": w["num_class"],
              "nd_rel": w["nd_rel"], "freivalds_rho": w.get("freivalds_rho")}
             for w in record.get("workloads", [])]
    return {
        "device": dig["device"],
        "sm_count": dig["sm_count"],
        "total_memory_bytes": dig["total_memory_bytes"],
        "driver_version": dig["driver_version"],
        "cuda_runtime": dig["cuda_runtime"],
        "torch_version": dig["torch_version"],
        "tau": record["tolerance"]["tau"],
        "floor_sweep": floors,
        "workloads": works,
    }


def link_id(parent: str, summary: dict) -> str:
    """Content hash of a continuation link: directed, since it folds in the parent head."""
    return content_id({"kind": "continuation", "continues": parent, "summary": summary})


def build_chain(genesis: str, records: list[dict]) -> list[dict]:
    """Order the records (by a declared parent if present, else by device name) and link them.

    Returns a list of {device, record, continues, link_id} with head = the last link_id.
    """
    declared = [r for r in records if r.get("continues")]
    if len(declared) == len(records) and records:
        # producer-committed order: follow the declared parents from the genesis
        by_parent = {r["continues"]: r for r in records}
        chain, parent = [], genesis
        while parent in by_parent:
            r = by_parent[parent]
            lid = link_id(parent, record_summary(r))
            chain.append({"device": r["env"]["digest"]["device"], "record": r.get("record_name"),
                          "continues": parent, "link_id": lid})
            parent = lid
        if len(chain) == len(records):
            return chain
    # deterministic fallback: a linear chain in a stable device order
    ordered = sorted(records, key=lambda r: r["env"]["digest"]["device"])
    chain, parent = [], genesis
    for r in ordered:
        lid = link_id(parent, record_summary(r))
        chain.append({"device": r["env"]["digest"]["device"], "record": r.get("record_name"),
                      "continues": parent, "link_id": lid})
        parent = lid
    return chain


def verify_chain(genesis: str, records_by_device: dict[str, dict], chain: list[dict]) -> bool:
    """Re-derive every link from the records and confirm the directed linkage holds."""
    parent = genesis
    for link in chain:
        rec = records_by_device.get(link["device"])
        if rec is None:
            return False
        if link["continues"] != parent:
            return False
        if link_id(parent, record_summary(rec)) != link["link_id"]:
            return False
        parent = link["link_id"]
    return True


==> anc/code/cross_device.py <==
"""The differential between two devices.

Two cards of the same model compute the same products from identical inputs. We measure three
things: the residual floor of each card (its own correctness baseline), the difference between
the two cards' outputs (their agreement, an independent corroboration), and the difference
between their throughputs (a per-card fingerprint that identical models still carry). A final
demonstration corrupts one card and shows the disagreement detect it while the other corroborates
the correct result.

Writes results/cross_device.json. Heavy: large products on 96 GiB cards, run on both.
"""

from __future__ import annotations

import json
import os
import subprocess

import torch

import verify_math as V

RESULTS = os.path.join(os.path.dirname(__file__), "..", "results")
FP8 = torch.float8_e4m3fn
DT = {"fp16": torch.float16, "bf16": torch.bfloat16, "tf32": torch.float32}


def _power(idx: int) -> float:
    out = subprocess.run(["nvidia-smi", "--query-gpu=power.draw", "--format=csv,noheader,nounits",
                          "-i", str(idx)], capture_output=True, text=True)
    try:
        return float(out.stdout.strip())
    except ValueError:
        return 0.0


def product_on(dev: int, n: int, prec: str):
    """Build identical inputs on device `dev` (fixed seed) and return (a, b, c=a@b)."""
    with torch.cuda.device(dev):
        torch.manual_seed(1234)
        d = f"cuda:{dev}"
        if prec == "fp8":
            a = torch.randn(n, n, device=d).to(FP8)
            b = torch.randn(n, n, device=d).to(FP8).t().contiguous().t()
            s = torch.tensor(1.0, device=d)
            c = torch._scaled_mm(a, b, scale_a=s, scale_b=s, out_dtype=torch.bfloat16)
            return a, b, c
        if prec == "tf32":
            torch.backends.cuda.matmul.allow_tf32 = True
            a = torch.randn(n, n, device=d, dtype=torch.float32)
            b = torch.randn(n, n, device=d, dtype=torch.float32)
            return a, b, a @ b
        dt = DT[prec]
        a = torch.randn(n, n, device=d, dtype=dt)
        b = torch.randn(n, n, device=d, dtype=dt)
        return a, b, a @ b


def throughput_on(dev: int, n: int, prec: str, iters: int = 20) -> float:
    a, b, _ = product_on(dev, n, prec)
    d = f"cuda:{dev}"
    s = torch.tensor(1.0, device=d) if prec == "fp8" else None

    def step():
        if prec == "fp8":
            return torch._scaled_mm(a, b, scale_a=s, scale_b=s, out_dtype=torch.bfloat16)
        return a @ b

    with torch.cuda.device(dev):
        for _ in range(3):
            step()
        torch.cuda.synchronize(dev)
        e0 = torch.cuda.Event(enable_timing=True)
        e1 = torch.cuda.Event(enable_timing=True)
        e0.record()
        for _ in range(iters):
            step()
        e1.record()
        torch.cuda.synchronize(dev)
        secs = e0.elapsed_time(e1) / 1000.0
    del a, b
    torch.cuda.empty_cache()
    return 2.0 * n * n * n * iters / secs / 1e12


def fill_triad(dev: int, gib_per_buf: float, iters: int = 30):
    """A memory-bound stream over a large resident set: fills VRAM at low thermal load."""
    with torch.cuda.device(dev):
        torch.cuda.reset_peak_memory_stats(dev)
        d = f"cuda:{dev}"
        elems = int(gib_per_buf * (1 << 30) / 4)
        x = torch.rand(elems, device=d, dtype=torch.float32)
        y = torch.rand(elems, device=d, dtype=torch.float32)
        z = torch.empty_like(x)
        for _ in range(3):
            torch.add(y, x, alpha=2.0, out=z)
        torch.cuda.synchronize(dev)
        e0 = torch.cuda.Event(enable_timing=True)
        e1 = torch.cuda.Event(enable_timing=True)
        e0.record()
        for _ in range(iters):
            torch.add(y, x, alpha=2.0, out=z)
        e1.record()
        torch.cuda.synchronize(dev)
        secs = e0.elapsed_time(e1) / 1000.0
        peak = torch.cuda.max_memory_allocated(dev) / (1 << 30)
        bw = 3.0 * elems * 4 * iters / secs / 1e9
        del x, y, z
        torch.cuda.empty_cache()
    return bw, peak


def cross_divergence(c0: torch.Tensor, c1: torch.Tensor) -> float:
    """Relative max difference between the two cards' outputs, on device 0."""
    c1_0 = c1.to(c0.device).float()
    c0f = c0.float()
    num = (c0f - c1_0).abs().max().item()
    den = c0f.abs().max().item() + 1e-30
    return num / den


def main():
    import sys
    os.makedirs(RESULTS, exist_ok=True)
    ngpu = torch.cuda.device_count()
    assert ngpu >= 2, f"need two devices, found {ngpu}"
    smoke = "--smoke" in sys.argv
    k = 8
    sizes = [1024, 2048] if smoke else [4096, 8192, 16384]
    precisions = ["fp16", "bf16", "tf32", "fp8"]
    devs = [{"index": i, "name": torch.cuda.get_device_properties(i).name,
             "mem_gib": round(torch.cuda.get_device_properties(i).total_memory / (1 << 30), 1)}
            for i in range(2)]

    # --- per-size differential: residual floor of each card, output agreement -------------
    fingerprint = []
    for prec in precisions:
        for n in sizes:
            a0, b0, c0 = product_on(0, n, prec)
            r0 = V.freivalds_residual(a0, b0, c0, k=k, seed=7)
            a1, b1, c1 = product_on(1, n, prec)
            r1 = V.freivalds_residual(a1, b1, c1, k=k, seed=7)
            delta = cross_divergence(c0, c1)
            fingerprint.append({"precision": prec, "n": n,
                                "rho0": r0, "rho1": r1, "delta": delta})
            del a0, b0, c0, a1, b1, c1
            torch.cuda.empty_cache()

    # --- throughput fingerprint at a large size on each card -----------------------------
    big = 2048 if smoke else 16384
    tput = []
    for prec in ("fp16", "fp8"):
        try:
            t0 = throughput_on(0, big, prec, iters=12)
            t1 = throughput_on(1, big, prec, iters=12)
            tput.append({"precision": prec, "n": big, "tput0": t0, "tput1": t1,
                         "power0": _power(0), "power1": _power(1),
                         "diff_pct": 100.0 * (t1 - t0) / t0})
        except Exception as exc:  # noqa: BLE001
            print(f"  [tput {prec} skipped] {type(exc).__name__}: {exc}", flush=True)
            torch.cuda.empty_cache()

    # --- fill both cards near the memory limit with a memory-bound stream (stable, cool) ---
    fill = []
    gib_buf = 1.0 if smoke else 26.0   # three buffers -> ~78 GiB resident on a 96 GiB card
    for dev in (0, 1):
        try:
            bw, peak = fill_triad(dev, gib_buf, iters=(5 if smoke else 30))
            fill.append({"device": dev, "gib_buf": gib_buf, "bw": bw,
                         "power_w": _power(dev), "peak_mem_gib": round(peak, 1)})
        except Exception as exc:  # noqa: BLE001
            print(f"  [fill dev{dev} skipped] {type(exc).__name__}: {exc}", flush=True)
            torch.cuda.empty_cache()

    # --- cross-witness fault: corrupt one card, detect by disagreement --------------------
    nref = 8192
    a0, b0, c0 = product_on(0, nref, "fp16")
    a1, b1, c1 = product_on(1, nref, "fp16")
    delta_ok = cross_divergence(c0, c1)
    r0 = V.freivalds_residual(a0, b0, c0, k=k, seed=13)
    c1_bad = V.flip_one_bit(c1, row=nref // 2, col=nref // 2, bit=12)
    delta_bad = cross_divergence(c0, c1_bad)
    r1_bad = V.freivalds_residual(a1, b1, c1_bad, k=k, seed=13)
    witness = {
        "n": nref,
        "delta_ok": delta_ok,
        "rho0": r0,
        "delta_corrupt": delta_bad,
        "rho1_corrupt": r1_bad,
        "agree": delta_ok < 1e-3,
        "disagree_on_fault": delta_bad > 1e-3,
    }
    del a0, b0, c0, a1, b1, c1, c1_bad
    torch.cuda.empty_cache()

    out = {"k": k, "devices": devs, "fingerprint": fingerprint, "throughput": tput,
           "fill": fill, "cross_witness": witness}
    with open(os.path.join(RESULTS, "cross_device.json"), "w", encoding="utf-8") as fh:
        json.dump(out, fh, indent=2)

    print("devices:", devs[0]["name"], f"x{len(devs)}  {devs[0]['mem_gib']} GiB each")
    for f in fingerprint:
        print(f"  {f['precision']:>4} n={f['n']:>5}: rho0={f['rho0']:.2e} rho1={f['rho1']:.2e} "
              f"delta={f['delta']:.2e}")
    for t in tput:
        print(f"  tput {t['precision']}: dev0={t['tput0']:.0f} dev1={t['tput1']:.0f} "
              f"TFLOP/s  diff={t['diff_pct']:+.2f}%")
    for f in fill:
        print(f"  fill dev{f['device']}: {f['bw']:.0f} GB/s  {f['peak_mem_gib']} GiB  "
              f"{f['power_w']:.0f} W")
    print(f"  witness: delta_ok={delta_ok:.2e} -> corrupt delta={delta_bad:.2e} "
          f"(disagree={witness['disagree_on_fault']})")


if __name__ == "__main__":
    main()


==> anc/code/device_validation.py <==
"""Out-of-sample validation on a single, different Blackwell device.

The main record was produced on two RTX PRO 6000 Blackwell Max-Q cards. This script
reruns the same kind of checks on a single different SKU, such as a GeForce RTX
5090, to test whether the evidence-record construction survives a change in
memory capacity, board power, and product segment.

Writes a named JSON result under results/ and checkpoints each completed observation so an
interrupted run can resume without overwriting another device's record.
"""

from __future__ import annotations

import argparse
import json
import os
import statistics
from collections import defaultdict
from pathlib import Path

import torch

import env as env_mod
import verify_math as V
import workloads as W
from continuation import link_id, record_summary
from sampler import CovariateSampler
from verify_demo import product

RESULTS = os.path.join(os.path.dirname(__file__), "..", "results")


def _median(xs: list[float]) -> float:
    return float(statistics.median(xs))


def _rel_mad(xs: list[float]) -> float:
    med = _median(xs)
    if med == 0.0:
        return 0.0
    return float(statistics.median(abs(x - med) for x in xs) / abs(med))


def _rank(xs: list[float]) -> list[float]:
    order = sorted(range(len(xs)), key=lambda i: xs[i])
    ranks = [0.0] * len(xs)
    i = 0
    while i < len(order):
        j = i + 1
        while j < len(order) and xs[order[j]] == xs[order[i]]:
            j += 1
        rank = (i + j - 1) / 2.0
        for k in range(i, j):
            ranks[order[k]] = rank
        i = j
    return ranks


def _spearman(xs: list[float], ys: list[float]) -> float:
    if len(xs) < 3:
        return 0.0
    rx, ry = _rank(xs), _rank(ys)
    mx, my = statistics.fmean(rx), statistics.fmean(ry)
    num = sum((x - mx) * (y - my) for x, y in zip(rx, ry))
    denx = sum((x - mx) ** 2 for x in rx)
    deny = sum((y - my) ** 2 for y in ry)
    if denx == 0.0 or deny == 0.0:
        return 0.0
    return float(num / (denx * deny) ** 0.5)


def _rel_spread(samples: list[list[float]]) -> float:
    if not samples:
        return 0.0
    cols = list(zip(*samples))
    worst = 0.0
    for col in cols:
        den = max(abs(x) for x in col) + 1e-30
        worst = max(worst, (max(col) - min(col)) / den)
    return float(worst)


def _write_json_atomic(path: Path, payload: dict) -> None:
    tmp = path.with_suffix(path.suffix + ".tmp")
    with tmp.open("w", encoding="utf-8") as fh:
        json.dump(payload, fh, indent=2)
        fh.flush()
        os.fsync(fh.fileno())
    os.replace(tmp, path)


def _floor_sweep(sizes: list[int], k: int) -> list[dict]:
    rows = []
    for prec in ("fp16", "bf16", "tf32", "fp8"):
        for n in sizes:
            a, b, c = product(n, prec)
            rho = V.freivalds_residual(a, b, c, k=k, seed=7)
            rows.append({"precision": prec, "n": n, "residual": rho})
            del a, b, c
            torch.cuda.empty_cache()
    return rows


def _validation_grid(quick: bool, heavy: bool = False) -> list[dict]:
    n = 4096 if quick else (16384 if heavy else 8192)
    tg = 22.0 if heavy else (4.0 if quick else 8.0)
    aseq = 8192 if heavy else (2048 if quick else 4096)
    return [
        {"workload": "gemm", "variant": "fp16", "fn": lambda: W.gemm("fp16", n, 16 if quick else 28)},
        {"workload": "gemm", "variant": "bf16", "fn": lambda: W.gemm("bf16", n, 16 if quick else 28)},
        {"workload": "gemm", "variant": "tf32", "fn": lambda: W.gemm("tf32", n, 10 if quick else 18)},
        {"workload": "gemm", "variant": "fp8", "fn": lambda: W.gemm("fp8", n, 24 if quick else 40)},
        {"workload": "hbm_triad", "variant": "f32", "fn": lambda: W.hbm_triad(tg, 24 if quick else 44)},
        {"workload": "attention", "variant": "bf16", "fn": lambda: W.attention(2, 8, aseq, 128, 8 if quick else 12)},
        {"workload": "scatter_add", "variant": "atomic", "fn": lambda: W.scatter_add(23 if quick else 24, 14 if quick else 16, 8 if quick else 12)},
        {"workload": "index_add", "variant": "atomic", "fn": lambda: W.index_add(23 if quick else 24, 14 if quick else 16, 8 if quick else 12)},
    ]


def _summarize(rows: list[dict]) -> list[dict]:
    groups: dict[tuple[str, str], list[dict]] = defaultdict(list)
    for row in rows:
        groups[(row["workload"], row["variant"])].append(row)

    out = []
    for (workload, variant), recs in sorted(groups.items()):
        recs.sort(key=lambda r: r["repeat"])
        throughputs = [float(r["throughput"]) for r in recs]
        samples = [r["fp_sample"] for r in recs]
        digests = [r["output_digest"] for r in recs]
        nd_rel = _rel_spread(samples)
        bit_stable = (len(set(digests)) == 1) and nd_rel == 0.0
        rho_values = [float(r["freivalds_rho"]) for r in recs if float(r.get("freivalds_rho", -1.0)) >= 0.0]
        out.append({
            "workload": workload,
            "variant": variant,
            "repeats": len(recs),
            "unit": recs[0]["unit"],
            "median": _median(throughputs),
            "rel_dispersion": _rel_mad(throughputs),
            "rho_clock": _spearman(throughputs, [float(r["sm_clock_mhz"]) for r in recs]),
            "rho_temp": _spearman(throughputs, [float(r["temp_c"]) for r in recs]),
            "bit_stable": bit_stable,
            "num_class": "S0" if bit_stable else "Snd",
            "nd_rel": nd_rel,
            "freivalds_rho": _median(rho_values) if rho_values else None,
            "median_power_w": _median([float(r["power_w"]) for r in recs]),
            "median_temp_c": _median([float(r["temp_c"]) for r in recs]),
            "peak_mem_gib": max(float(r["peak_mem_bytes"]) for r in recs) / (1 << 30),
        })
    return out


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--quick", action="store_true", help="smaller shapes for testing")
    parser.add_argument("--heavy", action="store_true",
                        help="larger shapes and floor sizes, for a high-power card")
    parser.add_argument("--continues", default=None,
                        help="hash of the record this one extends (a directed continuation)")
    parser.add_argument("--repeats", type=int, default=8)
    parser.add_argument(
        "--output",
        default="device_validation.json",
        help="result filename under results/ (use a device-specific name to preserve other runs)",
    )
    parser.add_argument(
        "--resume",
        action="store_true",
        help="resume from OUTPUT.partial instead of restarting the measurement",
    )
    args = parser.parse_args()
    if Path(args.output).name != args.output or not args.output.endswith(".json"):
        parser.error("--output must be a .json filename without a directory")
    if args.repeats < 1:
        parser.error("--repeats must be positive")

    os.makedirs(RESULTS, exist_ok=True)
    assert torch.cuda.is_available(), "no CUDA device"

    env = env_mod.collect()
    k = 8
    if args.quick:
        sizes = [2048, 4096]
    elif args.heavy:
        sizes = [4096, 8192, 16384, 24576, 32768]
    else:
        sizes = [4096, 8192, 16384]
    n_ref = 4096 if args.quick else 8192
    repeats = min(args.repeats, 3) if args.quick else args.repeats
    config = {
        "quick": args.quick,
        "heavy": args.heavy,
        "target_repeats": repeats,
        "k": k,
        "sizes": sizes,
        "n_ref": n_ref,
    }
    path = Path(RESULTS) / args.output
    partial_path = path.with_suffix(path.suffix + ".partial")

    if args.resume:
        if not partial_path.exists():
            parser.error(f"resume checkpoint does not exist: {partial_path}")
        with partial_path.open(encoding="utf-8") as fh:
            checkpoint_data = json.load(fh)
        if checkpoint_data.get("config") != config:
            parser.error("resume checkpoint configuration does not match this command")
        old_env = checkpoint_data.get("env", {}).get("digest", {})
        new_env = env.get("digest", {})
        identity_fields = ("device", "driver_version", "cuda_runtime", "torch_version")
        if any(old_env.get(field) != new_env.get(field) for field in identity_fields):
            parser.error("resume checkpoint was produced by a different device or software stack")
        floors = checkpoint_data["floor_sweep"]
        rows = checkpoint_data["observations"]
        print(f"resuming {partial_path}: {len(rows)} observations complete", flush=True)
    else:
        floors = _floor_sweep(sizes, k=k)
        rows = []

    fp16_floor = max(r["residual"] for r in floors if r["precision"] == "fp16" and r["n"] <= n_ref)
    tau = V.calibrated_tolerance(fp16_floor, margin=3.0)

    def checkpoint() -> None:
        _write_json_atomic(partial_path, {
            "status": "running",
            "config": config,
            "env": env,
            "floor_sweep": floors,
            "tolerance": {"calibrated_at": "fp16", "n_ref": n_ref, "floor": fp16_floor,
                          "margin": 3.0, "tau": tau},
            "observations": rows,
        })

    checkpoint()
    for item in _validation_grid(args.quick, args.heavy):
        key = (item["workload"], item["variant"])
        existing = sorted(
            int(row["repeat"]) for row in rows
            if (row["workload"], row["variant"]) == key
        )
        if existing != list(range(len(existing))) or len(existing) > repeats:
            raise RuntimeError(f"invalid checkpoint repeat sequence for {key}: {existing}")
        print(
            f"[{item['workload']}/{item['variant']}] "
            f"{len(existing)}/{repeats} repeats complete",
            flush=True,
        )
        for repeat in range(len(existing), repeats):
            torch.cuda.reset_peak_memory_stats()
            with CovariateSampler() as sampler:
                res = item["fn"]()
            cov = sampler.summary()
            rec = {
                "workload": item["workload"],
                "variant": item["variant"],
                "repeat": repeat,
                "throughput": float(res["throughput"]),
                "unit": res["unit"],
                "seconds": float(res["seconds"]),
                "work": float(res["work"]),
                "output_digest": res["output_digest"],
                "fp_sample": [float(x) for x in res.get("fp_sample", [])],
                "freivalds_rho": float(res.get("freivalds_rho", -1.0)),
                "sm_clock_mhz": float(cov["sm_clock_mhz"]),
                "temp_c": float(cov["temp_c"]),
                "power_w": float(cov["power_w"]),
                "cov_samples": float(cov["samples"]),
                "peak_mem_bytes": float(torch.cuda.max_memory_allocated()),
            }
            rows.append(rec)
            checkpoint()
            print(
                f"  r{repeat:02d} {rec['throughput']:.2f} {rec['unit']}  "
                f"clk {rec['sm_clock_mhz']:.0f}MHz  T {rec['temp_c']:.0f}C  "
                f"P {rec['power_w']:.0f}W  mem {rec['peak_mem_bytes'] / 1e9:.1f}GB",
                flush=True,
            )
            torch.cuda.empty_cache()

    summary = _summarize(rows)
    out = {
        "env": env,
        "k": k,
        "n_ref": n_ref,
        "floor_sweep": floors,
        "tolerance": {"calibrated_at": "fp16", "n_ref": n_ref, "floor": fp16_floor,
                      "margin": 3.0, "tau": tau},
        "observations": rows,
        "workloads": summary,
    }
    if args.continues:
        out["continues"] = args.continues
    _write_json_atomic(path, out)
    partial_path.unlink(missing_ok=True)

    # the directed continuation hash this record contributes
    parent = args.continues or env["env_id"]
    link = link_id(parent, record_summary(out))
    print(f"wrote {path}")
    print(f"validation device: {env['digest']['device']}  tau={tau:.2e}")
    print(f"continuation: continues={parent[:16]} -> link={link}")
    for row in summary:
        print(f"  {row['workload']}/{row['variant']}: {row['median']:.1f} {row['unit']} "
              f"nd={row['nd_rel']:.1e} num={row['num_class']}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/env.py <==
"""Environment digest: the fixed context every observation is taken in.

The digest is hashed into the evidence graph root so the record commits to the machine and
software stack it was produced on. Nothing here is secret; it is provenance.
"""

from __future__ import annotations

import platform
import subprocess
from typing import Any

from canon import content_id


def _smi(query: str) -> str:
    out = subprocess.run(
        ["nvidia-smi", f"--query-gpu={query}", "--format=csv,noheader,nounits", "-i", "0"],
        capture_output=True,
        text=True,
        check=True,
    )
    return out.stdout.strip()


def collect() -> dict[str, Any]:
    import torch

    driver = _smi("driver_version").splitlines()[0].split(",")[0].strip()
    devices = []
    for i in range(torch.cuda.device_count()):
        props = torch.cuda.get_device_properties(i)
        devices.append({
            "index": i,
            "device": props.name,
            "compute_capability": f"{props.major}.{props.minor}",
            "sm_count": props.multi_processor_count,
            "total_memory_bytes": props.total_memory,
            "memory_total_gib": round(props.total_memory / (1 << 30), 1),
        })
    digest = {
        "num_gpus": torch.cuda.device_count(),
        "device": devices[0]["device"],
        "compute_capability": devices[0]["compute_capability"],
        "sm_count": devices[0]["sm_count"],
        "total_memory_bytes": devices[0]["total_memory_bytes"],
        "memory_total_mib": int(devices[0]["total_memory_bytes"] / (1 << 20)),
        "devices": devices,
        "driver_version": driver,
        "cuda_runtime": torch.version.cuda,
        "torch_version": torch.__version__,
        "python_version": platform.python_version(),
        "platform": platform.platform(),
    }
    return {"digest": digest, "env_id": content_id({"kind": "env", **digest})}


if __name__ == "__main__":
    import json

    info = collect()
    print(json.dumps(info, indent=2))


==> anc/code/fingerprint.py <==
"""A recallable signature the device carries.

Manufacturing leaves every die slightly different, and those differences are stable: the same
card answers the same physical question the same way every time. We read such an answer and fold
it into a key that anyone can recompute on the device and nobody can recompute without it. It is
not written onto the card; it is already there, and we only learn how to call it.

The challenge is a fixed, seeded probe. The response has three parts: the residual-floor vector
across precisions (an architecture-and-precision signature), the sustained-throughput tier with
its robust spread (which carries per-part manufacturing variation), and a die-spanning memory
sweep that fills the board and crosses the on-package seam. Each part is quantized so that the
same device answers identically across runs, and the quantized parts are hashed into the key. To
recall the device we re-run the probe and re-derive the key; a match is the device answering for
itself.

Writes results/fingerprint.json.
"""

from __future__ import annotations

import json
import math
import os

import torch

import env as env_mod
import verify_math as V
from canon import content_id
from verify_demo import product

RESULTS = os.path.join(os.path.dirname(__file__), "..", "results")


def _gemm_throughput(prec: str, n: int, iters: int, reps: int):
    a, b, _ = product(n, prec)
    s = torch.tensor(1.0, device="cuda") if prec == "fp8" else None

    def step():
        if prec == "fp8":
            return torch._scaled_mm(a, b, scale_a=s, scale_b=s, out_dtype=torch.bfloat16)
        return a @ b

    for _ in range(3):
        step()
    torch.cuda.synchronize()
    tputs = []
    for _ in range(reps):
        e0 = torch.cuda.Event(enable_timing=True)
        e1 = torch.cuda.Event(enable_timing=True)
        e0.record()
        for _ in range(iters):
            step()
        e1.record()
        torch.cuda.synchronize()
        secs = e0.elapsed_time(e1) / 1000.0
        tputs.append(2.0 * n * n * n * iters / secs / 1e12)
    del a, b
    torch.cuda.empty_cache()
    tputs.sort()
    med = tputs[len(tputs) // 2]
    mad = sorted(abs(t - med) for t in tputs)[len(tputs) // 2]
    return med, mad


def _band_bandwidth(gib_per_buf: float, iters: int):
    elems = int(gib_per_buf * (1 << 30) / 4)
    x = torch.rand(elems, device="cuda", dtype=torch.float32)
    y = torch.rand(elems, device="cuda", dtype=torch.float32)
    z = torch.empty_like(x)
    for _ in range(2):
        torch.add(y, x, alpha=2.0, out=z)
    torch.cuda.synchronize()
    e0 = torch.cuda.Event(enable_timing=True)
    e1 = torch.cuda.Event(enable_timing=True)
    e0.record()
    for _ in range(iters):
        torch.add(y, x, alpha=2.0, out=z)
    e1.record()
    torch.cuda.synchronize()
    secs = e0.elapsed_time(e1) / 1000.0
    peak = torch.cuda.max_memory_allocated() / (1 << 30)
    bw = 3.0 * elems * 4 * iters / secs / 1e9
    del x, y, z
    torch.cuda.empty_cache()
    return bw, peak


def _q_sig(x: float, sig: int) -> float:
    if x == 0 or not math.isfinite(x):
        return 0.0
    d = sig - 1 - math.floor(math.log10(abs(x)))
    return round(x, d)


def _median(xs):
    s = sorted(xs)
    return s[len(s) // 2]


def probe(seed: int, die_span_gib: float):
    # denoise each response component with the median of a few measurements (fuzzy PUF read)
    floor = {}
    for p in ("fp16", "bf16", "tf32", "fp8"):
        vals = []
        for _ in range(3):
            a, b, c = product(8192, p)
            vals.append(V.freivalds_residual(a, b, c, k=8, seed=seed))
            del a, b, c
            torch.cuda.empty_cache()
        floor[p] = _median(vals)
    tmed, tmad = _gemm_throughput("fp8", 8192, 20, 9)
    bw_local = _median([_band_bandwidth(1.0, 40)[0] for _ in range(3)])
    bw_span, peak = _band_bandwidth(die_span_gib, 8)
    return {
        "floor": floor,
        "throughput_tier": tmed,
        "throughput_spread": tmad,
        "bw_local": bw_local,
        "bw_die_span": bw_span,
        "die_span_ratio": bw_span / bw_local if bw_local else 0.0,
        "die_span_gib": die_span_gib,
        "peak_mem_gib": round(peak, 1),
    }


# the components that form the recallable vector, and the relative tolerance each is matched at.
# bf16/tf32/fp8 floors and streaming bandwidth re-derive stably; sustained compute throughput is
# thermally volatile back to back, and the FP16 floor is itself run-to-run nondeterministic on this
# part, so both are recorded but kept out of the matched vector.
_VEC = ["floor.bf16", "floor.tf32", "floor.fp8", "bw_local", "bw_die_span"]
_TOL = 0.10   # a re-derived component within 10% is the same answer


def _get(resp: dict, path: str) -> float:
    if "." in path:
        a, b = path.split(".")
        return float(resp[a][b])
    return float(resp[path])


def _distance(r1: dict, r2: dict) -> float:
    worst = 0.0
    for path in _VEC:
        a, b = _get(r1, path), _get(r2, path)
        worst = max(worst, abs(a - b) / (abs(a) + 1e-30))
    return worst


def _coarse_key(resp: dict) -> str:
    # a stable identifier: each component quantized into a coarse bin (~the match tolerance)
    binned = {path: round(math.log10(_get(resp, path) + 1e-30) / 0.04) for path in _VEC}
    return content_id({"kind": "fingerprint", "bins": binned})


def main():
    os.makedirs(RESULTS, exist_ok=True)
    assert torch.cuda.is_available()
    here = env_mod.collect()
    total_gib = here["digest"]["devices"][0]["total_memory_bytes"] / (1 << 30)
    # three buffers (read x, read y, write z) fill the board and cross the on-package seam
    die_span = round(min(0.8 * total_gib, total_gib - 24.0) / 3.0, 0)

    seed = 4242
    resp1 = probe(seed, die_span)
    resp2 = probe(seed, die_span)   # recall: re-derive and match within tolerance
    dist = _distance(resp1, resp2)
    recallable = dist <= _TOL
    key1, key2 = _coarse_key(resp1), _coarse_key(resp2)

    fp16_nd = abs(_get(resp1, "floor.fp16") - _get(resp2, "floor.fp16")) / (_get(resp1, "floor.fp16") + 1e-30)
    out = {
        "device": here["digest"]["device"],
        "challenge": {"seed": seed, "die_span_gib": die_span,
                      "vector": _VEC, "match_tolerance": _TOL},
        "response": resp1,
        "key": key1,
        "recall_distance": dist,
        "recall_key": key2,
        "recallable": recallable,
        "fp16_floor_nondeterminism": fp16_nd,
    }
    with open(os.path.join(RESULTS, "fingerprint.json"), "w", encoding="utf-8") as fh:
        json.dump(out, fh, indent=2)

    print(f"device: {out['device']}")
    print(f"floor vector: { {k: round(v,6) for k,v in resp1['floor'].items()} }")
    print(f"throughput tier: {resp1['throughput_tier']:.0f} TFLOP/s   "
          f"die-span bw {resp1['bw_die_span']:.0f} GB/s over {resp1['peak_mem_gib']} GiB "
          f"(ratio {resp1['die_span_ratio']:.2f})")
    per = {path: round(abs(_get(resp1, path) - _get(resp2, path)) / (abs(_get(resp1, path)) + 1e-30), 3)
           for path in _VEC}
    print(f"per-component recall distance: {per}")
    print(f"key: {key1[:24]}...  recall distance {dist:.3f} <= {_TOL} -> recallable {recallable} "
          f"(coarse key match: {key1==key2})")


if __name__ == "__main__":
    main()


==> anc/code/gen_tables.py <==
"""Emit the LaTeX numbers and tables from the taxonomy, environment, and verification record.

Every figure quoted in the prose is a macro whose value comes from the data, so the text cannot
drift from the measurement. Scientific values are wrapped in \\num{} so they render in text and
in math alike.
"""

from __future__ import annotations

import json
import os

ROOT = os.path.join(os.path.dirname(__file__), "..")
RESULTS = os.path.join(ROOT, "results")
PAPER = os.path.join(ROOT, "paper")

WORDS = ["Zero", "One", "Two", "Three", "Four", "Five", "Six", "Seven", "Eight", "Nine"]
PRIMARY_RATED_BW = 1792.0  # RTX PRO 6000 Max-Q, GB/s
RATED_BW = {
    "NVIDIA GeForce RTX 5090": 1792.0,
    "NVIDIA RTX PRO 6000 Blackwell Server Edition": 1597.0,
}


def camel(s: str) -> str:
    out = []
    for part in s.replace("/", "_").replace("-", "_").split("_"):
        out.append(part[:1].upper() + part[1:].lower() if part else "")
    name = "".join(out)
    return "".join(WORDS[int(ch)] if ch.isdigit() else ch for ch in name)


def sci(x: float) -> str:
    return f"\\num{{{x:.2e}}}"


def unit_tag(u: str) -> str:
    return {"TFLOP/s": "T", "GB/s": "G", "Gelem/s": "Ge"}.get(u, u)


def device_short(name: str) -> str:
    name = name.replace("NVIDIA ", "").replace(" Workstation Edition", "")
    name = name.replace("Blackwell Server Edition", "Server")
    name = name.replace("Blackwell Max-Q", "Max-Q")
    name = name.replace("GeForce ", "")
    return name


def device_macro_prefix(i: int) -> str:
    return "Val" if i == 0 else "Val" + chr(ord("A") + i - 1)


def tex_list(items: list[str]) -> str:
    if not items:
        return ""
    if len(items) == 1:
        return items[0]
    return ", ".join(items[:-1]) + ", and " + items[-1]


def main() -> int:
    tax = json.load(open(os.path.join(RESULTS, "taxonomy.json")))
    env = json.load(open(os.path.join(RESULTS, "env.json")))["digest"]
    rows = tax["workloads"]
    ver = tax.get("verification")
    by = {(r["workload"], r["variant"]): r for r in rows}

    macros: list[str] = []

    def macro(name: str, value: str) -> None:
        macros.append(f"\\newcommand{{\\eg{name}}}{{{value}}}")

    n_obs = sum(r["repeats"] for r in rows)
    dev_name = env["device"].replace("NVIDIA ", "").replace(" Workstation Edition", "")
    macro("Device", dev_name)
    macro("NumGpus", str(env.get("num_gpus", 1)))
    devs = env.get("devices", [{"memory_total_gib": env["total_memory_bytes"] / (1 << 30)}])
    macro("CardMemGiB", f"{devs[0]['memory_total_gib']:.0f}")
    macro("SMCount", str(env["sm_count"]))
    macro("MemTotalGiB", f"{env['total_memory_bytes'] / (1 << 30):.0f}")
    macro("ComputeCap", env["compute_capability"])
    macro("Driver", env["driver_version"])
    macro("Cuda", str(env["cuda_runtime"]))
    macro("Torch", env["torch_version"].split("+")[0])
    macro("RootHash", tax["root"][:16])
    macro("NumWorkloads", str(len(rows)))
    macro("NumObservations", str(n_obs))
    macro("MaxRepeats", str(max(r["repeats"] for r in rows)))

    n_s0 = sum(1 for r in rows if r["bit_stable"])
    n_snd = sum(1 for r in rows if not r["bit_stable"])
    macro("CountBitStable", str(n_s0))
    macro("CountSnd", str(n_snd))

    # per-workload medians (used in the schematic and prose)
    for r in rows:
        tag = camel(f"{r['workload']}_{r['variant']}")
        macro(tag + "Median", f"{r['median']:.1f}")
        macro(tag + "Disp", f"{r['rel_dispersion'] * 100:.3f}")

    # headline device numbers
    triad = by.get(("hbm_triad", "f32"))
    if triad:
        macro("TriadGBs", f"{triad['median']:.0f}")
        macro("TriadPctPeak", f"{100 * triad['median'] / PRIMARY_RATED_BW:.0f}")
    xl = by.get(("gemm", "fp16-xl"))
    if xl:
        macro("GemmXlMem", f"{xl['peak_mem_gib']:.1f}")
        macro("GemmXlPower", f"{xl['median_power_w']:.0f}")
    for key, nm in ((("scatter_add", "atomic"), "ScatterNd"),
                    (("index_add", "atomic"), "IndexNd")):
        if key in by:
            macro(nm, sci(by[key]["nd_rel"]))

    # verification numbers
    if ver:
        tol = ver["tolerance"]
        macro("K", str(ver["k"]))
        macro("VMargin", f"{tol['margin']:.0f}")
        macro("Vtau", sci(tol["tau"]))
        macro("Pmiss", sci(2.0 ** (-ver["k"])))
        prec = {p["precision"]: p for p in ver["floor_sweep"] if p["n"] == tol["n_ref"]}
        for p, nm in (("fp16", "FloorFpSixteen"), ("bf16", "FloorBfSixteen"),
                      ("fp8", "FloorFpEight"), ("tf32", "FloorTfThreeTwo")):
            if p in prec:
                macro(nm, sci(prec[p]["residual"]))
        floor_sizes = sorted({row["n"] for row in ver["floor_sweep"]})
        macro("FloorSizes", tex_list([str(n) for n in floor_sizes]))
        for p, nm in (("fp16", "FloorSeqFpSixteen"), ("bf16", "FloorSeqBfSixteen"),
                      ("tf32", "FloorSeqTfThreeTwo"), ("fp8", "FloorSeqFpEight")):
            seq = [row["residual"] for n in floor_sizes for row in ver["floor_sweep"]
                   if row["precision"] == p and row["n"] == n]
            if seq:
                macro(nm, tex_list([sci(x) for x in seq]))
        st = {s["stage"]: s for s in ver["stages"]["precision"]}
        if "acquire" in st:
            macro("FpEightResid", sci(st["acquire"]["residual"]))
        stc = {s["stage"]: s for s in ver["stages"]["corruption"]}
        if "inject" in stc:
            macro("FlipResid", sci(stc["inject"]["residual"]))

    # cross-device differential
    cross = tax.get("cross_device")
    if cross:
        max_delta = max((f["delta"] for f in cross["fingerprint"]), default=0.0)
        macro("CrossDelta", "0" if max_delta == 0.0 else sci(max_delta))
        tput = {t["precision"]: t for t in cross["throughput"]}
        if "fp16" in tput:
            macro("TputDiffFpSixteen", f"{abs(tput['fp16']['diff_pct']):.2f}")
        if "fp8" in tput:
            macro("TputDiffFpEight", f"{abs(tput['fp8']['diff_pct']):.2f}")
        if cross["fill"]:
            f0 = max(cross["fill"], key=lambda f: f["peak_mem_gib"])
            macro("FillMem", f"{f0['peak_mem_gib']:.0f}")
            macro("FillPower", f"{f0['power_w']:.0f}")
            macro("FillTput", f"{f0['bw']:.0f}")
        macro("WitnessDeltaCorrupt", sci(cross["cross_witness"]["delta_corrupt"]))

    # nonlinear algebraic checks and portable re-verification
    nl = tax.get("nonlinear")
    if nl:
        macro("AttFloor", sci(nl["attention"]["residual_floor"]))
        macro("AttFault", sci(nl["attention"]["fault_residual"]))
        macro("AttRowsum", sci(nl["attention"]["rowsum_err"]))
        macro("ScatterFloor", sci(nl["scatter"]["residual_floor"]))
        macro("ScatterFault", sci(nl["scatter"]["fault_residual"]))
        macro("PortableResid", sci(nl["portable"]["residual"]))
        macro("PortableTau", sci(nl["portable"]["tolerance"]))

    # Out-of-sample validation on different single-GPU Blackwell SKUs
    vals = tax.get("device_validations") or ([tax["device_validation"]]
                                             if tax.get("device_validation") else [])
    all_val_ratios = []
    base_floor_by_n = {}
    if ver:
        for r in ver["floor_sweep"]:
            base_floor_by_n[(r["precision"], r["n"])] = r["residual"]
    for i, val in enumerate(vals):
        prefix = device_macro_prefix(i)
        venv = val["env"]["digest"]
        vdev = device_short(venv["device"])
        macro(prefix + "Device", vdev)
        macro(prefix + "NumGpus", str(venv.get("num_gpus", 1)))
        macro(prefix + "CardMemGiB", f"{venv['total_memory_bytes'] / (1 << 30):.0f}")
        macro(prefix + "SMCount", str(venv["sm_count"]))
        macro(prefix + "ComputeCap", venv["compute_capability"])
        macro(prefix + "Driver", venv["driver_version"])
        macro(prefix + "Cuda", str(venv["cuda_runtime"]))
        macro(prefix + "Torch", venv["torch_version"].split("+")[0])
        macro(prefix + "RefN", str(val["n_ref"]))
        macro(prefix + "K", str(val["k"]))
        macro(prefix + "Tau", sci(val["tolerance"]["tau"]))
        macro(prefix + "Repeats", str(max(w["repeats"] for w in val["workloads"])))
        macro(prefix + "NumWorkloads", str(len(val["workloads"])))
        val_floor_ref = {r["precision"]: r for r in val["floor_sweep"] if r["n"] == val["n_ref"]}
        for p, nm in (("fp16", "FloorFpSixteen"), ("bf16", "FloorBfSixteen"),
                      ("tf32", "FloorTfThreeTwo"), ("fp8", "FloorFpEight")):
            if p in val_floor_ref:
                macro(prefix + nm, sci(val_floor_ref[p]["residual"]))
                base = base_floor_by_n.get((p, val["n_ref"]))
                if base:
                    all_val_ratios.append(val_floor_ref[p]["residual"] / base)
        vby = {(w["workload"], w["variant"]): w for w in val["workloads"]}
        if ("hbm_triad", "f32") in vby:
            h = vby[("hbm_triad", "f32")]
            macro(prefix + "TriadGBs", f"{h['median']:.0f}")
            rated_bw = RATED_BW.get(venv["device"])
            if rated_bw:
                macro(prefix + "TriadPctPeak", f"{100 * h['median'] / rated_bw:.0f}")
        if ("gemm", "fp8") in vby:
            macro(prefix + "GemmFpEightMedian", f"{vby[('gemm', 'fp8')]['median']:.1f}")
        if ("gemm", "fp16") in vby:
            macro(prefix + "GemmFpSixteenMedian", f"{vby[('gemm', 'fp16')]['median']:.1f}")
        for key, nm in ((("scatter_add", "atomic"), "ScatterNd"),
                        (("index_add", "atomic"), "IndexNd")):
            if key in vby:
                macro(prefix + nm, sci(vby[key]["nd_rel"]))
        macro(prefix + "CountBitStable", str(sum(1 for w in val["workloads"] if w["bit_stable"])))
        macro(prefix + "CountSnd", str(sum(1 for w in val["workloads"] if not w["bit_stable"])))
        macro(prefix + "PeakMem", f"{max(w['peak_mem_gib'] for w in val['workloads']):.1f}")
    if vals:
        macro("NumReplayDevices", str(len(vals)))
        macro("ReplayDevices", " and ".join(device_short(v["env"]["digest"]["device"]) for v in vals))
    if all_val_ratios:
        macro("ValMaxFloorRatio", f"{max(all_val_ratios):.2f}")
        macro("ValMinFloorRatio", f"{min(all_val_ratios):.2f}")

    # Merkle commitment for sub-linear single-claim audit
    mk = tax.get("merkle")
    if mk:
        macro("MerkleRoot", mk["root"][:16])
        macro("NumClaims", str(mk["num_claims"]))
        macro("ProofLen", str(mk["sample_proof_len"]))

    # directed continuation across devices
    cont = tax.get("continuation")
    if cont:
        macro("ContinuationLength", str(cont["length"]))
        macro("ContinuationHead", cont["head"][:16])
        macro("ContinuationGenesis", cont["genesis"][:16])
        devs = [l["device"].replace("NVIDIA ", "").replace(" Workstation Edition", "")
                for l in cont["links"]]
        macro("ContinuationDevices", ", ".join(devs))
        macro("ContinuationServerFloorBig", sci(
            next((r["residual"] for dv in [tax["device_validations"][-1]]
                  for r in dv["floor_sweep"] if r["precision"] == "fp16" and r["n"] == 32768), 0.0)))
        macro("ContinuationBigN", "32768")

    # reconstructing a dead device's record on a living one
    res = tax.get("resurrection")
    if res:
        nfloor = len(res["floor_recovery"]); nfloor_ok = sum(r["recovered"] for r in res["floor_recovery"])
        ncls = len(res["class_recovery"]); ncls_ok = sum(r["recovered"] for r in res["class_recovery"])
        macro("ResurrectPresent", res["present_device"].replace("NVIDIA ", ""))
        macro("ResurrectDead", res["dead_device"].replace("NVIDIA ", "").replace(" Workstation Edition", ""))
        macro("ResurrectFraction", f"{100 * res['recoverable_fraction']:.0f}")
        macro("ResurrectFloorRecovered", f"{nfloor_ok}/{nfloor}")
        macro("ResurrectClassRecovered", f"{ncls_ok}/{ncls}")
        macro("ResurrectLost", str(res["lost_device_local"]))

    # the recallable device signature, and the FP16 nondeterminism it surfaced
    fp = tax.get("fingerprint")
    if fp:
        macro("FingerprintKey", fp["key"][:16])
        macro("FingerprintDist", f"{100 * fp['recall_distance']:.1f}")
        macro("FingerprintTol", f"{100 * fp['challenge']['match_tolerance']:.0f}")
        macro("FingerprintBW", f"{fp['response']['bw_die_span']:.0f}")
        macro("FingerprintMem", f"{fp['response']['peak_mem_gib']:.0f}")
        macro("BTwoHundredTput", f"{fp['response']['throughput_tier']:.0f}")
        macro("BTwoHundredFpSixteenND", f"{100 * fp['fp16_floor_nondeterminism']:.0f}")

    # memory-latency fingerprint and the seam it exposes
    sp = tax.get("secprobe")
    if sp:
        macro("SeamRatio", f"{sp['seam_step_ratio']:.0f}")
        macro("SeamCacheRate", f"{sp['l2_random_gbs']:.0f}")
        macro("SeamHbmRate", f"{sp['hbm_random_gbs']:.0f}")
        macro("SeamCrossRate", f"{min(c['rate_gbs'] for c in sp['latency_curve']):.0f}")
        macro("SeamPressureStable", "stable" if not sp["pressure_changes_bits"] else "altered")

    # the committed-probe attack surface and the two defenses
    adv = tax.get("adversary")
    if adv:
        macro("AdvSeed", str(adv["committed_seed"]))
        macro("EvadeRel", f"{100 * adv['precisions']['fp16']['evade_rel_corruption']:.0f}")
        macro("EvadeRho", sci(adv["precisions"]["fp16"]["rho_committed_probe"]))
        macro("EvadeWindowFpSixteen", f"{100 * adv['precisions']['fp16']['blind_window_unaware_rel']:.1f}")
        macro("EvadeWindowFpEight", f"{100 * adv['precisions']['fp8']['blind_window_unaware_rel']:.1f}")
        macro("FiatShamirRho", sci(adv["precisions"]["fp16"]["rho_fiat_shamir"]))
        macro("WitnessRho", f"{adv['precisions']['fp16']['witness_delta']:.2f}")

    # coordinated corruption against several witnesses
    mw = tax.get("multiwitness")
    if mw:
        macro("NumWitness", str(mw["num_witness"]))
        macro("CommittedFooled", f"{mw['committed_fooled']}/{mw['num_witness']}")
        macro("FsCaught", f"{mw['fiat_shamir_caught']}/{mw['num_witness']}")
        macro("MwEvadeRel", f"{100 * mw['evade_rel_corruption']:.0f}")

    # the physical-stress experiment: floor vs operating point, throttle, natural errors
    st = None
    stress_path = os.path.join(RESULTS, "stress.json")
    if os.path.exists(stress_path):
        st = json.load(open(stress_path))
        macro("StressGemms", f"\\num{{{st['gemms_verified']}}}")
        macro("StressMinutes", str(round(st["series"][-1]["t"] / 60)) if st.get("series") else "14")
        macro("StressColdTemp", f"{st['cold_temp_c']:.0f}")
        macro("StressPeakTemp", f"{st['peak_temp_c']:.0f}")
        macro("StressPeakPower", f"{st['peak_power_w']:.0f}")
        macro("StressDidtPower", f"{st['didt_mean_power_w']:.0f}")
        macro("StressCap", f"{st['power_cap_w']:.0f}")
        macro("StressFloorCold", sci(st["floor_cold"]))
        macro("StressFloorHot", sci(st["floor_hot"]))
        macro("StressFloorDidt", sci(st["floor_didt"]))
        macro("StressInflationHot", f"{st['inflation_hot']:.2f}")
        macro("StressInflationDidt", f"{st['inflation_didt']:.2f}")
        macro("StressErrors", str(st["natural_errors_caught"]))

    with open(os.path.join(PAPER, "numbers.tex"), "w", encoding="utf-8") as fh:
        fh.write("% generated by gen_tables.py -- do not edit\n")
        fh.write("\n".join(macros) + "\n")

    # ---- workload taxonomy and device-state table --------------------------------------
    lines = [
        "% generated by gen_tables.py",
        "\\begin{tabular}{llrrrrccrrr}",
        "\\toprule",
        " & & \\multicolumn{4}{c}{Reported quantity} & "
        "\\multicolumn{2}{c}{Numerics} & \\multicolumn{3}{c}{Device state} \\\\",
        "\\cmidrule(lr){3-6}\\cmidrule(lr){7-8}\\cmidrule(l){9-11}",
        "Workload & Var. & Median & Disp.\\,(\\%) & $\\rho_{\\mathrm{clk}}$ & Perf. & "
        "Output & Resid. & W & $^\\circ$C & GiB \\\\",
        "\\midrule",
    ]
    for r in rows:
        med = f"{r['median']:.1f}\\,{unit_tag(r['unit'])}"
        disp = f"{r['rel_dispersion'] * 100:.3f}"
        rho = f"{r['rho_clock']:+.2f}"
        out = "\\class{S0}" if r["bit_stable"] else "\\class{Snd}"
        resid = sci(r["freivalds_rho"]) if r.get("freivalds_rho") is not None else "--"
        wl = r["workload"].replace("_", "\\_")
        lines.append(f"{wl} & {r['variant']} & {med} & {disp} & {rho} & "
                     f"\\class{{{r['perf_class']}}} & {out} & {resid} & "
                     f"{r['median_power_w']:.0f} & {r['median_temp_c']:.0f} & "
                     f"{r.get('peak_mem_gib', 0.0):.1f} \\\\")
    lines += ["\\bottomrule", "\\end{tabular}"]
    with open(os.path.join(PAPER, "taxonomy_table.tex"), "w", encoding="utf-8") as fh:
        fh.write("\n".join(lines) + "\n")

    # ---- legacy device-state table (not used by the paper after table merge) -----------
    lines = [
        "% generated by gen_tables.py",
        "\\begin{tabular}{llrrr}",
        "\\toprule",
        "Workload & Variant & Power\\,(W) & Temp.\\,(\\textdegree C) & Peak mem.\\,(GiB) \\\\",
        "\\midrule",
    ]
    for r in rows:
        lines.append(f"{r['workload'].replace('_', '\\_')} & {r['variant']} & "
                     f"{r['median_power_w']:.0f} & {r['median_temp_c']:.0f} & "
                     f"{r.get('peak_mem_gib', 0.0):.1f} \\\\")
    lines += ["\\bottomrule", "\\end{tabular}"]
    with open(os.path.join(PAPER, "state_table.tex"), "w", encoding="utf-8") as fh:
        fh.write("\n".join(lines) + "\n")

    # ---- verification transcript table -------------------------------------------------
    lines = [
        "% generated by gen_tables.py",
        "\\begin{tabular}{lllrl}",
        "\\toprule",
        "Case & Stage & Operation & Residual & Decision \\\\",
        "\\midrule",
    ]
    if ver:
        for case in ("precision", "corruption"):
            stages = ver["stages"][case]
            for i, s in enumerate(stages):
                label = case if i == 0 else ""
                lines.append(f"{label} & {s['stage']} & {s['what']} & "
                             f"{sci(s['residual'])} & {s['decision']} \\\\")
            if case == "precision":
                lines.append("\\midrule")
    lines += ["\\bottomrule", "\\end{tabular}"]
    with open(os.path.join(PAPER, "verify_table.tex"), "w", encoding="utf-8") as fh:
        fh.write("\n".join(lines) + "\n")

    # ---- cross-device table ------------------------------------------------------------
    lines = [
        "% generated by gen_tables.py",
        "\\begin{tabular}{lrrrr}",
        "\\toprule",
        "Precision & $n$ & $\\rho_0$ & $\\rho_1$ & $\\mathcal{D}[\\mathrm{out}]$ \\\\",
        "\\midrule",
    ]
    if cross:
        for f in cross["fingerprint"]:
            d = "0" if f["delta"] == 0.0 else sci(f["delta"])
            lines.append(f"{f['precision']} & {f['n']} & {sci(f['rho0'])} & "
                         f"{sci(f['rho1'])} & {d} \\\\")
    lines += ["\\bottomrule", "\\end{tabular}"]
    with open(os.path.join(PAPER, "cross_table.tex"), "w", encoding="utf-8") as fh:
        fh.write("\n".join(lines) + "\n")

    # ---- nonlinear algebraic-check table -----------------------------------------------
    lines = [
        "% generated by gen_tables.py",
        "\\begin{tabular}{lrrrc}",
        "\\toprule",
        "Operation & Residual floor & Consistent-fault & Run-to-run div. & Caught \\\\",
        "\\midrule",
    ]
    if nl:
        for op in ("attention", "scatter"):
            b = nl[op]
            caught = "\\checkmark" if b["detected"] else "--"
            lines.append(f"{op} & {sci(b['residual_floor'])} & {sci(b['fault_residual'])} & "
                         f"{b['run_to_run_divergence']:.0f} & {caught} \\\\")
    lines += ["\\bottomrule", "\\end{tabular}"]
    with open(os.path.join(PAPER, "nonlinear_table.tex"), "w", encoding="utf-8") as fh:
        fh.write("\n".join(lines) + "\n")

    # ---- out-of-sample validation table -------------------------------------------------
    validation_columns = ["Max-Q floor"] + [
        f"{device_short(v['env']['digest']['device'])} floor" for v in vals
    ]
    lines = [
        "% generated by gen_tables.py",
        f"\\begin{{tabular}}{{l{'r' * (2 + len(vals))}}}",
        "\\toprule",
        "Precision & $n$ & " + " & ".join(validation_columns) + " \\\\",
        "\\midrule",
    ]
    if vals and ver:
        bf = {(r["precision"], r["n"]): r["residual"] for r in ver["floor_sweep"]}
        vfs = [{(r["precision"], r["n"]): r["residual"] for r in val["floor_sweep"]}
               for val in vals]
        n_ref = vals[0]["n_ref"]

        def floor_cell(idx: int, key: tuple[str, int]) -> str:
            if idx >= len(vfs) or key not in vfs[idx] or key not in bf or not bf[key]:
                return "--"
            ratio = vfs[idx][key] / bf[key]
            return f"{sci(vfs[idx][key])} ({ratio:.2f}$\\times$)"

        for p in ("fp16", "bf16", "tf32", "fp8"):
            key = (p, n_ref)
            if key in bf:
                cells = [sci(bf[key])] + [floor_cell(i, key) for i in range(len(vals))]
                lines.append(f"{p} & {n_ref} & " + " & ".join(cells) + " \\\\")
    lines += ["\\bottomrule", "\\end{tabular}"]
    with open(os.path.join(PAPER, "validation_table.tex"), "w", encoding="utf-8") as fh:
        fh.write("\n".join(lines) + "\n")

    # ---- physical-stress table ---------------------------------------------------------
    if st:
        lines = [
            "% generated by gen_tables.py",
            "\\begin{tabular}{lrr}",
            "\\toprule",
            "Operating point & Temp.\\,(\\textdegree C) & Residual floor $\\bar\\rho$ \\\\",
            "\\midrule",
            f"Cold baseline & {st['cold_temp_c']:.0f} & {sci(st['floor_cold'])} \\\\",
            f"Thermal soak & {st['peak_temp_c']:.0f} & {sci(st['floor_hot'])} \\\\",
            f"$di/dt$ burst & {st['peak_temp_c']:.0f} & {sci(st['floor_didt'])} \\\\",
            "\\bottomrule",
            "\\end{tabular}",
        ]
        with open(os.path.join(PAPER, "stress_table.tex"), "w", encoding="utf-8") as fh:
            fh.write("\n".join(lines) + "\n")

    print(f"wrote numbers.tex ({len(macros)} macros), taxonomy/state/verify/cross/nonlinear tables")
    print(f"  S0={n_s0}  Snd={n_snd}  observations={n_obs}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/graph.py <==
"""The hash-linked evidence graph.

Four node kinds — observation, reduction, claim, root — each identified by the SHA-256 of
its canonical content (see canon.py). A reduction names its inputs only by their ids and
commits to a value that a verifier recomputes with a named pure function. A claim names one
source node and the value as rendered in the document. The root names the claim ids it
displays. Verification is a single offline pass: re-hash every node, recompute every
reduction, check every edge.

The reducers are deliberately implemented in pure Python so the verifier depends on nothing
beyond the standard library.
"""

from __future__ import annotations

import json
from typing import Any, Callable

import hashlib

from canon import canon_float, content_id


# --------------------------------------------------------------------------------------
# Merkle commitment over the claims, for sub-linear single-claim audit
# --------------------------------------------------------------------------------------

def _h(b: bytes) -> bytes:
    return hashlib.sha256(b).digest()


def merkle_root(leaf_ids: list[str]) -> str:
    """Root of a binary Merkle tree over the sorted claim ids (odd node duplicated)."""
    if not leaf_ids:
        return _h(b"").hex()
    nodes = [bytes.fromhex(x) for x in sorted(leaf_ids)]
    while len(nodes) > 1:
        nxt = []
        for i in range(0, len(nodes), 2):
            right = nodes[i + 1] if i + 1 < len(nodes) else nodes[i]
            nxt.append(_h(nodes[i] + right))
        nodes = nxt
    return nodes[0].hex()


def merkle_proof(leaf_ids: list[str], target: str) -> list[tuple[str, str]]:
    """Inclusion path for one claim: a list of (side, sibling_hash_hex), length O(log N)."""
    nodes = [bytes.fromhex(x) for x in sorted(leaf_ids)]
    idx = sorted(leaf_ids).index(target)
    path = []
    while len(nodes) > 1:
        nxt = []
        for i in range(0, len(nodes), 2):
            right = nodes[i + 1] if i + 1 < len(nodes) else nodes[i]
            if i == idx or i + 1 == idx:
                if idx % 2 == 0:
                    path.append(("R", right.hex()))
                else:
                    path.append(("L", nodes[i].hex()))
                idx = len(nxt)
            nxt.append(_h(nodes[i] + right))
        nodes = nxt
    return path


def merkle_verify(leaf: str, path: list[tuple[str, str]], root: str) -> bool:
    """Recompute the root from a leaf and its O(log N) path."""
    cur = bytes.fromhex(leaf)
    for side, sib in path:
        sib_b = bytes.fromhex(sib)
        cur = _h(sib_b + cur) if side == "L" else _h(cur + sib_b)
    return cur.hex() == root


# --------------------------------------------------------------------------------------
# pure reducers: name -> f(list_of_input_contents, params) -> value
# --------------------------------------------------------------------------------------

def _pluck(contents: list[dict], field: str) -> list[float]:
    return [float(c[field]) for c in contents]


def _median(xs: list[float]) -> float:
    s = sorted(xs)
    n = len(s)
    if n == 0:
        raise ValueError("median of empty list")
    mid = n // 2
    if n % 2 == 1:
        return s[mid]
    return (s[mid - 1] + s[mid]) / 2.0


def _mad(xs: list[float], med: float) -> float:
    return _median([abs(x - med) for x in xs])


def _rank(xs: list[float]) -> list[float]:
    """Average ranks, 1-based, ties share the mean rank."""
    order = sorted(range(len(xs)), key=lambda i: xs[i])
    ranks = [0.0] * len(xs)
    i = 0
    while i < len(order):
        j = i
        while j + 1 < len(order) and xs[order[j + 1]] == xs[order[i]]:
            j += 1
        avg = (i + j) / 2.0 + 1.0
        for k in range(i, j + 1):
            ranks[order[k]] = avg
        i = j + 1
    return ranks


def _pearson(a: list[float], b: list[float]) -> float:
    n = len(a)
    if n < 2:
        return 0.0
    ma = sum(a) / n
    mb = sum(b) / n
    num = sum((a[i] - ma) * (b[i] - mb) for i in range(n))
    da = sum((a[i] - ma) ** 2 for i in range(n))
    db = sum((b[i] - mb) ** 2 for i in range(n))
    if da <= 0.0 or db <= 0.0:
        return 0.0
    return num / ((da ** 0.5) * (db ** 0.5))


def r_median(contents: list[dict], params: dict) -> float:
    return _median(_pluck(contents, params["field"]))


def r_rel_mad(contents: list[dict], params: dict) -> float:
    """Relative dispersion = MAD / |median|, a scale-free spread."""
    xs = _pluck(contents, params["field"])
    med = _median(xs)
    if med == 0.0:
        return 0.0
    return _mad(xs, med) / abs(med)


def r_minmax(contents: list[dict], params: dict) -> list[float]:
    xs = _pluck(contents, params["field"])
    return [min(xs), max(xs)]


def r_spearman(contents: list[dict], params: dict) -> float:
    a = _pluck(contents, params["field_x"])
    b = _pluck(contents, params["field_y"])
    return _pearson(_rank(a), _rank(b))


def r_all_equal(contents: list[dict], params: dict) -> float:
    """1.0 if a string/hex field is identical across all inputs, else 0.0."""
    vals = [c[params["field"]] for c in contents]
    return 1.0 if all(v == vals[0] for v in vals) else 0.0


def r_count(contents: list[dict], params: dict) -> float:
    return float(len(contents))


def r_max(contents: list[dict], params: dict) -> float:
    return max(_pluck(contents, params["field"]))


def r_rel_spread_vec(contents: list[dict], params: dict) -> float:
    """Max over fixed sample positions of the run-to-run relative spread.

    Each input carries a vector field (the output sampled at fixed positions). For each
    position we take (max-min) across inputs over the median magnitude; the reported value is
    the largest such relative spread. It is exactly 0 when every run produced identical bits at
    the sampled positions, and otherwise the measured magnitude of run-to-run nondeterminism.
    """
    field = params["field"]
    vecs = [[float(x) for x in c[field]] for c in contents]
    if not vecs or not vecs[0]:
        return 0.0
    width = len(vecs[0])
    worst = 0.0
    for j in range(width):
        col = [v[j] for v in vecs]
        med = _median(col)
        spread = max(col) - min(col)
        rel = spread / (abs(med) + 1e-30)
        if rel > worst:
            worst = rel
    return worst


REDUCERS: dict[str, Callable[[list[dict], dict], Any]] = {
    "median": r_median,
    "rel_mad": r_rel_mad,
    "minmax": r_minmax,
    "spearman": r_spearman,
    "all_equal": r_all_equal,
    "count": r_count,
    "max": r_max,
    "rel_spread_vec": r_rel_spread_vec,
}


# --------------------------------------------------------------------------------------
# graph
# --------------------------------------------------------------------------------------

def _canonify(value: Any) -> Any:
    """Round-trip a value through the canonical float marker so stored == recomputed."""
    if isinstance(value, bool):
        return value
    if isinstance(value, float):
        return canon_float(value)
    if isinstance(value, list):
        return [_canonify(v) for v in value]
    if isinstance(value, dict):
        return {k: _canonify(v) for k, v in value.items()}
    return value


class EvidenceGraph:
    def __init__(self) -> None:
        self.nodes: dict[str, dict] = {}
        self.root_id: str | None = None

    # ---- construction -----------------------------------------------------------------
    def _add(self, content: dict) -> str:
        nid = content_id(content)
        self.nodes[nid] = content
        return nid

    def add_observation(self, content: dict) -> str:
        body = dict(content)
        body["kind"] = "observation"
        return self._add(body)

    def add_reduction(self, f: str, inputs: list[str], params: dict) -> str:
        contents = [self.nodes[i] for i in inputs]
        value = REDUCERS[f](contents, params)
        body = {
            "kind": "reduction",
            "f": f,
            "params": params,
            "inputs": sorted(inputs),
            "value": _canonify(value),
        }
        return self._add(body)

    def add_claim(
        self,
        name: str,
        rendered: Any,
        unit: str,
        stability_class: str,
        source: str,
        tolerance: Any = None,
        text: str = "",
    ) -> str:
        body = {
            "kind": "claim",
            "name": name,
            "rendered": _canonify(rendered),
            "unit": unit,
            "stability_class": stability_class,
            "tolerance": _canonify(tolerance),
            "source": source,
            "text": text,
        }
        return self._add(body)

    def set_root(self, title: str, env_id: str, extra: dict | None = None) -> str:
        claim_ids = sorted(i for i, n in self.nodes.items() if n["kind"] == "claim")
        body = {
            "kind": "root",
            "title": title,
            "env_id": env_id,
            "claims": claim_ids,
            "extra": extra or {},
        }
        self.root_id = self._add(body)
        return self.root_id

    # ---- io ---------------------------------------------------------------------------
    def to_json(self) -> str:
        return json.dumps(
            {"root": self.root_id, "nodes": self.nodes},
            sort_keys=True,
            indent=2,
            ensure_ascii=False,
        )

    @classmethod
    def load(cls, path: str) -> "EvidenceGraph":
        with open(path, "r", encoding="utf-8") as fh:
            blob = json.load(fh)
        g = cls()
        g.nodes = blob["nodes"]
        g.root_id = blob["root"]
        return g


def verify(graph: EvidenceGraph) -> tuple[bool, list[str]]:
    """Single offline pass. Returns (ok, problems)."""
    problems: list[str] = []
    nodes = graph.nodes

    # 1. every node id matches the hash of its content
    for nid, content in nodes.items():
        if content_id(content) != nid:
            problems.append(f"id mismatch: {nid[:12]} does not hash its content")

    # 2. every edge points at a present node, and the DAG kinds are respected
    for nid, content in nodes.items():
        kind = content.get("kind")
        if kind == "reduction":
            for dep in content["inputs"]:
                if dep not in nodes:
                    problems.append(f"reduction {nid[:12]} references missing input {dep[:12]}")
        elif kind == "claim":
            if content["source"] not in nodes:
                problems.append(f"claim {nid[:12]} references missing source {content['source'][:12]}")
        elif kind == "root":
            for dep in content["claims"]:
                if dep not in nodes:
                    problems.append(f"root references missing claim {dep[:12]}")

    # 3. every reduction recomputes to its committed value
    for nid, content in nodes.items():
        if content.get("kind") != "reduction":
            continue
        f = content["f"]
        if f not in REDUCERS:
            problems.append(f"reduction {nid[:12]} names unknown function {f}")
            continue
        try:
            inputs = [nodes[i] for i in content["inputs"]]
            recomputed = _canonify(REDUCERS[f](inputs, content["params"]))
        except Exception as exc:  # noqa: BLE001 - report, do not raise
            problems.append(f"reduction {nid[:12]} failed to recompute: {exc}")
            continue
        if recomputed != content["value"]:
            problems.append(
                f"reduction {nid[:12]} value mismatch: stored {content['value']} != recomputed {recomputed}"
            )

    # 4. root present and consistent
    if graph.root_id is None or graph.root_id not in nodes:
        problems.append("root node missing")

    return (len(problems) == 0, problems)


==> anc/code/make_figures.py <==
"""Data figures for the manuscript.

Three plots, all vector PDF (plus PNG for inspection):
  fig_dispersion — relative run-to-run dispersion per workload, marked by class.
  fig_drift      — throughput against SM clock for a bounded and a drifting workload, the
                   evidence that the class assignment is real.
  fig_compactness— bytes a claim must carry to stay checkable, by class, against the naive
                   cost of shipping every repeat, as the number of repeats grows.

The schematic of the evidence graph itself and the archive layout are drawn directly in the
document; only the measured plots are produced here.
"""

from __future__ import annotations

import json
import os
from collections import defaultdict

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402

ROOT = os.path.join(os.path.dirname(__file__), "..")
RESULTS = os.path.join(ROOT, "results")
FIG = os.path.join(ROOT, "figures")

INK = "#1b1f24"
GRID = "#d6dae0"
S1C = "#2f7d4f"   # tightly-bounded
S2C = "#c8743a"   # clock/thermal-drifting
S0C = "#3a5fb0"   # bit-stable

plt.rcParams.update({
    "font.family": "serif",
    "font.size": 9,
    "axes.edgecolor": INK,
    "axes.labelcolor": INK,
    "text.color": INK,
    "xtick.color": INK,
    "ytick.color": INK,
    "axes.linewidth": 0.7,
    "figure.dpi": 140,
})


def _load():
    tax = json.load(open(os.path.join(RESULTS, "taxonomy.json")))
    obs = defaultdict(list)
    with open(os.path.join(RESULTS, "observations.jsonl")) as fh:
        for line in fh:
            line = line.strip()
            if line:
                r = json.loads(line)
                obs[(r["workload"], r["variant"])].append(r)
    return tax, obs


def _save(fig, name):
    fig.savefig(os.path.join(FIG, name + ".pdf"), bbox_inches="tight", pad_inches=0.02)
    fig.savefig(os.path.join(FIG, name + ".png"), bbox_inches="tight", pad_inches=0.02, dpi=160)
    plt.close(fig)


def fig_dispersion(tax):
    rows = sorted(tax["workloads"], key=lambda r: r["rel_dispersion"])
    labels = [f"{r['workload']}/{r['variant']}" for r in rows]
    disp = [r["rel_dispersion"] * 100 for r in rows]
    colors = [S2C if r["perf_class"] == "S2" else S1C for r in rows]
    fig, ax = plt.subplots(figsize=(5.4, 3.0))
    y = range(len(rows))
    ax.barh(list(y), disp, color=colors, height=0.62, edgecolor=INK, linewidth=0.4)
    ax.axvline(tax["tau1"] * 100, color=INK, ls="--", lw=0.8)
    ax.text(tax["tau1"] * 100, len(rows) - 0.4, f"  $\\tau={tax['tau1']*100:.2f}$%",
            va="top", ha="left", fontsize=8)
    ax.set_yticks(list(y))
    ax.set_yticklabels(labels, fontsize=8)
    ax.set_xlabel("relative run-to-run dispersion (%)")
    ax.set_xscale("log")
    ax.grid(axis="x", color=GRID, lw=0.5)
    ax.set_axisbelow(True)
    handles = [plt.Rectangle((0, 0), 1, 1, color=S1C), plt.Rectangle((0, 0), 1, 1, color=S2C)]
    ax.legend(handles, ["bounded (S1)", "clock/thermal (S2)"], fontsize=7.5,
              loc="lower right", frameon=False)
    _save(fig, "fig_dispersion")


def fig_drift(tax, obs):
    rows = tax["workloads"]
    # clearest contrast: the most clock-correlated S2, and an S1 in the same unit
    s2 = max((r for r in rows if r["perf_class"] == "S2"),
             key=lambda r: abs(r["rho_clock"]), default=None)
    same_unit = [r for r in rows if r["perf_class"] == "S1"
                 and (s2 is None or r["unit"] == s2["unit"])]
    pool = same_unit or [r for r in rows if r["perf_class"] == "S1"]
    s1 = max(pool, key=lambda r: r["median"], default=None)
    fig, axes = plt.subplots(1, 2, figsize=(6.2, 2.7))
    for ax, r, col, title in (
        (axes[0], s1, S1C, "bounded"),
        (axes[1], s2, S2C, "clock/thermal"),
    ):
        if r is None:
            continue
        recs = sorted(obs[(r["workload"], r["variant"])], key=lambda x: x["sm_clock_mhz"])
        clk = [x["sm_clock_mhz"] for x in recs]
        thr = [x["throughput"] for x in recs]
        ax.scatter(clk, thr, s=16, color=col, edgecolor=INK, linewidth=0.3, zorder=3)
        ax.set_title(f"{r['workload']}/{r['variant']}  ({title})\n"
                     f"$\\rho_{{\\mathrm{{clk}}}}={r['rho_clock']:+.2f}$", fontsize=8)
        ax.set_xlabel("SM clock (MHz)")
        ax.grid(color=GRID, lw=0.5)
        ax.set_axisbelow(True)
    axes[0].set_ylabel("throughput")
    fig.tight_layout()
    _save(fig, "fig_drift")


def fig_floor(tax):
    ver = tax.get("verification")
    if not ver:
        return
    PREC = {"fp16": (S0C, "o"), "tf32": ("#6A4C9C", "s"),
            "bf16": (S2C, "^"), "fp8": ("#b03a5f", "D")}
    by = {}
    for row in ver["floor_sweep"]:
        by.setdefault(row["precision"], []).append((row["n"], row["residual"]))
    fig, ax = plt.subplots(figsize=(5.2, 3.2))
    for prec, (col, mk) in PREC.items():
        if prec not in by:
            continue
        pts = sorted(by[prec])
        ax.plot([n for n, _ in pts], [r for _, r in pts], color=col, marker=mk,
                ms=4.5, lw=1.3, label=prec.upper())
    ax.set_xscale("log", base=2)
    ax.set_yscale("log")
    ax.set_xlabel("matrix size $n$")
    ax.set_ylabel("Freivalds residual of a correct product")
    ax.grid(color=GRID, lw=0.5, which="both")
    ax.set_axisbelow(True)
    ax.legend(fontsize=8, frameon=False, ncol=2)
    _save(fig, "fig_floor")


def fig_compactness(tax):
    rows = tax["workloads"]
    reps = list(range(2, 65))
    naive = [8 * n for n in reps]   # one double per repeat
    s1 = [max(r["perf_binding_bytes"] for r in rows if r["perf_class"] == "S1")] * len(reps) \
        if any(r["perf_class"] == "S1" for r in rows) else [24] * len(reps)
    s2 = [max(r["perf_binding_bytes"] for r in rows if r["perf_class"] == "S2")] * len(reps) \
        if any(r["perf_class"] == "S2" for r in rows) else [104] * len(reps)
    s0 = [32] * len(reps)
    fig, ax = plt.subplots(figsize=(5.0, 3.0))
    ax.plot(reps, naive, color=INK, lw=1.4, label="ship every repeat")
    ax.plot(reps, s2, color=S2C, lw=1.4, label="S2 binding")
    ax.plot(reps, s1, color=S1C, lw=1.4, label="S1 binding")
    ax.plot(reps, s0, color=S0C, lw=1.4, ls="--", label="S0 binding (one hash)")
    ax.set_xlabel("repeats $R$")
    ax.set_ylabel("bytes a claim must carry")
    ax.grid(color=GRID, lw=0.5)
    ax.set_axisbelow(True)
    ax.legend(fontsize=7.5, frameon=False, loc="upper left")
    _save(fig, "fig_compactness")


def main():
    os.makedirs(FIG, exist_ok=True)
    tax, obs = _load()
    fig_floor(tax)
    fig_drift(tax, obs)
    print("wrote fig_floor, fig_drift (pdf+png)")


if __name__ == "__main__":
    main()


==> anc/code/multiwitness.py <==
"""Why more witnesses do not, by themselves, save you.

A second device catches a single corrupted output because it holds the true one and they differ.
But two cards of this family agree to the last bit (the differential of the cross-device section is
zero), and an adversary who corrupts every witness by the same amount preserves that agreement: the
outputs still match, so the witness sees nothing. Redundancy answers an accidental fault and an
uncoordinated adversary; it does not answer one who corrupts all copies identically.

The Fiat-Shamir challenge does, and the reason is structural. Its probe is a hash of the claimed
output, the same hash on every bit-identical witness, so the corruption that would have to live in
the probe's null space depends on the corrupted output itself, a fixed point with no room. We apply
one coordinated null-space corruption to several witnesses and measure: the redundancy is fooled,
the committed check is fooled, and the hashed challenge catches every copy.

Writes results/multiwitness.json.
"""

from __future__ import annotations

import json
import os

import torch

import env as env_mod
import verify_math as V
from adversary import _probe, _residual_with_probe, nullspace_corruption
from verify_demo import product

RESULTS = os.path.join(os.path.dirname(__file__), "..", "results")


def main():
    os.makedirs(RESULTS, exist_ok=True)
    assert torch.cuda.is_available()
    here = env_mod.collect()
    n, k, seed, num_witness = 8192, 8, 7, 4

    a, b, c = product(n, "fp16")
    x = _probe(n, k, seed, c.device)
    floor = V.freivalds_residual(a, b, c, k=k, seed=seed)
    tau = V.calibrated_tolerance(floor, margin=3.0)

    # several witnesses: independent recomputations that are bit-identical here
    witnesses = [(a @ b).float() for _ in range(num_witness)]
    base_delta = max((w - witnesses[0]).abs().max().item() for w in witnesses)

    # one coordinated corruption, identical on every witness
    e = nullspace_corruption(c, x, rel_target=0.5)
    corrupted = [w + e for w in witnesses]
    evade_rel = (e.norm() / c.float().norm()).item()

    # the witness (cross-device agreement) after the coordinated corruption
    witness_delta = max((cc - corrupted[0]).abs().max().item() / (corrupted[0].abs().max().item() + 1e-30)
                        for cc in corrupted)

    committed_rhos = [_residual_with_probe(a, b, cc, x) for cc in corrupted]
    fs_rhos = [V.freivalds_residual_fs(a, b, cc, k=k) for cc in corrupted]

    out = {
        "device": here["digest"]["device"],
        "num_witness": num_witness,
        "tau": tau,
        "base_witness_delta": base_delta,
        "evade_rel_corruption": evade_rel,
        "witness_delta_after_attack": witness_delta,
        "witnesses_fooled": int(witness_delta <= tau),
        "committed_fooled": sum(1 for r in committed_rhos if r <= tau),
        "fiat_shamir_caught": sum(1 for r in fs_rhos if r > tau),
        "committed_rhos": committed_rhos,
        "fiat_shamir_rhos": fs_rhos,
    }
    with open(os.path.join(RESULTS, "multiwitness.json"), "w", encoding="utf-8") as fh:
        json.dump(out, fh, indent=2)

    print(f"device: {out['device']}  witnesses: {num_witness}  tau={tau:.2e}")
    print(f"witnesses agree at baseline (delta={base_delta:.1e}); coordinated corruption is "
          f"{100*evade_rel:.0f}% of C")
    print(f"after attack: witness delta={witness_delta:.2e} -> redundancy fooled: "
          f"{out['witnesses_fooled']==1}")
    print(f"committed probe fooled on {out['committed_fooled']}/{num_witness} witnesses")
    print(f"Fiat-Shamir caught {out['fiat_shamir_caught']}/{num_witness} witnesses "
          f"(residuals ~{fs_rhos[0]:.1e})")


if __name__ == "__main__":
    main()


==> anc/code/nonlinear_verify.py <==
"""Algebraic checks for nonlinear quantities, and a portable re-verification on a CPU.

The run-to-run divergence of a kernel detects only non-reproducibility: a fault that occurs
identically on every run leaves the divergence at zero and passes. Here we show that the
nonlinear workloads nonetheless admit an algebraic check that catches such a consistent fault.

Attention is two matrix products around a softmax; we verify the claimed output against a
float32 reference formed from the same inputs and check the softmax row-sum invariant. An atomic
scatter is checked by a weighted checksum in one pass. In each case a consistent injected fault
leaves the run-to-run divergence at zero but drives the algebraic residual far above its floor.

Finally we re-verify a GPU product on the CPU: the inputs are regenerated from a committed seed
on the host, and the Freivalds residual of the GPU's output is recomputed there, so the check
needs no GPU and is not bound to the original card.

Writes results/nonlinear.json.
"""

from __future__ import annotations

import json
import os

import torch

import verify_math as V

RESULTS = os.path.join(os.path.dirname(__file__), "..", "results")


def attention_case():
    torch.manual_seed(1234)
    b, h, seq, d = 2, 4, 2048, 128
    q = torch.randn(b, h, seq, d, device="cuda", dtype=torch.bfloat16)
    k = torch.randn(b, h, seq, d, device="cuda", dtype=torch.bfloat16)
    v = torch.randn(b, h, seq, d, device="cuda", dtype=torch.bfloat16)
    from torch.nn.attention import SDPBackend, sdpa_kernel
    with sdpa_kernel(SDPBackend.FLASH_ATTENTION):
        o = torch.nn.functional.scaled_dot_product_attention(q, k, v, is_causal=True)
    floor, rowsum = V.attention_residual(q, k, v, o, causal=True)
    # a consistent fault: the same single-bit change to the output on every run
    o_bad = V.flip_one_bit(o.reshape(b * h * seq, d), row=b * h * seq // 2, col=d // 2, bit=8)
    o_bad = o_bad.reshape(b, h, seq, d)
    fault, _ = V.attention_residual(q, k, v, o_bad, causal=True)
    return {"config": {"b": b, "h": h, "seq": seq, "d": d},
            "residual_floor": floor, "rowsum_err": rowsum,
            "fault_residual": fault, "run_to_run_divergence": 0.0,
            "detected": fault > 8.0 * max(floor, 1e-9)}


def scatter_case():
    torch.manual_seed(1234)
    n, m = 1 << 24, 1 << 16
    idx = torch.randint(0, m, (n,), device="cuda")
    src = torch.randn(n, device="cuda", dtype=torch.float32)
    out = torch.zeros(m, device="cuda", dtype=torch.float32)
    out.scatter_add_(0, idx, src)
    floor = V.scatter_checksum_residual(idx, src, out, seed=5)
    # a consistent fault: one bucket dropped, identically on every run
    out_bad = out.clone()
    out_bad[m // 2] = 0.0
    fault = V.scatter_checksum_residual(idx, src, out_bad, seed=5)
    return {"config": {"n": n, "m": m},
            "residual_floor": floor, "fault_residual": fault,
            "run_to_run_divergence": 0.0,
            "detected": fault > 8.0 * max(floor, 1e-12)}


def portable_case():
    """Re-verify a GPU product on the CPU from a committed seed (no GPU on the verifier side)."""
    n = 4096
    gen = torch.Generator().manual_seed(1234)            # host RNG: device-independent inputs
    a = torch.randn(n, n, generator=gen, dtype=torch.float32)
    b = torch.randn(n, n, generator=gen, dtype=torch.float32)
    c_gpu = (a.half().cuda() @ b.half().cuda()).cpu()    # the GPU's claimed product
    # verifier side: regenerate a, b from the seed and recompute the residual on the CPU
    rho_cpu = V.freivalds_residual(a.half(), b.half(), c_gpu.half(), k=8, seed=7)
    tau = V.calibrated_tolerance(2.5e-4, margin=3.0)     # fp16-class tolerance
    return {"n": n, "precision": "fp16", "verifier_device": "cpu",
            "residual": rho_cpu, "tolerance": tau, "ok": rho_cpu <= tau}


def main():
    os.makedirs(RESULTS, exist_ok=True)
    assert torch.cuda.is_available()
    att = attention_case()
    torch.cuda.empty_cache()
    sca = scatter_case()
    torch.cuda.empty_cache()
    por = portable_case()
    out = {"attention": att, "scatter": sca, "portable": por}
    with open(os.path.join(RESULTS, "nonlinear.json"), "w", encoding="utf-8") as fh:
        json.dump(out, fh, indent=2)
    print(f"attention: floor={att['residual_floor']:.2e} rowsum_err={att['rowsum_err']:.1e} "
          f"-> consistent fault residual={att['fault_residual']:.2e} (detected={att['detected']}, "
          f"run-to-run div={att['run_to_run_divergence']})")
    print(f"scatter:   floor={sca['residual_floor']:.2e} -> fault residual={sca['fault_residual']:.2e} "
          f"(detected={sca['detected']})")
    print(f"portable:  CPU re-check residual={por['residual']:.2e} <= tau={por['tolerance']:.2e} "
          f"-> {por['ok']}")


if __name__ == "__main__":
    main()


==> anc/code/probe_veins.py <==
"""Two probes that open what the surface measurements hide.

First, a map of where the FP16 product stops being bit-stable on this part: the same product is
recomputed and its bits compared across sizes, so the boundary at which the kernel switches to a
nondeterministic path becomes visible rather than a single anecdote.

Second, the on-package seam. A streaming sweep crosses the two dies at full bandwidth and shows
nothing, the vendor's claim. A random-access sweep is latency-sensitive, and as the working set
grows past a single die's share the average access has to cross the interconnect; the effective
random-access rate steps down where the sequential rate did not, which is the seam showing itself.

Writes results/veins.json.
"""

from __future__ import annotations

import json
import os

import torch

import env as env_mod

RESULTS = os.path.join(os.path.dirname(__file__), "..", "results")


def _sample(t: torch.Tensor, n: int = 256):
    flat = t.detach().reshape(-1)
    m = flat.numel()
    idx = torch.linspace(0, m - 1, n, device=flat.device, dtype=torch.float64).round().long().clamp_(0, m - 1)
    return flat[idx].to(torch.float64).cpu().tolist()


def _rel_spread(vecs):
    cols = list(zip(*vecs))
    worst = 0.0
    for col in cols:
        den = max(abs(x) for x in col) + 1e-30
        worst = max(worst, (max(col) - min(col)) / den)
    return worst


def fp16_shape_map(sizes, reps=4):
    """For each shape, recompute the FP16 product reps times and measure run-to-run divergence."""
    rows = []
    for (m, k, n) in sizes:
        torch.manual_seed(1234)
        a = torch.randn(m, k, device="cuda", dtype=torch.float16)
        b = torch.randn(k, n, device="cuda", dtype=torch.float16)
        samples, digests = [], set()
        for _ in range(reps):
            c = a @ b
            torch.cuda.synchronize()
            samples.append(_sample(c))
            digests.add(hash(tuple(samples[-1])))
        nd = _rel_spread(samples)
        rows.append({"m": m, "k": k, "n": n, "nd_rel": nd,
                     "distinct_results": len(digests), "deterministic": nd == 0.0})
        del a, b
        torch.cuda.empty_cache()
    return rows


def random_access_rate(gib, n_gather=1 << 25, iters=30):
    """Effective random-gather rate over a buffer of `gib` GiB; latency-sensitive."""
    elems = int(gib * (1 << 30) / 4)
    buf = torch.rand(elems, device="cuda", dtype=torch.float32)
    gen = torch.Generator(device="cuda").manual_seed(99)
    idx = torch.randint(0, elems, (n_gather,), device="cuda", generator=gen)
    for _ in range(3):
        out = buf[idx]
    torch.cuda.synchronize()
    e0 = torch.cuda.Event(enable_timing=True)
    e1 = torch.cuda.Event(enable_timing=True)
    e0.record()
    for _ in range(iters):
        out = buf[idx]
    e1.record()
    torch.cuda.synchronize()
    secs = e0.elapsed_time(e1) / 1000.0
    peak = torch.cuda.max_memory_allocated() / (1 << 30)
    rate = n_gather * 4 * iters / secs / 1e9
    del buf, idx, out
    torch.cuda.empty_cache()
    return rate, peak


def main():
    os.makedirs(RESULTS, exist_ok=True)
    assert torch.cuda.is_available()
    here = env_mod.collect()
    total = here["digest"]["devices"][0]["total_memory_bytes"] / (1 << 30)

    shapes = [(n, n, n) for n in (2048, 4096, 6144, 8192, 12288, 16384, 24576)]
    shapes += [(8192, 32768, 8192), (4096, 65536, 4096)]   # deep-K, where split-K is likely
    fp16_map = fp16_shape_map(shapes)

    # footprints from L2-resident up to spanning both dies (a die is ~half the board)
    foots = [0.05, 0.5, 4.0, 16.0, 40.0, round(0.45 * total, 0), round(0.85 * total, 0)]
    seam = []
    for gib in foots:
        try:
            rate, peak = random_access_rate(gib)
            seam.append({"gib": gib, "rate_gbs": rate, "peak_mem_gib": round(peak, 1)})
        except Exception as exc:  # noqa: BLE001
            print(f"  [seam {gib} skipped] {type(exc).__name__}", flush=True)
            torch.cuda.empty_cache()

    one_die = [s for s in seam if s["gib"] <= 0.45 * total]
    both_die = [s for s in seam if s["gib"] >= 0.45 * total]
    seam_ratio = (max(s["rate_gbs"] for s in one_die) / min(s["rate_gbs"] for s in both_die)
                  if one_die and both_die else 0.0)

    out = {"device": here["digest"]["device"], "fp16_shape_map": fp16_map,
           "seam": seam, "seam_step_ratio": seam_ratio,
           "first_nondeterministic_n": next((r["n"] for r in fp16_map
                                             if r["m"] == r["n"] == r["k"] and not r["deterministic"]), None)}
    with open(os.path.join(RESULTS, "veins.json"), "w", encoding="utf-8") as fh:
        json.dump(out, fh, indent=2)

    print(f"device: {out['device']}")
    print("FP16 shape map (square, m=k=n):")
    for r in fp16_map:
        tag = "DET" if r["deterministic"] else f"ND {r['nd_rel']:.1e}"
        print(f"  {r['m']}x{r['k']}x{r['n']}: {tag} ({r['distinct_results']} distinct)")
    print(f"first nondeterministic square n: {out['first_nondeterministic_n']}")
    print("random-access rate vs footprint:")
    for s in seam:
        print(f"  {s['gib']:>6} GiB: {s['rate_gbs']:.0f} GB/s")
    print(f"seam step ratio (one-die / cross-die random rate): {seam_ratio:.2f}")


if __name__ == "__main__":
    main()


==> anc/code/resurrect.py <==
"""Reconstructing a record whose instrument is gone.

One of the devices in the continuation no longer exists. Its record still hashes and still links,
but its measurements cannot be re-run on it. The question this asks is operational, not
sentimental: of everything that record claimed, how much can be brought back on a different,
living device, and how much is gone with the hardware?

The inputs were generated from committed seeds, so they regenerate anywhere. We recompute the
dead device's residual floor and numerical classes on the present device and check which of its
claims re-derive within tolerance (recovered, because they were transferable invariants) and
which cannot (lost, because they were properties of that particular silicon: its throughput, its
clocks, its thermal state). This is heavy by design: the floor is rebuilt at the dead device's
sizes, up to the largest, so the present device is spent as fuel for the reconstruction.

Writes results/resurrection.json.
"""

from __future__ import annotations

import json
import os

import torch

import env as env_mod
import verify_math as V
import workloads as W
from verify_demo import product

RESULTS = os.path.join(os.path.dirname(__file__), "..", "results")
DEAD_RECORD = "device_validation_pro6000_server.json"


def recover_floor(dead: dict, k: int = 8):
    rows = []
    for row in dead["floor_sweep"]:
        prec, n, dead_rho = row["precision"], row["n"], row["residual"]
        a, b, c = product(n, prec)
        rho = V.freivalds_residual(a, b, c, k=k, seed=7)
        ratio = rho / dead_rho if dead_rho > 0 else float("inf")
        rows.append({"precision": prec, "n": n, "dead": dead_rho, "here": rho,
                     "ratio": ratio, "recovered": 0.3 <= ratio <= 3.0})
        del a, b, c
        torch.cuda.empty_cache()
    return rows


def recover_classes(dead: dict):
    """Re-derive the numerical class of each dead workload on the present device."""
    runners = {
        ("gemm", "fp16"): lambda: W.gemm("fp16", 8192, 12),
        ("gemm", "bf16"): lambda: W.gemm("bf16", 8192, 12),
        ("gemm", "tf32"): lambda: W.gemm("tf32", 8192, 10),
        ("gemm", "fp8"): lambda: W.gemm("fp8", 8192, 16),
        ("hbm_triad", "f32"): lambda: W.hbm_triad(8.0, 30),
        ("attention", "bf16"): lambda: W.attention(2, 8, 4096, 128, 8),
        ("scatter_add", "atomic"): lambda: W.scatter_add(24, 16, 10),
        ("index_add", "atomic"): lambda: W.index_add(24, 16, 10),
    }
    out = []
    for w in dead["workloads"]:
        key = (w["workload"], w["variant"])
        if key not in runners:
            continue
        # two repeats to get a run-to-run divergence here
        s = [runners[key]() for _ in range(2)]
        cols = list(zip(*[r["fp_sample"] for r in s]))
        nd = max((max(c) - min(c)) / (max(abs(x) for x in c) + 1e-30) for c in cols)
        digests_equal = s[0]["output_digest"] == s[1]["output_digest"]
        here_class = "S0" if (nd == 0.0 and digests_equal) else "Snd"
        out.append({"workload": w["workload"], "variant": w["variant"],
                    "dead_class": w["num_class"], "here_class": here_class,
                    "recovered": here_class == w["num_class"],
                    "dead_throughput": w["median"], "unit": w["unit"]})
        torch.cuda.empty_cache()
    return out


def main():
    os.makedirs(RESULTS, exist_ok=True)
    assert torch.cuda.is_available()
    dead = json.load(open(os.path.join(RESULTS, DEAD_RECORD)))
    here_env = env_mod.collect()

    floor = recover_floor(dead)
    classes = recover_classes(dead)

    n_floor = len(floor)
    n_floor_ok = sum(1 for r in floor if r["recovered"])
    n_class = len(classes)
    n_class_ok = sum(1 for r in classes if r["recovered"])
    recoverable = n_floor_ok + n_class_ok
    transferable = n_floor + n_class
    # device-local claims that cannot be recovered: one throughput figure per workload
    lost = n_class  # the rate of each workload is a property of the dead silicon

    out = {
        "dead_device": dead["env"]["digest"]["device"],
        "present_device": here_env["digest"]["device"],
        "floor_recovery": floor,
        "class_recovery": classes,
        "recoverable_claims": recoverable,
        "transferable_claims": transferable,
        "recoverable_fraction": recoverable / transferable if transferable else 0.0,
        "lost_device_local": lost,
    }
    with open(os.path.join(RESULTS, "resurrection.json"), "w", encoding="utf-8") as fh:
        json.dump(out, fh, indent=2)

    print(f"dead: {out['dead_device']}  present: {out['present_device']}")
    print(f"floor recovered: {n_floor_ok}/{n_floor}   class recovered: {n_class_ok}/{n_class}")
    print(f"recoverable fraction: {out['recoverable_fraction']:.2f}   "
          f"device-local (lost): {lost} throughput figures")
    for r in floor:
        if r["n"] in (8192, 32768):
            print(f"  floor {r['precision']:>4} n={r['n']:>5}: dead {r['dead']:.2e} "
                  f"here {r['here']:.2e} ratio {r['ratio']:.2f} "
                  f"{'recovered' if r['recovered'] else 'LOST'}")


if __name__ == "__main__":
    main()


==> anc/code/run_experiment.py <==
"""Run the workload grid, repeating each measurement and sampling device covariates.

Writes one observation per (workload, variant, repeat) to results/observations.jsonl and the
environment digest to results/env.json. Repeats of a workload run back to back so the device
warms under sustained load; a quantity that drifts with that warming is what later separates a
clock/thermal class from a tightly-bounded one.
"""

from __future__ import annotations

import argparse
import json
import os
import time

import torch

import env as env_mod
import workloads as W
from sampler import CovariateSampler

RESULTS = os.path.join(os.path.dirname(__file__), "..", "results")


def grid(smoke: bool) -> list[dict]:
    if smoke:
        n = 2048
        return [
            {"workload": "gemm", "variant": "fp16", "fn": lambda: W.gemm("fp16", n, 10)},
            {"workload": "gemm", "variant": "bf16", "fn": lambda: W.gemm("bf16", n, 10)},
            {"workload": "gemm", "variant": "tf32", "fn": lambda: W.gemm("tf32", n, 10)},
            {"workload": "gemm", "variant": "fp8", "fn": lambda: W.gemm("fp8", n, 10)},
            {"workload": "hbm_triad", "variant": "f32", "fn": lambda: W.hbm_triad(1.0, 30)},
            {"workload": "attention", "variant": "bf16", "fn": lambda: W.attention(2, 8, 2048, 128, 10)},
            {"workload": "reduction", "variant": "default", "fn": lambda: W.reduction(1.0, 50, False)},
            {"workload": "reduction", "variant": "deterministic", "fn": lambda: W.reduction(1.0, 50, True)},
            {"workload": "scatter_add", "variant": "atomic", "fn": lambda: W.scatter_add(20, 12, 10)},
            {"workload": "index_add", "variant": "atomic", "fn": lambda: W.index_add(20, 12, 10)},
        ]
    n = 16384
    return [
        {"workload": "gemm", "variant": "fp16", "fn": lambda: W.gemm("fp16", n, 60)},
        {"workload": "gemm", "variant": "bf16", "fn": lambda: W.gemm("bf16", n, 60)},
        {"workload": "gemm", "variant": "tf32", "fn": lambda: W.gemm("tf32", n, 40)},
        {"workload": "gemm", "variant": "fp8", "fn": lambda: W.gemm("fp8", n, 80)},
        {"workload": "hbm_triad", "variant": "f32", "fn": lambda: W.hbm_triad(20.0, 60)},
        {"workload": "attention", "variant": "bf16", "fn": lambda: W.attention(8, 16, 8192, 128, 20)},
        {"workload": "reduction", "variant": "default", "fn": lambda: W.reduction(8.0, 200, False)},
        {"workload": "reduction", "variant": "deterministic", "fn": lambda: W.reduction(8.0, 200, True)},
        # atomic accumulation: exhibits run-to-run numerical nondeterminism; ~13 GiB resident.
        {"workload": "scatter_add", "variant": "atomic", "fn": lambda: W.scatter_add(30, 20, 20)},
        {"workload": "index_add", "variant": "atomic", "fn": lambda: W.index_add(30, 20, 20)},
    ]


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--smoke", action="store_true")
    ap.add_argument("--repeats", type=int, default=24)
    args = ap.parse_args()

    os.makedirs(RESULTS, exist_ok=True)
    assert torch.cuda.is_available(), "no CUDA device"

    info = env_mod.collect()
    with open(os.path.join(RESULTS, "env.json"), "w", encoding="utf-8") as fh:
        json.dump(info, fh, indent=2)
    env_id = info["env_id"]
    print(f"env_id={env_id[:16]}  device={info['digest']['device']}")

    obs_path = os.path.join(RESULTS, "observations.jsonl")
    items = grid(args.smoke)
    repeats = 3 if args.smoke else args.repeats

    with open(obs_path, "w", encoding="utf-8") as out:
        for item in items:
            wl, var = item["workload"], item["variant"]
            print(f"[{wl}/{var}] {repeats} repeats", flush=True)
            try:
              for r in range(repeats):
                torch.cuda.reset_peak_memory_stats()
                with CovariateSampler() as sampler:
                    res = item["fn"]()
                cov = sampler.summary()
                rec = {
                    "workload": wl,
                    "variant": var,
                    "repeat": r,
                    "throughput": float(res["throughput"]),
                    "unit": res["unit"],
                    "seconds": float(res["seconds"]),
                    "work": float(res["work"]),
                    "output_digest": res["output_digest"],
                    "fp_sample": [float(x) for x in res.get("fp_sample", [])],
                    "freivalds_rho": float(res.get("freivalds_rho", -1.0)),
                    "sm_clock_mhz": float(cov["sm_clock_mhz"]),
                    "temp_c": float(cov["temp_c"]),
                    "power_w": float(cov["power_w"]),
                    "cov_samples": float(cov["samples"]),
                    "peak_mem_bytes": float(torch.cuda.max_memory_allocated()),
                    "tokens_per_s": float(res.get("tokens_per_s", 0.0)),
                    "env_id": env_id,
                    "wall_time": time.time(),
                }
                out.write(json.dumps(rec) + "\n")
                out.flush()
                print(
                    f"  r{r:02d} {res['throughput']:.2f} {res['unit']}  "
                    f"clk {cov['sm_clock_mhz']:.0f}MHz  T {cov['temp_c']:.0f}C  "
                    f"P {cov['power_w']:.0f}W  mem {rec['peak_mem_bytes']/1e9:.1f}GB",
                    flush=True,
                )
            except Exception as exc:  # noqa: BLE001 - one failed workload should not end the run
                print(f"  [skip {wl}/{var}] {type(exc).__name__}: {exc}", flush=True)
            finally:
                torch.cuda.empty_cache()

    print(f"wrote {obs_path}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/sampler.py <==
"""Background sampling of SM clock, temperature and power during a measurement window.

A thread polls the device while the workload runs and reports the mean of each covariate
over the window. These are the covariates that separate a tightly-bounded quantity (no
dependence on device state) from a clock/thermal-drifting one.

Prefers the NVML library (no process spawn per sample); falls back to nvidia-smi.
"""

from __future__ import annotations

import subprocess
import threading
import time
from typing import Optional


class _NvmlBackend:
    def __init__(self) -> None:
        import pynvml

        self._nvml = pynvml
        pynvml.nvmlInit()
        self._h = pynvml.nvmlDeviceGetHandleByIndex(0)

    def read(self) -> tuple[float, float, float]:
        nv = self._nvml
        clk = nv.nvmlDeviceGetClockInfo(self._h, nv.NVML_CLOCK_SM)
        temp = nv.nvmlDeviceGetTemperature(self._h, nv.NVML_TEMPERATURE_GPU)
        power = nv.nvmlDeviceGetPowerUsage(self._h) / 1000.0
        return float(clk), float(temp), float(power)


class _SmiBackend:
    def read(self) -> tuple[float, float, float]:
        out = subprocess.run(
            [
                "nvidia-smi",
                "--query-gpu=clocks.sm,temperature.gpu,power.draw",
                "--format=csv,noheader,nounits",
                "-i",
                "0",
            ],
            capture_output=True,
            text=True,
            check=True,
        )
        clk, temp, power = out.stdout.strip().split(", ")
        return float(clk), float(temp), float(power)


def _make_backend():
    try:
        return _NvmlBackend()
    except Exception:
        return _SmiBackend()


class CovariateSampler:
    """Use as a context manager around a measurement window."""

    def __init__(self, period_s: float = 0.02) -> None:
        self._backend = _make_backend()
        self._period = period_s
        self._stop = threading.Event()
        self._thread: Optional[threading.Thread] = None
        self._clk: list[float] = []
        self._temp: list[float] = []
        self._power: list[float] = []

    def _loop(self) -> None:
        while not self._stop.is_set():
            try:
                clk, temp, power = self._backend.read()
                self._clk.append(clk)
                self._temp.append(temp)
                self._power.append(power)
            except Exception:
                pass
            time.sleep(self._period)

    def __enter__(self) -> "CovariateSampler":
        self._clk, self._temp, self._power = [], [], []
        self._stop.clear()
        self._thread = threading.Thread(target=self._loop, daemon=True)
        self._thread.start()
        return self

    def __exit__(self, *exc) -> None:
        self._stop.set()
        if self._thread is not None:
            self._thread.join(timeout=1.0)

    @staticmethod
    def _mean(xs: list[float]) -> float:
        return sum(xs) / len(xs) if xs else 0.0

    def summary(self) -> dict[str, float]:
        # one immediate read guarantees a value even for very short windows
        if not self._clk:
            try:
                clk, temp, power = self._backend.read()
                self._clk, self._temp, self._power = [clk], [temp], [power]
            except Exception:
                pass
        return {
            "sm_clock_mhz": round(self._mean(self._clk), 3),
            "temp_c": round(self._mean(self._temp), 3),
            "power_w": round(self._mean(self._power), 3),
            "samples": float(len(self._clk)),
        }


==> anc/code/secprobe.py <==
"""Security-relevant readings from a high-end part, taken while it is in hand.

Three things a record that wants to be trusted should know about its instrument.

A memory-latency curve. Random access is latency-sensitive, so its effective rate as the working
set grows traces the on-die cache boundary and the on-package seam between the two dies. The curve
is a stable, device-class signature, the kind a remote fingerprinter reads to tell one accelerator
from another.

A reproducibility hazard. The same seeded product, recomputed while most of the board is occupied,
can return different bits, because the library chooses a different algorithm under memory pressure.
A result is then reproducible only if the memory state is, which is a hidden input a record must
either pin or admit. We measure how far the bits move.

The seam, quantified. The ratio of one-die to cross-die random-access rate states the penalty the
vendor's streaming numbers hide.

Writes results/secprobe.json. Heavy: the curve and the ballast fill the board.
"""

from __future__ import annotations

import hashlib
import json
import os

import torch

import env as env_mod
from verify_demo import product

RESULTS = os.path.join(os.path.dirname(__file__), "..", "results")


def _digest(t):
    return hashlib.sha256(t.detach().reshape(-1)[: 1 << 20].to(torch.float32).cpu().numpy().tobytes()).hexdigest()


def _sample(t, n=256):
    flat = t.detach().reshape(-1)
    idx = torch.linspace(0, flat.numel() - 1, n, device=flat.device, dtype=torch.float64).round().long()
    return flat[idx].to(torch.float64).cpu().tolist()


def random_access_rate(gib, n_gather=1 << 25, iters=30):
    elems = int(gib * (1 << 30) / 4)
    buf = torch.rand(elems, device="cuda", dtype=torch.float32)
    gen = torch.Generator(device="cuda").manual_seed(99)
    idx = torch.randint(0, elems, (n_gather,), device="cuda", generator=gen)
    for _ in range(3):
        out = buf[idx]
    torch.cuda.synchronize()
    e0 = torch.cuda.Event(enable_timing=True); e1 = torch.cuda.Event(enable_timing=True)
    e0.record()
    for _ in range(iters):
        out = buf[idx]
    e1.record()
    torch.cuda.synchronize()
    secs = e0.elapsed_time(e1) / 1000.0
    rate = n_gather * 4 * iters / secs / 1e9
    del buf, idx, out
    torch.cuda.empty_cache()
    return rate


def latency_curve(total_gib):
    foots = [0.03, 0.1, 0.3, 1.0, 4.0, 16.0, 32.0,
             round(0.45 * total_gib), round(0.55 * total_gib),
             round(0.7 * total_gib), round(0.85 * total_gib)]
    curve = []
    for gib in foots:
        try:
            curve.append({"gib": gib, "rate_gbs": random_access_rate(gib)})
        except Exception:  # noqa: BLE001
            torch.cuda.empty_cache()
    return curve


def memory_pressure_repro(total_gib):
    """Recompute a seeded product with the board nearly full and compare bits to the empty run."""
    rows = []
    ballast_gib = max(total_gib - 30.0, 8.0)
    for prec in ("fp16", "bf16", "tf32", "fp8"):
        a, b, c0 = product(8192, prec)
        d0, s0 = _digest(c0), _sample(c0)
        del c0
        torch.cuda.empty_cache()
        ballast = torch.empty(int(ballast_gib * (1 << 30) / 2), device="cuda", dtype=torch.float16)
        if prec == "fp8":
            sc = torch.tensor(1.0, device="cuda")
            c1 = torch._scaled_mm(a, b, scale_a=sc, scale_b=sc, out_dtype=torch.bfloat16)
        else:
            c1 = a @ b
        torch.cuda.synchronize()
        d1, s1 = _digest(c1), _sample(c1)
        cols = list(zip(s0, s1))
        div = max(abs(x - y) / (abs(x) + 1e-30) for x, y in cols)
        rows.append({"precision": prec, "ballast_gib": round(ballast_gib, 0),
                     "bits_changed": d0 != d1, "divergence": div})
        del a, b, c1, ballast
        torch.cuda.empty_cache()
    return rows


def main():
    os.makedirs(RESULTS, exist_ok=True)
    assert torch.cuda.is_available()
    here = env_mod.collect()
    total = here["digest"]["devices"][0]["total_memory_bytes"] / (1 << 30)

    curve = latency_curve(total)
    pressure = memory_pressure_repro(total)

    one_die = [c for c in curve if c["gib"] <= 0.45 * total]
    cross = [c for c in curve if c["gib"] >= 0.55 * total]
    seam_ratio = (max(c["rate_gbs"] for c in one_die) / min(c["rate_gbs"] for c in cross)
                  if one_die and cross else 0.0)
    l2_rate = next((c["rate_gbs"] for c in curve if c["gib"] <= 0.05), 0.0)
    hbm_rate = next((c["rate_gbs"] for c in curve if 8.0 <= c["gib"] <= 40.0), 0.0)

    out = {"device": here["digest"]["device"], "latency_curve": curve,
           "seam_step_ratio": seam_ratio, "l2_random_gbs": l2_rate, "hbm_random_gbs": hbm_rate,
           "memory_pressure": pressure,
           "pressure_changes_bits": any(r["bits_changed"] for r in pressure),
           "max_pressure_divergence": max((r["divergence"] for r in pressure), default=0.0)}
    with open(os.path.join(RESULTS, "secprobe.json"), "w", encoding="utf-8") as fh:
        json.dump(out, fh, indent=2)

    print(f"device: {out['device']}")
    print("random-access latency curve:")
    for c in curve:
        print(f"  {c['gib']:>6} GiB: {c['rate_gbs']:.0f} GB/s")
    print(f"seam step ratio one-die/cross-die: {seam_ratio:.2f}")
    print("memory-pressure reproducibility:")
    for r in pressure:
        print(f"  {r['precision']:>4}: bits_changed={r['bits_changed']} divergence={r['divergence']:.2e}")


if __name__ == "__main__":
    main()


==> anc/code/stress_verify.py <==
"""The verification residual under physical stress: is the tolerance a fixed quantity?

The tolerance the linear check accepts is calibrated from the device's measured residual floor.
That floor is the attack surface (Section on the adaptive adversary): the larger it is, the more a
corruption can hide. So a natural question with a security edge is whether an unprivileged tenant
can physically move the floor, inflating the window, without ever touching the output.

We cannot set the power limit or lock clocks on this cloud instance (the management plane is
privilege-gated), so we use the two levers userspace does have: sustained thermal load, and a di/dt
power virus, back-to-back tensor-core bursts separated by short idles whose instantaneous current
swings cause supply droop that an averaging power cap does not catch. We measure the residual floor
cold, after a thermal soak, and under di/dt, and we run the linear check continuously throughout, so
a transient hardware error during the stress would be caught rather than injected.

Writes results/stress.json: the floor as a function of the physical operating point, the throttle
behaviour, and any natural error observed.
"""

from __future__ import annotations

import argparse
import json
import os
import subprocess
import time

import torch

import verify_math as V

RESULTS = os.path.join(os.path.dirname(__file__), "..", "results")


def smi():
    out = subprocess.run(
        ["nvidia-smi", "--query-gpu=clocks.sm,temperature.gpu,power.draw,clocks_throttle_reasons.active",
         "--format=csv,noheader,nounits", "-i", "0"],
        capture_output=True, text=True)
    try:
        clk, temp, pw, thr = out.stdout.strip().split(", ")
        return float(clk), float(temp), float(pw), thr.strip()
    except ValueError:
        return 0.0, 0.0, 0.0, "0x0"


def floor_now(a, b, probes=24):
    c = a @ b
    torch.cuda.synchronize()
    return max(V.freivalds_residual(a, b, c, k=16, seed=s) for s in range(probes)), c


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--soak-min", type=float, default=8.0)
    ap.add_argument("--didt-min", type=float, default=6.0)
    ap.add_argument("--n", type=int, default=8192)
    ap.add_argument("--burst", type=int, default=64)
    args = ap.parse_args()
    os.makedirs(RESULTS, exist_ok=True)
    assert torch.cuda.is_available()

    torch.manual_seed(1234)
    n = args.n
    a = torch.randn(n, n, device="cuda", dtype=torch.float16)
    b = torch.randn(n, n, device="cuda", dtype=torch.float16)

    # ---- cold baseline -----------------------------------------------------------------
    clk, temp, pw, _ = smi()
    floor_cold, _ = floor_now(a, b)
    cold_temp = temp
    threshold = max(50.0 * floor_cold, 1e-3)
    series = [{"phase": "cold", "t": 0.0, "temp": temp, "power": pw, "clk": clk, "residual": floor_cold}]
    anomalies = []
    peak_temp = peak_pow = 0.0
    throttle = set()
    gemms = 0
    t0 = time.time()

    def sample(phase, resid):
        nonlocal peak_temp, peak_pow
        clk, temp, pw, thr = smi()
        peak_temp = max(peak_temp, temp); peak_pow = max(peak_pow, pw)
        if thr not in ("0x0000000000000000", "0x0", ""):
            throttle.add(thr)
        series.append({"phase": phase, "t": round(time.time() - t0, 1), "temp": temp,
                       "power": pw, "clk": clk, "residual": resid})
        if resid > threshold:
            anomalies.append({"phase": phase, "iter": gemms, "residual": resid,
                              "temp": temp, "power": pw, "clk": clk, "throttle": thr})
        return temp, pw

    # ---- thermal soak: back-to-back GEMM, no idle (max sustained power, heat) -----------
    t_end = time.time() + args.soak_min * 60.0
    floor_hot = floor_cold
    while time.time() < t_end:
        for _ in range(args.burst):
            c = a @ b
        torch.cuda.synchronize()
        gemms += args.burst
        r = V.freivalds_residual(a, b, c, k=16, seed=7)
        floor_hot = max(floor_hot, r)
        sample("soak", r)

    # ---- di/dt: bursts separated by idles (current swings; average power below the cap) --
    t_end = time.time() + args.didt_min * 60.0
    floor_didt = floor_cold
    didt_powers = []
    while time.time() < t_end:
        for _ in range(args.burst):
            c = a @ b
        torch.cuda.synchronize()
        gemms += args.burst
        r = V.freivalds_residual(a, b, c, k=16, seed=7)       # measured at burst onset
        floor_didt = max(floor_didt, r)
        _, pw = sample("didt", r)
        didt_powers.append(pw)
        time.sleep(0.05)                                       # the idle half of the cycle

    out = {
        "device": torch.cuda.get_device_name(0),
        "n": n,
        "gemms_verified": gemms,
        "floor_cold": floor_cold,
        "floor_hot": floor_hot,
        "floor_didt": floor_didt,
        "inflation_hot": floor_hot / floor_cold if floor_cold else 0.0,
        "inflation_didt": floor_didt / floor_cold if floor_cold else 0.0,
        "anomaly_threshold": threshold,
        "natural_errors_caught": len(anomalies),
        "anomalies": anomalies[:50],
        "cold_temp_c": cold_temp,
        "peak_temp_c": peak_temp,
        "peak_power_w": peak_pow,
        "didt_mean_power_w": (sum(didt_powers) / len(didt_powers)) if didt_powers else 0.0,
        "power_cap_w": 575.0,
        "throttle_reasons_seen": sorted(throttle),
        "management_plane": "privilege-gated: tenant cannot set power limit or lock clocks",
        "series": series[:: max(1, len(series) // 120)],
    }
    with open(os.path.join(RESULTS, "stress.json"), "w", encoding="utf-8") as fh:
        json.dump(out, fh, indent=2)
    print(f"floor: cold {floor_cold:.2e} (T={cold_temp:.0f}C)  hot {floor_hot:.2e}  didt {floor_didt:.2e}")
    print(f"inflation: hot {out['inflation_hot']:.2f}x  didt {out['inflation_didt']:.2f}x")
    print(f"peak {peak_temp:.0f}C {peak_pow:.0f}W  di/dt mean power {out['didt_mean_power_w']:.0f}W "
          f"(cap 575W)  throttle {sorted(throttle)}")
    print(f"{gemms} GEMMs verified; natural errors caught: {len(anomalies)}")


if __name__ == "__main__":
    main()


==> anc/code/verify_demo.py <==
"""The verification transcript: a residual floor by precision and size, a calibrated tolerance,
and two multi-stage demonstrations of detect -> repair -> re-verify.

Writes results/verification.json. Everything here is a real measurement on the device; the
numbers feed the paper's verification section and become claims in the evidence graph.
"""

from __future__ import annotations

import json
import os

import torch

import verify_math as V

RESULTS = os.path.join(os.path.dirname(__file__), "..", "results")
FP8 = torch.float8_e4m3fn
DT = {"fp16": torch.float16, "bf16": torch.bfloat16, "tf32": torch.float32}


def product(n: int, prec: str):
    """Return (a, b, c) with c the device's claimed product a@b at the given precision."""
    torch.manual_seed(1234)
    if prec == "fp8":
        a = torch.randn(n, n, device="cuda").to(FP8)
        b = torch.randn(n, n, device="cuda").to(FP8).t().contiguous().t()
        s = torch.tensor(1.0, device="cuda")
        c = torch._scaled_mm(a, b, scale_a=s, scale_b=s, out_dtype=torch.bfloat16)
        return a, b, c
    if prec == "tf32":
        torch.backends.cuda.matmul.allow_tf32 = True
        a = torch.randn(n, n, device="cuda", dtype=torch.float32)
        b = torch.randn(n, n, device="cuda", dtype=torch.float32)
        return a, b, a @ b
    dt = DT[prec]
    a = torch.randn(n, n, device="cuda", dtype=dt)
    b = torch.randn(n, n, device="cuda", dtype=dt)
    return a, b, a @ b


def floor_sweep(sizes, precisions, k=8):
    rows = []
    for prec in precisions:
        for n in sizes:
            a, b, c = product(n, prec)
            r = V.freivalds_residual(a, b, c, k=k, seed=7)
            rows.append({"precision": prec, "n": n, "residual": r})
            del a, b, c
            torch.cuda.empty_cache()
    return rows


def main():
    import sys
    os.makedirs(RESULTS, exist_ok=True)
    assert torch.cuda.is_available()
    k = 8
    smoke = "--smoke" in sys.argv
    sizes = [1024, 2048] if smoke else [2048, 4096, 8192, 16384]
    precisions = ["fp16", "bf16", "tf32", "fp8"]

    sweep = floor_sweep(sizes, precisions, k=k)

    # calibrate the tolerance at the high-precision (FP16) floor, reference size
    n_ref = 2048 if smoke else 8192
    fp16_floor = max(r["residual"] for r in sweep
                     if r["precision"] == "fp16" and r["n"] <= n_ref)
    tau = V.calibrated_tolerance(fp16_floor, margin=3.0)

    # --- demonstration 1: precision. FP8 product judged against the FP16 tolerance ----------
    a8, b8, c8 = product(n_ref, "fp8")
    r_fp8 = V.freivalds_residual(a8, b8, c8, k=k, seed=11)
    c8_hp = a8.float() @ b8.float()            # higher-assurance recompute (fp32 accumulation)
    r_fp8_hp = V.freivalds_residual(a8, b8, c8_hp, k=k, seed=11)
    precision_stages = [
        {"stage": "acquire", "what": "FP8 product", "residual": r_fp8, "tolerance": tau,
         "decision": "flag" if r_fp8 > tau else "accept"},
        {"stage": "repair", "what": "FP32-accumulation recompute", "residual": r_fp8_hp,
         "tolerance": tau, "decision": "accept" if r_fp8_hp <= tau else "flag"},
    ]
    del a8, b8, c8, c8_hp
    torch.cuda.empty_cache()

    # --- demonstration 2: corruption. one injected bit flip in a correct FP16 product -------
    a, b, c = product(n_ref, "fp16")
    r_ok = V.freivalds_residual(a, b, c, k=k, seed=13)
    c_bad = V.flip_one_bit(c, row=n_ref // 2, col=n_ref // 2, bit=12)
    r_bad = V.freivalds_residual(a, b, c_bad, k=k, seed=13)
    c_fix = a @ b
    r_fix = V.freivalds_residual(a, b, c_fix, k=k, seed=13)
    corruption_stages = [
        {"stage": "acquire", "what": "FP16 product", "residual": r_ok, "tolerance": tau,
         "decision": "accept" if r_ok <= tau else "flag"},
        {"stage": "inject", "what": "single bit flip in C", "residual": r_bad, "tolerance": tau,
         "decision": "reject" if r_bad > tau else "accept", "p_miss": 2.0 ** (-k)},
        {"stage": "repair", "what": "recompute C", "residual": r_fix, "tolerance": tau,
         "decision": "accept" if r_fix <= tau else "flag"},
    ]

    out = {
        "k": k,
        "floor_sweep": sweep,
        "tolerance": {"calibrated_at": "fp16", "n_ref": n_ref, "floor": fp16_floor,
                      "margin": 3.0, "tau": tau},
        "stages": {"precision": precision_stages, "corruption": corruption_stages},
    }
    with open(os.path.join(RESULTS, "verification.json"), "w", encoding="utf-8") as fh:
        json.dump(out, fh, indent=2)

    print(f"tau(fp16 floor x8) = {tau:.2e}")
    print(f"precision demo:  FP8 r={r_fp8:.2e} ({precision_stages[0]['decision']}) -> "
          f"repair r={r_fp8_hp:.2e} ({precision_stages[1]['decision']})")
    print(f"corruption demo: ok r={r_ok:.2e} -> flip r={r_bad:.2e} "
          f"({corruption_stages[1]['decision']}, p_miss<={2.0**(-k):.1e}) -> "
          f"repair r={r_fix:.2e}")
    for s in sweep:
        print(f"  floor {s['precision']:>4} n={s['n']:>5}: {s['residual']:.3e}")


if __name__ == "__main__":
    main()


==> anc/code/verify_graph.py <==
#!/usr/bin/env python3
"""Offline check of an evidence graph.

Re-hashes every node, recomputes every reduction with its named pure function, checks every
edge, and reports the root hash. Depends only on the standard library and the two modules
canon.py and graph.py that ship alongside it. This is the same check the document claims a
reader can run on the shipped archive.

    python3 verify_graph.py results/evidence_graph.json
"""

from __future__ import annotations

import os
import sys

# Works in the repository (graph.py under ../code) and in the ancillary package (graph.py
# beside this file under anc/code/).
_here = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, _here)
sys.path.insert(0, os.path.join(_here, "..", "code"))

from graph import EvidenceGraph, verify  # noqa: E402


def main(argv: list[str]) -> int:
    if len(argv) != 2:
        print(__doc__)
        return 2
    g = EvidenceGraph.load(argv[1])
    ok, problems = verify(g)
    n = len(g.nodes)
    kinds = {}
    for node in g.nodes.values():
        kinds[node["kind"]] = kinds.get(node["kind"], 0) + 1
    print(f"nodes: {n}  " + "  ".join(f"{k}={v}" for k, v in sorted(kinds.items())))
    if ok:
        print(f"root: {g.root_id}")
        print("PASS: every node hashes its content and every reduction recomputes")
        return 0
    print(f"FAIL: {len(problems)} problem(s)")
    for p in problems:
        print("  ", p)
    return 1


if __name__ == "__main__":
    raise SystemExit(main(sys.argv))


==> anc/code/verify_math.py <==
"""Probabilistic verification of a claimed matrix product, with a device-calibrated tolerance.

For a claimed product C = AB and a random probe X (n x k), Freivalds' identity gives a residual
    r = max_abs( A (B X) - C X )   normalized by   max_abs( C X ),
computed at O(k n^2) cost. A correct product leaves only a roundoff residual; a product wrong by
more than the tolerance is rejected with probability at least 1 - 2^{-k} over the k probe columns.

The witnessing matrix-vector products are formed in float32 so the checker is more accurate than
the low-precision products it inspects; this is what lets an FP8 product's residual sit above a
tolerance calibrated at FP16, and a single flipped bit sit far above either.
"""

from __future__ import annotations

import torch


def freivalds_residual(a: torch.Tensor, b: torch.Tensor, c: torch.Tensor,
                       k: int = 8, seed: int = 0) -> float:
    """Normalized Freivalds residual of the claim a @ b == c, witnessed in float32."""
    n = a.shape[1]
    gen = torch.Generator(device=a.device).manual_seed(seed)
    x = torch.randn(n, k, device=a.device, dtype=torch.float32, generator=gen)
    af = a.float()
    bf = b.float()
    cf = c.float()
    lhs = af @ (bf @ x)
    rhs = cf @ x
    num = (lhs - rhs).abs().max().item()
    den = rhs.abs().max().item() + 1e-30
    return num / den


def fs_probe_seed(c: torch.Tensor) -> int:
    """A Fiat-Shamir challenge: the probe seed is a hash of the claimed output.

    Because the seed depends on C, an adversary cannot choose a corruption that lives in the
    probe's null space without changing the probe, which is the self-reference that makes a
    committed (fixed) seed unsound and a derived one sound while staying offline-reproducible.
    """
    import hashlib
    flat = c.detach().reshape(-1)[: 1 << 16].to(torch.float32).cpu().numpy().tobytes()
    return int(hashlib.sha256(flat).hexdigest()[:8], 16)


def freivalds_residual_fs(a: torch.Tensor, b: torch.Tensor, c: torch.Tensor, k: int = 8) -> float:
    """Freivalds residual under a Fiat-Shamir probe derived from the claimed output."""
    return freivalds_residual(a, b, c, k=k, seed=fs_probe_seed(c))


def flip_one_bit(c: torch.Tensor, row: int = 0, col: int = 0, bit: int = 12) -> torch.Tensor:
    """Return a copy of c with a single bit flipped in one element (a controlled fault)."""
    out = c.clone()
    if out.dtype == torch.float16:
        view = out.view(torch.int16)
        view[row, col] ^= (1 << bit)
    elif out.dtype == torch.bfloat16:
        view = out.view(torch.int16)
        view[row, col] ^= (1 << bit)
    elif out.dtype == torch.float32:
        view = out.view(torch.int32)
        view[row, col] ^= (1 << bit)
    else:
        out[row, col] = out[row, col] + 1.0
    return out


def attention_residual(q: torch.Tensor, k: torch.Tensor, v: torch.Tensor,
                       o: torch.Tensor, causal: bool = True) -> tuple[float, float]:
    """Verify a fused attention output by its definition, decomposed into checkable pieces.

    Attention is O = softmax(QK^T / sqrt(d)) V: two matrix products around one softmax. We form
    the score matrix and the probability matrix in float32 (the verifier's reference), check that
    each probability row sums to one (the softmax invariant), and compare the reference output to
    the claimed O. Returns (output residual, max row-sum error). The score and probability
    matrices are materialized, so this is run at a verification size, not the hot-path size.
    """
    import math
    qf, kf, vf = q.float(), k.float(), v.float()
    d = q.shape[-1]
    s = (qf @ kf.transpose(-1, -2)) * (1.0 / math.sqrt(d))
    if causal:
        seq = s.shape[-1]
        mask = torch.triu(torch.ones(seq, seq, device=s.device, dtype=torch.bool), diagonal=1)
        s = s.masked_fill(mask, float("-inf"))
    p = torch.softmax(s, dim=-1)
    o_ref = p @ vf
    num = (o.float() - o_ref).abs().max().item()
    den = o_ref.abs().max().item() + 1e-30
    rowsum_err = (p.sum(-1) - 1.0).abs().max().item()
    return num / den, rowsum_err


def scatter_checksum_residual(idx: torch.Tensor, src: torch.Tensor, out: torch.Tensor,
                              seed: int = 0) -> float:
    """A cheap O(n) weighted-checksum check of an atomic scatter/index add.

    For random weights w, sum_j w_j out_j must equal sum_i w_{idx_i} src_i; the two sides agree
    only if the bucketed sums are correct. This is a one-sided probabilistic check, the additive
    analogue of the Freivalds identity, and costs a single pass rather than re-running the scatter.
    """
    gen = torch.Generator(device=src.device).manual_seed(seed)
    m = out.shape[0]
    w = torch.randn(m, device=src.device, dtype=torch.float64, generator=gen)
    lhs = (w * out.double()).sum()
    rhs = (w[idx] * src.double()).sum()
    num = (lhs - rhs).abs().item()
    den = lhs.abs().item() + 1e-30
    return num / den


def calibrated_tolerance(floor: float, margin: float = 3.0) -> float:
    """A tolerance that admits the measured correct-product residual floor with headroom.

    floor is the largest residual seen over correct repeats; margin is a fixed multiple so that
    ordinary run-to-run roundoff variation is accepted while a genuine error is not.
    """
    return margin * floor


==> anc/code/workloads.py <==
"""Heavy GPU workloads.

Each workload runs a sustained inner loop and returns one measurement: a performance figure
(throughput or bandwidth), the size of the work, the wall window, and a fingerprint of the
numerical output. The fingerprint is the SHA-256 of a fixed slice of the result, used to test
whether the kernel produces identical bits when run again with the same inputs.

The workloads are sized for a 32 GB Blackwell part: GEMM shapes that sustain high arithmetic
throughput, a memory triad over a buffer that occupies most of the device, and fused attention
large enough to load the tensor cores.
"""

from __future__ import annotations

import hashlib

import torch

import verify_math as V

DTYPES = {
    "fp16": torch.float16,
    "bf16": torch.bfloat16,
    "fp32": torch.float32,
}


def _fingerprint(t: torch.Tensor, n: int = 1 << 20) -> str:
    """SHA-256 of the first n elements' raw bytes (host-side, after sync)."""
    flat = t.detach().reshape(-1)[:n].contiguous().to(torch.float32).cpu().numpy().tobytes()
    return hashlib.sha256(flat).hexdigest()


def _sample(t: torch.Tensor, n: int = 64) -> list:
    """Output values at fixed positions, as float64. Comparing these across repeats with the
    same inputs measures run-to-run numerical nondeterminism without re-executing the kernel."""
    flat = t.detach().reshape(-1)
    m = flat.numel()
    if m <= n:
        idx = torch.arange(m, device=flat.device)
    else:
        # float64 so the indices stay exact for tensors larger than 2**24 elements
        idx = torch.linspace(0, m - 1, n, device=flat.device,
                             dtype=torch.float64).round().long().clamp_(0, m - 1)
    return flat[idx].to(torch.float64).cpu().tolist()


def _time_loop(fn, iters: int) -> float:
    start = torch.cuda.Event(enable_timing=True)
    end = torch.cuda.Event(enable_timing=True)
    torch.cuda.synchronize()
    start.record()
    for _ in range(iters):
        fn()
    end.record()
    torch.cuda.synchronize()
    return start.elapsed_time(end) / 1000.0  # seconds


# --------------------------------------------------------------------------------------
# dense GEMM
# --------------------------------------------------------------------------------------

def gemm(dtype: str, n: int, iters: int, warmup: int = 5, verify: bool = True) -> dict:
    torch.manual_seed(1234)
    if dtype == "tf32":
        torch.backends.cuda.matmul.allow_tf32 = True
        a = torch.randn(n, n, device="cuda", dtype=torch.float32)
        b = torch.randn(n, n, device="cuda", dtype=torch.float32)
    elif dtype == "fp8":
        return _gemm_fp8(n, iters, warmup, verify)
    else:
        td = DTYPES[dtype]
        a = torch.randn(n, n, device="cuda", dtype=td)
        b = torch.randn(n, n, device="cuda", dtype=td)

    def step():
        return torch.matmul(a, b)

    for _ in range(warmup):
        c = step()
    torch.cuda.synchronize()
    seconds = _time_loop(step, iters)
    c = step()
    torch.cuda.synchronize()
    rho = V.freivalds_residual(a, b, c, k=8, seed=7) if verify else -1.0
    flop = 2.0 * n * n * n * iters
    return {
        "throughput": flop / seconds / 1e12,
        "unit": "TFLOP/s",
        "work": float(flop),
        "seconds": seconds,
        "output_digest": _fingerprint(c),
        "fp_sample": _sample(c),
        "freivalds_rho": rho,
        "config": {"n": n, "iters": iters, "dtype": dtype},
    }


def _gemm_fp8(n: int, iters: int, warmup: int, verify: bool = True) -> dict:
    torch.manual_seed(1234)
    fp8 = torch.float8_e4m3fn
    a = torch.randn(n, n, device="cuda").to(fp8)
    # _scaled_mm wants the second operand column-major
    b = torch.randn(n, n, device="cuda").to(fp8).t().contiguous().t()
    scale = torch.tensor(1.0, device="cuda")

    def step():
        return torch._scaled_mm(a, b, scale_a=scale, scale_b=scale, out_dtype=torch.bfloat16)

    for _ in range(warmup):
        c = step()
    torch.cuda.synchronize()
    seconds = _time_loop(step, iters)
    c = step()
    torch.cuda.synchronize()
    rho = V.freivalds_residual(a, b, c, k=8, seed=7) if verify else -1.0
    flop = 2.0 * n * n * n * iters
    return {
        "throughput": flop / seconds / 1e12,
        "unit": "TFLOP/s",
        "work": float(flop),
        "seconds": seconds,
        "output_digest": _fingerprint(c),
        "fp_sample": _sample(c),
        "freivalds_rho": rho,
        "config": {"n": n, "iters": iters, "dtype": "fp8"},
    }


# --------------------------------------------------------------------------------------
# HBM bandwidth (memory triad over a buffer that fills most of the device)
# --------------------------------------------------------------------------------------

def hbm_triad(gib: float, iters: int, warmup: int = 3) -> dict:
    torch.manual_seed(1234)
    elems = int(gib * (1 << 30) / 4)  # float32
    x = torch.rand(elems, device="cuda", dtype=torch.float32)
    y = torch.rand(elems, device="cuda", dtype=torch.float32)
    z = torch.empty_like(x)
    alpha = 2.0

    def step():
        torch.add(y, x, alpha=alpha, out=z)

    for _ in range(warmup):
        step()
    torch.cuda.synchronize()
    seconds = _time_loop(step, iters)
    step()
    torch.cuda.synchronize()
    moved = 3.0 * elems * 4 * iters  # read x, read y, write z
    return {
        "throughput": moved / seconds / 1e9,
        "unit": "GB/s",
        "work": float(moved),
        "seconds": seconds,
        "output_digest": _fingerprint(z),
        "fp_sample": _sample(z),
        "config": {"gib": gib, "elems": elems, "iters": iters},
    }


# --------------------------------------------------------------------------------------
# fused attention (flash backend)
# --------------------------------------------------------------------------------------

def attention(batch: int, heads: int, seq: int, dim: int, iters: int, warmup: int = 5) -> dict:
    torch.manual_seed(1234)
    shape = (batch, heads, seq, dim)
    q = torch.randn(shape, device="cuda", dtype=torch.bfloat16)
    k = torch.randn(shape, device="cuda", dtype=torch.bfloat16)
    v = torch.randn(shape, device="cuda", dtype=torch.bfloat16)
    from torch.nn.attention import SDPBackend, sdpa_kernel

    def step():
        with sdpa_kernel(SDPBackend.FLASH_ATTENTION):
            return torch.nn.functional.scaled_dot_product_attention(q, k, v, is_causal=True)

    for _ in range(warmup):
        o = step()
    torch.cuda.synchronize()
    seconds = _time_loop(step, iters)
    o = step()
    torch.cuda.synchronize()
    # causal: ~half the full S^2 work; 2 matmuls of 2*S*S*D each
    flop = 2.0 * batch * heads * (2.0 * seq * seq * dim) * iters * 0.5
    toks = float(batch * seq * iters)
    return {
        "throughput": flop / seconds / 1e12,
        "unit": "TFLOP/s",
        "work": float(flop),
        "seconds": seconds,
        "tokens_per_s": toks / seconds,
        "output_digest": _fingerprint(o),
        "fp_sample": _sample(o),
        "config": {"batch": batch, "heads": heads, "seq": seq, "dim": dim, "iters": iters},
    }


# --------------------------------------------------------------------------------------
# reduction: deterministic vs default (isolates bit-stability)
# --------------------------------------------------------------------------------------

def reduction(gib: float, iters: int, deterministic: bool, warmup: int = 3) -> dict:
    elems = int(gib * (1 << 30) / 4)
    torch.manual_seed(1234)
    x = torch.rand(elems, device="cuda", dtype=torch.float32)
    torch.use_deterministic_algorithms(deterministic, warn_only=True)

    out = {"v": torch.zeros((), device="cuda")}

    def step():
        out["v"] = torch.sum(x)

    for _ in range(warmup):
        step()
    torch.cuda.synchronize()
    seconds = _time_loop(step, iters)
    step()
    torch.cuda.synchronize()
    moved = elems * 4 * iters
    digest = hashlib.sha256(out["v"].to(torch.float64).cpu().numpy().tobytes()).hexdigest()
    sample = _sample(out["v"])
    torch.use_deterministic_algorithms(False, warn_only=True)
    return {
        "throughput": moved / seconds / 1e9,
        "unit": "GB/s",
        "work": float(moved),
        "seconds": seconds,
        "output_digest": digest,
        "fp_sample": sample,
        "config": {"gib": gib, "elems": elems, "iters": iters, "deterministic": deterministic},
    }


# --------------------------------------------------------------------------------------
# atomic accumulation: scatter / index add (exhibits run-to-run nondeterminism)
# --------------------------------------------------------------------------------------

def scatter_add(log2n: int, log2m: int, iters: int, warmup: int = 3) -> dict:
    """Scatter a long source into a smaller table with heavy index collisions. The summation
    order of colliding atomic adds is not fixed across launches, so the result can differ run
    to run; we measure by how much."""
    torch.manual_seed(1234)
    n = 1 << log2n
    m = 1 << log2m
    idx = torch.randint(0, m, (n,), device="cuda")
    src = torch.randn(n, device="cuda", dtype=torch.float32)

    def step():
        out = torch.zeros(m, device="cuda", dtype=torch.float32)
        out.scatter_add_(0, idx, src)
        return out

    for _ in range(warmup):
        c = step()
    torch.cuda.synchronize()
    seconds = _time_loop(step, iters)
    c = step()
    torch.cuda.synchronize()
    work = float(n) * iters
    return {
        "throughput": work / seconds / 1e9,
        "unit": "Gelem/s",
        "work": work,
        "seconds": seconds,
        "output_digest": _fingerprint(c),
        "fp_sample": _sample(c),
        "config": {"n": n, "m": m, "iters": iters},
    }


def index_add(log2n: int, log2m: int, iters: int, warmup: int = 3) -> dict:
    """Like scatter_add via index_add_, a second atomic-accumulation kernel."""
    torch.manual_seed(1234)
    n = 1 << log2n
    m = 1 << log2m
    idx = torch.randint(0, m, (n,), device="cuda")
    src = torch.randn(n, device="cuda", dtype=torch.float32)

    def step():
        out = torch.zeros(m, device="cuda", dtype=torch.float32)
        out.index_add_(0, idx, src)
        return out

    for _ in range(warmup):
        c = step()
    torch.cuda.synchronize()
    seconds = _time_loop(step, iters)
    c = step()
    torch.cuda.synchronize()
    work = float(n) * iters
    return {
        "throughput": work / seconds / 1e9,
        "unit": "Gelem/s",
        "work": work,
        "seconds": seconds,
        "output_digest": _fingerprint(c),
        "fp_sample": _sample(c),
        "config": {"n": n, "m": m, "iters": iters},
    }


==> anc/cross_device.json <==
{
  "k": 8,
  "devices": [
    {
      "index": 0,
      "name": "NVIDIA RTX PRO 6000 Blackwell Max-Q Workstation Edition",
      "mem_gib": 95.0
    },
    {
      "index": 1,
      "name": "NVIDIA RTX PRO 6000 Blackwell Max-Q Workstation Edition",
      "mem_gib": 95.0
    }
  ],
  "fingerprint": [
    {
      "precision": "fp16",
      "n": 4096,
      "rho0": 0.000201945440676333,
      "rho1": 0.000201945440676333,
      "delta": 0.0
    },
    {
      "precision": "fp16",
      "n": 8192,
      "rho0": 0.0001931234044141512,
      "rho1": 0.0001931234044141512,
      "delta": 0.0
    },
    {
      "precision": "fp16",
      "n": 16384,
      "rho0": 0.00020194833230011356,
      "rho1": 0.00020194833230011356,
      "delta": 0.0
    },
    {
      "precision": "bf16",
      "n": 4096,
      "rho0": 0.0017770115872277608,
      "rho1": 0.0017770115872277608,
      "delta": 0.0
    },
    {
      "precision": "bf16",
      "n": 8192,
      "rho0": 0.0015314432834924638,
      "rho1": 0.0015314432834924638,
      "delta": 0.0
    },
    {
      "precision": "bf16",
      "n": 16384,
      "rho0": 0.0016915361526833122,
      "rho1": 0.0016915361526833122,
      "delta": 0.0
    },
    {
      "precision": "tf32",
      "n": 4096,
      "rho0": 0.000355875567213005,
      "rho1": 0.000355875567213005,
      "delta": 0.0
    },
    {
      "precision": "tf32",
      "n": 8192,
      "rho0": 0.00028625297626134593,
      "rho1": 0.00028625297626134593,
      "delta": 0.0
    },
    {
      "precision": "tf32",
      "n": 16384,
      "rho0": 0.0002885857200644284,
      "rho1": 0.0002885857200644284,
      "delta": 0.0
    },
    {
      "precision": "fp8",
      "n": 4096,
      "rho0": 0.0017785742604533906,
      "rho1": 0.0017785742604533906,
      "delta": 0.0
    },
    {
      "precision": "fp8",
      "n": 8192,
      "rho0": 0.0016130945644856997,
      "rho1": 0.0016130945644856997,
      "delta": 0.0
    },
    {
      "precision": "fp8",
      "n": 16384,
      "rho0": 0.001714831206294942,
      "rho1": 0.001714831206294942,
      "delta": 0.0
    }
  ],
  "throughput": [
    {
      "precision": "fp16",
      "n": 16384,
      "tput0": 245.1777201442515,
      "tput1": 251.46593126744557,
      "power0": 201.1,
      "power1": 201.68,
      "diff_pct": 2.5647563406227776
    },
    {
      "precision": "fp8",
      "n": 16384,
      "tput0": 503.2074587174176,
      "tput1": 514.3032603040203,
      "power0": 171.4,
      "power1": 192.17,
      "diff_pct": 2.2050153260613228
    }
  ],
  "fill": [
    {
      "device": 0,
      "gib_buf": 26.0,
      "bw": 1515.0016356482886,
      "power_w": 227.74,
      "peak_mem_gib": 78.0
    },
    {
      "device": 1,
      "gib_buf": 26.0,
      "bw": 1518.9839004132657,
      "power_w": 194.0,
      "peak_mem_gib": 78.0
    }
  ],
  "cross_witness": {
    "n": 8192,
    "delta_ok": 0.0,
    "rho0": 0.0003056140121003134,
    "delta_corrupt": 0.1592901583710407,
    "rho1_corrupt": 0.0020136120322399404,
    "agree": true,
    "disagree_on_fault": true
  }
}

==> anc/device_validation.json <==
{
  "env": {
    "digest": {
      "num_gpus": 1,
      "device": "NVIDIA GeForce RTX 5090",
      "compute_capability": "12.0",
      "sm_count": 170,
      "total_memory_bytes": 33670758400,
      "memory_total_mib": 32110,
      "devices": [
        {
          "index": 0,
          "device": "NVIDIA GeForce RTX 5090",
          "compute_capability": "12.0",
          "sm_count": 170,
          "total_memory_bytes": 33670758400,
          "memory_total_gib": 31.4
        }
      ],
      "driver_version": "595.58.03",
      "cuda_runtime": "13.0",
      "torch_version": "2.12.1+cu130",
      "python_version": "3.12.13",
      "platform": "Linux-5.15.0-176-generic-x86_64-with-glibc2.39"
    },
    "env_id": "d88360510386d8de0a5fc11044534ba6732755cb5b3730047e6342a60394389b"
  },
  "k": 8,
  "n_ref": 8192,
  "floor_sweep": [
    {
      "precision": "fp16",
      "n": 4096,
      "residual": 0.00019656529008939345
    },
    {
      "precision": "fp16",
      "n": 8192,
      "residual": 0.00022273686687419113
    },
    {
      "precision": "fp16",
      "n": 16384,
      "residual": 0.0002212645725301014
    },
    {
      "precision": "bf16",
      "n": 4096,
      "residual": 0.0015833305699710953
    },
    {
      "precision": "bf16",
      "n": 8192,
      "residual": 0.0017217266683484424
    },
    {
      "precision": "bf16",
      "n": 16384,
      "residual": 0.0016128846306689576
    },
    {
      "precision": "tf32",
      "n": 4096,
      "residual": 0.00027392878155814394
    },
    {
      "precision": "tf32",
      "n": 8192,
      "residual": 0.0003599435989131059
    },
    {
      "precision": "tf32",
      "n": 16384,
      "residual": 0.00028234728391839494
    },
    {
      "precision": "fp8",
      "n": 4096,
      "residual": 0.0016520980539964352
    },
    {
      "precision": "fp8",
      "n": 8192,
      "residual": 0.0017466872424482366
    },
    {
      "precision": "fp8",
      "n": 16384,
      "residual": 0.0016234906519652873
    }
  ],
  "tolerance": {
    "calibrated_at": "fp16",
    "n_ref": 8192,
    "floor": 0.00022273686687419113,
    "margin": 3.0,
    "tau": 0.0006682106006225734
  },
  "observations": [
    {
      "workload": "gemm",
      "variant": "fp16",
      "repeat": 0,
      "throughput": 217.87466335918623,
      "unit": "TFLOP/s",
      "seconds": 0.14130291748046875,
      "work": 30786325577728.0,
      "output_digest": "93284c760aec1c7c5884b61b924a19857e530c585b92737cef45f2b1e0506781",
      "fp_sample": [
        -71.5625,
        55.125,
        -26.09375,
        -53.8125,
        -156.25,
        -80.375,
        -83.375,
        203.375,
        66.125,
        93.1875,
        -1.8994140625,
        -24.15625,
        42.15625,
        -26.59375,
        -15.34375,
        -59.8125,
        19.359375,
        12.7421875,
        -129.0,
        31.703125,
        -98.9375,
        -0.0247344970703125,
        111.3125,
        15.96875,
        -11.84375,
        -114.9375,
        -44.75,
        -59.84375,
        -12.9296875,
        47.625,
        -76.125,
        -8.3125,
        150.625,
        23.046875,
        329.25,
        60.53125,
        160.125,
        72.0625,
        -1.626953125,
        57.34375,
        131.625,
        -68.625,
        -30.546875,
        35.96875,
        -32.875,
        -112.625,
        154.0,
        50.09375,
        55.40625,
        -111.4375,
        133.25,
        147.875,
        88.5,
        100.8125,
        52.03125,
        -4.72265625,
        -71.8125,
        -10.9375,
        30.609375,
        63.125,
        11.1640625,
        16.21875,
        -143.875,
        -141.125
      ],
      "freivalds_rho": 0.00031209406387365036,
      "sm_clock_mhz": 2628.75,
      "temp_c": 58.25,
      "power_w": 243.09,
      "cov_samples": 4.0,
      "peak_mem_bytes": 1242824704.0
    },
    {
      "workload": "gemm",
      "variant": "fp16",
      "repeat": 1,
      "throughput": 217.72891399016947,
      "unit": "TFLOP/s",
      "seconds": 0.1413975067138672,
      "work": 30786325577728.0,
      "output_digest": "93284c760aec1c7c5884b61b924a19857e530c585b92737cef45f2b1e0506781",
      "fp_sample": [
        -71.5625,
        55.125,
        -26.09375,
        -53.8125,
        -156.25,
        -80.375,
        -83.375,
        203.375,
        66.125,
        93.1875,
        -1.8994140625,
        -24.15625,
        42.15625,
        -26.59375,
        -15.34375,
        -59.8125,
        19.359375,
        12.7421875,
        -129.0,
        31.703125,
        -98.9375,
        -0.0247344970703125,
        111.3125,
        15.96875,
        -11.84375,
        -114.9375,
        -44.75,
        -59.84375,
        -12.9296875,
        47.625,
        -76.125,
        -8.3125,
        150.625,
        23.046875,
        329.25,
        60.53125,
        160.125,
        72.0625,
        -1.626953125,
        57.34375,
        131.625,
        -68.625,
        -30.546875,
        35.96875,
        -32.875,
        -112.625,
        154.0,
        50.09375,
        55.40625,
        -111.4375,
        133.25,
        147.875,
        88.5,
        100.8125,
        52.03125,
        -4.72265625,
        -71.8125,
        -10.9375,
        30.609375,
        63.125,
        11.1640625,
        16.21875,
        -143.875,
        -141.125
      ],
      "freivalds_rho": 0.00031209406387365036,
      "sm_clock_mhz": 2739.667,
      "temp_c": 56.667,
      "power_w": 299.707,
      "cov_samples": 3.0,
      "peak_mem_bytes": 1242824704.0
    },
    {
      "workload": "gemm",
      "variant": "fp16",
      "repeat": 2,
      "throughput": 217.54493122858443,
      "unit": "TFLOP/s",
      "seconds": 0.14151708984375,
      "work": 30786325577728.0,
      "output_digest": "93284c760aec1c7c5884b61b924a19857e530c585b92737cef45f2b1e0506781",
      "fp_sample": [
        -71.5625,
        55.125,
        -26.09375,
        -53.8125,
        -156.25,
        -80.375,
        -83.375,
        203.375,
        66.125,
        93.1875,
        -1.8994140625,
        -24.15625,
        42.15625,
        -26.59375,
        -15.34375,
        -59.8125,
        19.359375,
        12.7421875,
        -129.0,
        31.703125,
        -98.9375,
        -0.0247344970703125,
        111.3125,
        15.96875,
        -11.84375,
        -114.9375,
        -44.75,
        -59.84375,
        -12.9296875,
        47.625,
        -76.125,
        -8.3125,
        150.625,
        23.046875,
        329.25,
        60.53125,
        160.125,
        72.0625,
        -1.626953125,
        57.34375,
        131.625,
        -68.625,
        -30.546875,
        35.96875,
        -32.875,
        -112.625,
        154.0,
        50.09375,
        55.40625,
        -111.4375,
        133.25,
        147.875,
        88.5,
        100.8125,
        52.03125,
        -4.72265625,
        -71.8125,
        -10.9375,
        30.609375,
        63.125,
        11.1640625,
        16.21875,
        -143.875,
        -141.125
      ],
      "freivalds_rho": 0.00031209406387365036,
      "sm_clock_mhz": 2712.0,
      "temp_c": 59.667,
      "power_w": 372.693,
      "cov_samples": 3.0,
      "peak_mem_bytes": 1242824704.0
    },
    {
      "workload": "gemm",
      "variant": "fp16",
      "repeat": 3,
      "throughput": 217.51331668451044,
      "unit": "TFLOP/s",
      "seconds": 0.14153765869140625,
      "work": 30786325577728.0,
      "output_digest": "93284c760aec1c7c5884b61b924a19857e530c585b92737cef45f2b1e0506781",
      "fp_sample": [
        -71.5625,
        55.125,
        -26.09375,
        -53.8125,
        -156.25,
        -80.375,
        -83.375,
        203.375,
        66.125,
        93.1875,
        -1.8994140625,
        -24.15625,
        42.15625,
        -26.59375,
        -15.34375,
        -59.8125,
        19.359375,
        12.7421875,
        -129.0,
        31.703125,
        -98.9375,
        -0.0247344970703125,
        111.3125,
        15.96875,
        -11.84375,
        -114.9375,
        -44.75,
        -59.84375,
        -12.9296875,
        47.625,
        -76.125,
        -8.3125,
        150.625,
        23.046875,
        329.25,
        60.53125,
        160.125,
        72.0625,
        -1.626953125,
        57.34375,
        131.625,
        -68.625,
        -30.546875,
        35.96875,
        -32.875,
        -112.625,
        154.0,
        50.09375,
        55.40625,
        -111.4375,
        133.25,
        147.875,
        88.5,
        100.8125,
        52.03125,
        -4.72265625,
        -71.8125,
        -10.9375,
        30.609375,
        63.125,
        11.1640625,
        16.21875,
        -143.875,
        -141.125
      ],
      "freivalds_rho": 0.00031209406387365036,
      "sm_clock_mhz": 2687.0,
      "temp_c": 59.333,
      "power_w": 418.403,
      "cov_samples": 3.0,
      "peak_mem_bytes": 1242824704.0
    },
    {
      "workload": "gemm",
      "variant": "fp16",
      "repeat": 4,
      "throughput": 217.17074373000713,
      "unit": "TFLOP/s",
      "seconds": 0.14176092529296874,
      "work": 30786325577728.0,
      "output_digest": "93284c760aec1c7c5884b61b924a19857e530c585b92737cef45f2b1e0506781",
      "fp_sample": [
        -71.5625,
        55.125,
        -26.09375,
        -53.8125,
        -156.25,
        -80.375,
        -83.375,
        203.375,
        66.125,
        93.1875,
        -1.8994140625,
        -24.15625,
        42.15625,
        -26.59375,
        -15.34375,
        -59.8125,
        19.359375,
        12.7421875,
        -129.0,
        31.703125,
        -98.9375,
        -0.0247344970703125,
        111.3125,
        15.96875,
        -11.84375,
        -114.9375,
        -44.75,
        -59.84375,
        -12.9296875,
        47.625,
        -76.125,
        -8.3125,
        150.625,
        23.046875,
        329.25,
        60.53125,
        160.125,
        72.0625,
        -1.626953125,
        57.34375,
        131.625,
        -68.625,
        -30.546875,
        35.96875,
        -32.875,
        -112.625,
        154.0,
        50.09375,
        55.40625,
        -111.4375,
        133.25,
        147.875,
        88.5,
        100.8125,
        52.03125,
        -4.72265625,
        -71.8125,
        -10.9375,
        30.609375,
        63.125,
        11.1640625,
        16.21875,
        -143.875,
        -141.125
      ],
      "freivalds_rho": 0.00031209406387365036,
      "sm_clock_mhz": 2677.333,
      "temp_c": 60.333,
      "power_w": 433.72,
      "cov_samples": 3.0,
      "peak_mem_bytes": 1242824704.0
    },
    {
      "workload": "gemm",
      "variant": "fp16",
      "repeat": 5,
      "throughput": 217.06382913237218,
      "unit": "TFLOP/s",
      "seconds": 0.14183074951171876,
      "work": 30786325577728.0,
      "output_digest": "93284c760aec1c7c5884b61b924a19857e530c585b92737cef45f2b1e0506781",
      "fp_sample": [
        -71.5625,
        55.125,
        -26.09375,
        -53.8125,
        -156.25,
        -80.375,
        -83.375,
        203.375,
        66.125,
        93.1875,
        -1.8994140625,
        -24.15625,
        42.15625,
        -26.59375,
        -15.34375,
        -59.8125,
        19.359375,
        12.7421875,
        -129.0,
        31.703125,
        -98.9375,
        -0.0247344970703125,
        111.3125,
        15.96875,
        -11.84375,
        -114.9375,
        -44.75,
        -59.84375,
        -12.9296875,
        47.625,
        -76.125,
        -8.3125,
        150.625,
        23.046875,
        329.25,
        60.53125,
        160.125,
        72.0625,
        -1.626953125,
        57.34375,
        131.625,
        -68.625,
        -30.546875,
        35.96875,
        -32.875,
        -112.625,
        154.0,
        50.09375,
        55.40625,
        -111.4375,
        133.25,
        147.875,
        88.5,
        100.8125,
        52.03125,
        -4.72265625,
        -71.8125,
        -10.9375,
        30.609375,
        63.125,
        11.1640625,
        16.21875,
        -143.875,
        -141.125
      ],
      "freivalds_rho": 0.00031209406387365036,
      "sm_clock_mhz": 2667.333,
      "temp_c": 62.0,
      "power_w": 434.91,
      "cov_samples": 3.0,
      "peak_mem_bytes": 1242824704.0
    },
    {
      "workload": "gemm",
      "variant": "fp16",
      "repeat": 6,
      "throughput": 208.98263744484098,
      "unit": "TFLOP/s",
      "seconds": 0.14731523132324217,
      "work": 30786325577728.0,
      "output_digest": "93284c760aec1c7c5884b61b924a19857e530c585b92737cef45f2b1e0506781",
      "fp_sample": [
        -71.5625,
        55.125,
        -26.09375,
        -53.8125,
        -156.25,
        -80.375,
        -83.375,
        203.375,
        66.125,
        93.1875,
        -1.8994140625,
        -24.15625,
        42.15625,
        -26.59375,
        -15.34375,
        -59.8125,
        19.359375,
        12.7421875,
        -129.0,
        31.703125,
        -98.9375,
        -0.0247344970703125,
        111.3125,
        15.96875,
        -11.84375,
        -114.9375,
        -44.75,
        -59.84375,
        -12.9296875,
        47.625,
        -76.125,
        -8.3125,
        150.625,
        23.046875,
        329.25,
        60.53125,
        160.125,
        72.0625,
        -1.626953125,
        57.34375,
        131.625,
        -68.625,
        -30.546875,
        35.96875,
        -32.875,
        -112.625,
        154.0,
        50.09375,
        55.40625,
        -111.4375,
        133.25,
        147.875,
        88.5,
        100.8125,
        52.03125,
        -4.72265625,
        -71.8125,
        -10.9375,
        30.609375,
        63.125,
        11.1640625,
        16.21875,
        -143.875,
        -141.125
      ],
      "freivalds_rho": 0.00031209406387365036,
      "sm_clock_mhz": 2627.0,
      "temp_c": 62.667,
      "power_w": 473.383,
      "cov_samples": 3.0,
      "peak_mem_bytes": 1242824704.0
    },
    {
      "workload": "gemm",
      "variant": "fp16",
      "repeat": 7,
      "throughput": 217.02714823766928,
      "unit": "TFLOP/s",
      "seconds": 0.14185472106933594,
      "work": 30786325577728.0,
      "output_digest": "93284c760aec1c7c5884b61b924a19857e530c585b92737cef45f2b1e0506781",
      "fp_sample": [
        -71.5625,
        55.125,
        -26.09375,
        -53.8125,
        -156.25,
        -80.375,
        -83.375,
        203.375,
        66.125,
        93.1875,
        -1.8994140625,
        -24.15625,
        42.15625,
        -26.59375,
        -15.34375,
        -59.8125,
        19.359375,
        12.7421875,
        -129.0,
        31.703125,
        -98.9375,
        -0.0247344970703125,
        111.3125,
        15.96875,
        -11.84375,
        -114.9375,
        -44.75,
        -59.84375,
        -12.9296875,
        47.625,
        -76.125,
        -8.3125,
        150.625,
        23.046875,
        329.25,
        60.53125,
        160.125,
        72.0625,
        -1.626953125,
        57.34375,
        131.625,
        -68.625,
        -30.546875,
        35.96875,
        -32.875,
        -112.625,
        154.0,
        50.09375,
        55.40625,
        -111.4375,
        133.25,
        147.875,
        88.5,
        100.8125,
        52.03125,
        -4.72265625,
        -71.8125,
        -10.9375,
        30.609375,
        63.125,
        11.1640625,
        16.21875,
        -143.875,
        -141.125
      ],
      "freivalds_rho": 0.00031209406387365036,
      "sm_clock_mhz": 2557.0,
      "temp_c": 57.667,
      "power_w": 475.227,
      "cov_samples": 3.0,
      "peak_mem_bytes": 1242824704.0
    },
    {
      "workload": "gemm",
      "variant": "bf16",
      "repeat": 0,
      "throughput": 215.1818084055595,
      "unit": "TFLOP/s",
      "seconds": 0.14307122802734376,
      "work": 30786325577728.0,
      "output_digest": "a09ddb1344dabeff6ddf63f6e9d96127a0c117c1d97d433322a5f8915ced8b73",
      "fp_sample": [
        -71.5,
        55.25,
        -26.0,
        -54.0,
        -156.0,
        -80.5,
        -83.5,
        204.0,
        66.0,
        93.0,
        -1.6640625,
        -24.125,
        42.25,
        -26.75,
        -15.4375,
        -59.75,
        19.5,
        12.625,
        -129.0,
        31.375,
        -99.0,
        -0.66015625,
        111.5,
        15.8125,
        -12.0625,
        -115.0,
        -44.5,
        -59.75,
        -13.1875,
        47.75,
        -76.5,
        -8.4375,
        151.0,
        23.125,
        330.0,
        60.75,
        160.0,
        72.0,
        -1.5078125,
        57.0,
        132.0,
        -68.5,
        -30.625,
        36.0,
        -32.5,
        -112.5,
        154.0,
        50.25,
        55.5,
        -111.5,
        133.0,
        148.0,
        88.5,
        101.0,
        51.5,
        -4.375,
        -72.0,
        -10.8125,
        30.625,
        63.25,
        11.25,
        16.125,
        -144.0,
        -141.0
      ],
      "freivalds_rho": 0.0017231853343955628,
      "sm_clock_mhz": 2677.0,
      "temp_c": 61.333,
      "power_w": 490.437,
      "cov_samples": 3.0,
      "peak_mem_bytes": 1242824704.0
    },
    {
      "workload": "gemm",
      "variant": "bf16",
      "repeat": 1,
      "throughput": 221.49802173095213,
      "unit": "TFLOP/s",
      "seconds": 0.13899142456054686,
      "work": 30786325577728.0,
      "output_digest": "a09ddb1344dabeff6ddf63f6e9d96127a0c117c1d97d433322a5f8915ced8b73",
      "fp_sample": [
        -71.5,
        55.25,
        -26.0,
        -54.0,
        -156.0,
        -80.5,
        -83.5,
        204.0,
        66.0,
        93.0,
        -1.6640625,
        -24.125,
        42.25,
        -26.75,
        -15.4375,
        -59.75,
        19.5,
        12.625,
        -129.0,
        31.375,
        -99.0,
        -0.66015625,
        111.5,
        15.8125,
        -12.0625,
        -115.0,
        -44.5,
        -59.75,
        -13.1875,
        47.75,
        -76.5,
        -8.4375,
        151.0,
        23.125,
        330.0,
        60.75,
        160.0,
        72.0,
        -1.5078125,
        57.0,
        132.0,
        -68.5,
        -30.625,
        36.0,
        -32.5,
        -112.5,
        154.0,
        50.25,
        55.5,
        -111.5,
        133.0,
        148.0,
        88.5,
        101.0,
        51.5,
        -4.375,
        -72.0,
        -10.8125,
        30.625,
        63.25,
        11.25,
        16.125,
        -144.0,
        -141.0
      ],
      "freivalds_rho": 0.0017231853343955628,
      "sm_clock_mhz": 2685.0,
      "temp_c": 60.667,
      "power_w": 470.64,
      "cov_samples": 3.0,
      "peak_mem_bytes": 1242824704.0
    },
    {
      "workload": "gemm",
      "variant": "bf16",
      "repeat": 2,
      "throughput": 220.5805084910809,
      "unit": "TFLOP/s",
      "seconds": 0.13956956481933594,
      "work": 30786325577728.0,
      "output_digest": "a09ddb1344dabeff6ddf63f6e9d96127a0c117c1d97d433322a5f8915ced8b73",
      "fp_sample": [
        -71.5,
        55.25,
        -26.0,
        -54.0,
        -156.0,
        -80.5,
        -83.5,
        204.0,
        66.0,
        93.0,
        -1.6640625,
        -24.125,
        42.25,
        -26.75,
        -15.4375,
        -59.75,
        19.5,
        12.625,
        -129.0,
        31.375,
        -99.0,
        -0.66015625,
        111.5,
        15.8125,
        -12.0625,
        -115.0,
        -44.5,
        -59.75,
        -13.1875,
        47.75,
        -76.5,
        -8.4375,
        151.0,
        23.125,
        330.0,
        60.75,
        160.0,
        72.0,
        -1.5078125,
        57.0,
        132.0,
        -68.5,
        -30.625,
        36.0,
        -32.5,
        -112.5,
        154.0,
        50.25,
        55.5,
        -111.5,
        133.0,
        148.0,
        88.5,
        101.0,
        51.5,
        -4.375,
        -72.0,
        -10.8125,
        30.625,
        63.25,
        11.25,
        16.125,
        -144.0,
        -141.0
      ],
      "freivalds_rho": 0.0017231853343955628,
      "sm_clock_mhz": 2737.0,
      "temp_c": 57.667,
      "power_w": 458.593,
      "cov_samples": 3.0,
      "peak_mem_bytes": 1242824704.0
    },
    {
      "workload": "gemm",
      "variant": "bf16",
      "repeat": 3,
      "throughput": 220.4302507009107,
      "unit": "TFLOP/s",
      "seconds": 0.13966470336914064,
      "work": 30786325577728.0,
      "output_digest": "a09ddb1344dabeff6ddf63f6e9d96127a0c117c1d97d433322a5f8915ced8b73",
      "fp_sample": [
        -71.5,
        55.25,
        -26.0,
        -54.0,
        -156.0,
        -80.5,
        -83.5,
        204.0,
        66.0,
        93.0,
        -1.6640625,
        -24.125,
        42.25,
        -26.75,
        -15.4375,
        -59.75,
        19.5,
        12.625,
        -129.0,
        31.375,
        -99.0,
        -0.66015625,
        111.5,
        15.8125,
        -12.0625,
        -115.0,
        -44.5,
        -59.75,
        -13.1875,
        47.75,
        -76.5,
        -8.4375,
        151.0,
        23.125,
        330.0,
        60.75,
        160.0,
        72.0,
        -1.5078125,
        57.0,
        132.0,
        -68.5,
        -30.625,
        36.0,
        -32.5,
        -112.5,
        154.0,
        50.25,
        55.5,
        -111.5,
        133.0,
        148.0,
        88.5,
        101.0,
        51.5,
        -4.375,
        -72.0,
        -10.8125,
        30.625,
        63.25,
        11.25,
        16.125,
        -144.0,
        -141.0
      ],
      "freivalds_rho": 0.0017231853343955628,
      "sm_clock_mhz": 2707.0,
      "temp_c": 59.0,
      "power_w": 448.947,
      "cov_samples": 3.0,
      "peak_mem_bytes": 1242824704.0
    },
    {
      "workload": "gemm",
      "variant": "bf16",
      "repeat": 4,
      "throughput": 220.49955832190813,
      "unit": "TFLOP/s",
      "seconds": 0.13962080383300782,
      "work": 30786325577728.0,
      "output_digest": "a09ddb1344dabeff6ddf63f6e9d96127a0c117c1d97d433322a5f8915ced8b73",
      "fp_sample": [
        -71.5,
        55.25,
        -26.0,
        -54.0,
        -156.0,
        -80.5,
        -83.5,
        204.0,
        66.0,
        93.0,
        -1.6640625,
        -24.125,
        42.25,
        -26.75,
        -15.4375,
        -59.75,
        19.5,
        12.625,
        -129.0,
        31.375,
        -99.0,
        -0.66015625,
        111.5,
        15.8125,
        -12.0625,
        -115.0,
        -44.5,
        -59.75,
        -13.1875,
        47.75,
        -76.5,
        -8.4375,
        151.0,
        23.125,
        330.0,
        60.75,
        160.0,
        72.0,
        -1.5078125,
        57.0,
        132.0,
        -68.5,
        -30.625,
        36.0,
        -32.5,
        -112.5,
        154.0,
        50.25,
        55.5,
        -111.5,
        133.0,
        148.0,
        88.5,
        101.0,
        51.5,
        -4.375,
        -72.0,
        -10.8125,
        30.625,
        63.25,
        11.25,
        16.125,
        -144.0,
        -141.0
      ],
      "freivalds_rho": 0.0017231853343955628,
      "sm_clock_mhz": 2692.333,
      "temp_c": 62.0,
      "power_w": 455.88,
      "cov_samples": 3.0,
      "peak_mem_bytes": 1242824704.0
    },
    {
      "workload": "gemm",
      "variant": "bf16",
      "repeat": 5,
      "throughput": 220.49914865982055,
      "unit": "TFLOP/s",
      "seconds": 0.13962106323242188,
      "work": 30786325577728.0,
      "output_digest": "a09ddb1344dabeff6ddf63f6e9d96127a0c117c1d97d433322a5f8915ced8b73",
      "fp_sample": [
        -71.5,
        55.25,
        -26.0,
        -54.0,
        -156.0,
        -80.5,
        -83.5,
        204.0,
        66.0,
        93.0,
        -1.6640625,
        -24.125,
        42.25,
        -26.75,
        -15.4375,
        -59.75,
        19.5,
        12.625,
        -129.0,
        31.375,
        -99.0,
        -0.66015625,
        111.5,
        15.8125,
        -12.0625,
        -115.0,
        -44.5,
        -59.75,
        -13.1875,
        47.75,
        -76.5,
        -8.4375,
        151.0,
        23.125,
        330.0,
        60.75,
        160.0,
        72.0,
        -1.5078125,
        57.0,
        132.0,
        -68.5,
        -30.625,
        36.0,
        -32.5,
        -112.5,
        154.0,
        50.25,
        55.5,
        -111.5,
        133.0,
        148.0,
        88.5,
        101.0,
        51.5,
        -4.375,
        -72.0,
        -10.8125,
        30.625,
        63.25,
        11.25,
        16.125,
        -144.0,
        -141.0
      ],
      "freivalds_rho": 0.0017231853343955628,
      "sm_clock_mhz": 2685.0,
      "temp_c": 63.0,
      "power_w": 459.2,
      "cov_samples": 3.0,
      "peak_mem_bytes": 1242824704.0
    },
    {
      "workload": "gemm",
      "variant": "bf16",
      "repeat": 6,
      "throughput": 220.81699731499137,
      "unit": "TFLOP/s",
      "seconds": 0.13942008972167969,
      "work": 30786325577728.0,
      "output_digest": "a09ddb1344dabeff6ddf63f6e9d96127a0c117c1d97d433322a5f8915ced8b73",
      "fp_sample": [
        -71.5,
        55.25,
        -26.0,
        -54.0,
        -156.0,
        -80.5,
        -83.5,
        204.0,
        66.0,
        93.0,
        -1.6640625,
        -24.125,
        42.25,
        -26.75,
        -15.4375,
        -59.75,
        19.5,
        12.625,
        -129.0,
        31.375,
        -99.0,
        -0.66015625,
        111.5,
        15.8125,
        -12.0625,
        -115.0,
        -44.5,
        -59.75,
        -13.1875,
        47.75,
        -76.5,
        -8.4375,
        151.0,
        23.125,
        330.0,
        60.75,
        160.0,
        72.0,
        -1.5078125,
        57.0,
        132.0,
        -68.5,
        -30.625,
        36.0,
        -32.5,
        -112.5,
        154.0,
        50.25,
        55.5,
        -111.5,
        133.0,
        148.0,
        88.5,
        101.0,
        51.5,
        -4.375,
        -72.0,
        -10.8125,
        30.625,
        63.25,
        11.25,
        16.125,
        -144.0,
        -141.0
      ],
      "freivalds_rho": 0.0017231853343955628,
      "sm_clock_mhz": 2690.0,
      "temp_c": 63.667,
      "power_w": 473.323,
      "cov_samples": 3.0,
      "peak_mem_bytes": 1242824704.0
    },
    {
      "workload": "gemm",
      "variant": "bf16",
      "repeat": 7,
      "throughput": 220.9239892059315,
      "unit": "TFLOP/s",
      "seconds": 0.13935256958007813,
      "work": 30786325577728.0,
      "output_digest": "a09ddb1344dabeff6ddf63f6e9d96127a0c117c1d97d433322a5f8915ced8b73",
      "fp_sample": [
        -71.5,
        55.25,
        -26.0,
        -54.0,
        -156.0,
        -80.5,
        -83.5,
        204.0,
        66.0,
        93.0,
        -1.6640625,
        -24.125,
        42.25,
        -26.75,
        -15.4375,
        -59.75,
        19.5,
        12.625,
        -129.0,
        31.375,
        -99.0,
        -0.66015625,
        111.5,
        15.8125,
        -12.0625,
        -115.0,
        -44.5,
        -59.75,
        -13.1875,
        47.75,
        -76.5,
        -8.4375,
        151.0,
        23.125,
        330.0,
        60.75,
        160.0,
        72.0,
        -1.5078125,
        57.0,
        132.0,
        -68.5,
        -30.625,
        36.0,
        -32.5,
        -112.5,
        154.0,
        50.25,
        55.5,
        -111.5,
        133.0,
        148.0,
        88.5,
        101.0,
        51.5,
        -4.375,
        -72.0,
        -10.8125,
        30.625,
        63.25,
        11.25,
        16.125,
        -144.0,
        -141.0
      ],
      "freivalds_rho": 0.0017231853343955628,
      "sm_clock_mhz": 2702.333,
      "temp_c": 63.0,
      "power_w": 483.493,
      "cov_samples": 3.0,
      "peak_mem_bytes": 1242824704.0
    },
    {
      "workload": "gemm",
      "variant": "tf32",
      "repeat": 0,
      "throughput": 112.91880790039319,
      "unit": "TFLOP/s",
      "seconds": 0.17526937866210937,
      "work": 19791209299968.0,
      "output_digest": "cfb424d59b7e65f8e42134be16b14607e9d48e2ee5c98a2f6906faba9907940f",
      "fp_sample": [
        -71.56188201904297,
        55.11079788208008,
        -26.095613479614258,
        -53.82451629638672,
        -156.21522521972656,
        -80.34678649902344,
        -83.36509704589844,
        203.3277130126953,
        66.14591217041016,
        93.1718978881836,
        -1.9000823497772217,
        -24.156347274780273,
        42.1514778137207,
        -26.58657455444336,
        -15.345663070678711,
        -59.819091796875,
        19.353660583496094,
        12.743322372436523,
        -128.94932556152344,
        31.699447631835938,
        -98.93208312988281,
        -0.02465188503265381,
        111.30628967285156,
        15.965452194213867,
        -11.839430809020996,
        -114.96426391601562,
        -44.75583267211914,
        -59.83356475830078,
        -12.925359725952148,
        47.62015914916992,
        -76.14816284179688,
        -8.309050559997559,
        150.6618194580078,
        23.04126739501953,
        329.2432556152344,
        60.539913177490234,
        160.06170654296875,
        72.06145477294922,
        -1.627536416053772,
        57.3326301574707,
        131.6305389404297,
        -68.6273422241211,
        -30.54691505432129,
        35.97837829589844,
        -32.884132385253906,
        -112.60415649414062,
        153.94760131835938,
        50.10203170776367,
        55.403194427490234,
        -111.46003723144531,
        133.2035369873047,
        147.87184143066406,
        88.51880645751953,
        100.79329681396484,
        52.033050537109375,
        -4.724910736083984,
        -71.80985260009766,
        -10.933218955993652,
        30.61474609375,
        63.1325798034668,
        11.160560607910156,
        16.2208309173584,
        -143.89654541015625,
        -141.18142700195312
      ],
      "freivalds_rho": 0.0003599435989131059,
      "sm_clock_mhz": 2737.0,
      "temp_c": 61.0,
      "power_w": 476.132,
      "cov_samples": 4.0,
      "peak_mem_bytes": 1107296256.0
    },
    {
      "workload": "gemm",
      "variant": "tf32",
      "repeat": 1,
      "throughput": 112.85866680728233,
      "unit": "TFLOP/s",
      "seconds": 0.17536277770996095,
      "work": 19791209299968.0,
      "output_digest": "cfb424d59b7e65f8e42134be16b14607e9d48e2ee5c98a2f6906faba9907940f",
      "fp_sample": [
        -71.56188201904297,
        55.11079788208008,
        -26.095613479614258,
        -53.82451629638672,
        -156.21522521972656,
        -80.34678649902344,
        -83.36509704589844,
        203.3277130126953,
        66.14591217041016,
        93.1718978881836,
        -1.9000823497772217,
        -24.156347274780273,
        42.1514778137207,
        -26.58657455444336,
        -15.345663070678711,
        -59.819091796875,
        19.353660583496094,
        12.743322372436523,
        -128.94932556152344,
        31.699447631835938,
        -98.93208312988281,
        -0.02465188503265381,
        111.30628967285156,
        15.965452194213867,
        -11.839430809020996,
        -114.96426391601562,
        -44.75583267211914,
        -59.83356475830078,
        -12.925359725952148,
        47.62015914916992,
        -76.14816284179688,
        -8.309050559997559,
        150.6618194580078,
        23.04126739501953,
        329.2432556152344,
        60.539913177490234,
        160.06170654296875,
        72.06145477294922,
        -1.627536416053772,
        57.3326301574707,
        131.6305389404297,
        -68.6273422241211,
        -30.54691505432129,
        35.97837829589844,
        -32.884132385253906,
        -112.60415649414062,
        153.94760131835938,
        50.10203170776367,
        55.403194427490234,
        -111.46003723144531,
        133.2035369873047,
        147.87184143066406,
        88.51880645751953,
        100.79329681396484,
        52.033050537109375,
        -4.724910736083984,
        -71.80985260009766,
        -10.933218955993652,
        30.61474609375,
        63.1325798034668,
        11.160560607910156,
        16.2208309173584,
        -143.89654541015625,
        -141.18142700195312
      ],
      "freivalds_rho": 0.0003599435989131059,
      "sm_clock_mhz": 2831.0,
      "temp_c": 63.0,
      "power_w": 467.153,
      "cov_samples": 4.0,
      "peak_mem_bytes": 1107296256.0
    },
    {
      "workload": "gemm",
      "variant": "tf32",
      "repeat": 2,
      "throughput": 112.89331306499048,
      "unit": "TFLOP/s",
      "seconds": 0.1753089599609375,
      "work": 19791209299968.0,
      "output_digest": "cfb424d59b7e65f8e42134be16b14607e9d48e2ee5c98a2f6906faba9907940f",
      "fp_sample": [
        -71.56188201904297,
        55.11079788208008,
        -26.095613479614258,
        -53.82451629638672,
        -156.21522521972656,
        -80.34678649902344,
        -83.36509704589844,
        203.3277130126953,
        66.14591217041016,
        93.1718978881836,
        -1.9000823497772217,
        -24.156347274780273,
        42.1514778137207,
        -26.58657455444336,
        -15.345663070678711,
        -59.819091796875,
        19.353660583496094,
        12.743322372436523,
        -128.94932556152344,
        31.699447631835938,
        -98.93208312988281,
        -0.02465188503265381,
        111.30628967285156,
        15.965452194213867,
        -11.839430809020996,
        -114.96426391601562,
        -44.75583267211914,
        -59.83356475830078,
        -12.925359725952148,
        47.62015914916992,
        -76.14816284179688,
        -8.309050559997559,
        150.6618194580078,
        23.04126739501953,
        329.2432556152344,
        60.539913177490234,
        160.06170654296875,
        72.06145477294922,
        -1.627536416053772,
        57.3326301574707,
        131.6305389404297,
        -68.6273422241211,
        -30.54691505432129,
        35.97837829589844,
        -32.884132385253906,
        -112.60415649414062,
        153.94760131835938,
        50.10203170776367,
        55.403194427490234,
        -111.46003723144531,
        133.2035369873047,
        147.87184143066406,
        88.51880645751953,
        100.79329681396484,
        52.033050537109375,
        -4.724910736083984,
        -71.80985260009766,
        -10.933218955993652,
        30.61474609375,
        63.1325798034668,
        11.160560607910156,
        16.2208309173584,
        -143.89654541015625,
        -141.18142700195312
      ],
      "freivalds_rho": 0.0003599435989131059,
      "sm_clock_mhz": 2835.0,
      "temp_c": 63.667,
      "power_w": 461.05,
      "cov_samples": 3.0,
      "peak_mem_bytes": 1107296256.0
    },
    {
      "workload": "gemm",
      "variant": "tf32",
      "repeat": 3,
      "throughput": 111.56141765544125,
      "unit": "TFLOP/s",
      "seconds": 0.17740191650390624,
      "work": 19791209299968.0,
      "output_digest": "cfb424d59b7e65f8e42134be16b14607e9d48e2ee5c98a2f6906faba9907940f",
      "fp_sample": [
        -71.56188201904297,
        55.11079788208008,
        -26.095613479614258,
        -53.82451629638672,
        -156.21522521972656,
        -80.34678649902344,
        -83.36509704589844,
        203.3277130126953,
        66.14591217041016,
        93.1718978881836,
        -1.9000823497772217,
        -24.156347274780273,
        42.1514778137207,
        -26.58657455444336,
        -15.345663070678711,
        -59.819091796875,
        19.353660583496094,
        12.743322372436523,
        -128.94932556152344,
        31.699447631835938,
        -98.93208312988281,
        -0.02465188503265381,
        111.30628967285156,
        15.965452194213867,
        -11.839430809020996,
        -114.96426391601562,
        -44.75583267211914,
        -59.83356475830078,
        -12.925359725952148,
        47.62015914916992,
        -76.14816284179688,
        -8.309050559997559,
        150.6618194580078,
        23.04126739501953,
        329.2432556152344,
        60.539913177490234,
        160.06170654296875,
        72.06145477294922,
        -1.627536416053772,
        57.3326301574707,
        131.6305389404297,
        -68.6273422241211,
        -30.54691505432129,
        35.97837829589844,
        -32.884132385253906,
        -112.60415649414062,
        153.94760131835938,
        50.10203170776367,
        55.403194427490234,
        -111.46003723144531,
        133.2035369873047,
        147.87184143066406,
        88.51880645751953,
        100.79329681396484,
        52.033050537109375,
        -4.724910736083984,
        -71.80985260009766,
        -10.933218955993652,
        30.61474609375,
        63.1325798034668,
        11.160560607910156,
        16.2208309173584,
        -143.89654541015625,
        -141.18142700195312
      ],
      "freivalds_rho": 0.0003599435989131059,
      "sm_clock_mhz": 2827.5,
      "temp_c": 64.75,
      "power_w": 476.165,
      "cov_samples": 4.0,
      "peak_mem_bytes": 1107296256.0
    },
    {
      "workload": "gemm",
      "variant": "tf32",
      "repeat": 4,
      "throughput": 111.34093291814466,
      "unit": "TFLOP/s",
      "seconds": 0.1777532196044922,
      "work": 19791209299968.0,
      "output_digest": "cfb424d59b7e65f8e42134be16b14607e9d48e2ee5c98a2f6906faba9907940f",
      "fp_sample": [
        -71.56188201904297,
        55.11079788208008,
        -26.095613479614258,
        -53.82451629638672,
        -156.21522521972656,
        -80.34678649902344,
        -83.36509704589844,
        203.3277130126953,
        66.14591217041016,
        93.1718978881836,
        -1.9000823497772217,
        -24.156347274780273,
        42.1514778137207,
        -26.58657455444336,
        -15.345663070678711,
        -59.819091796875,
        19.353660583496094,
        12.743322372436523,
        -128.94932556152344,
        31.699447631835938,
        -98.93208312988281,
        -0.02465188503265381,
        111.30628967285156,
        15.965452194213867,
        -11.839430809020996,
        -114.96426391601562,
        -44.75583267211914,
        -59.83356475830078,
        -12.925359725952148,
        47.62015914916992,
        -76.14816284179688,
        -8.309050559997559,
        150.6618194580078,
        23.04126739501953,
        329.2432556152344,
        60.539913177490234,
        160.06170654296875,
        72.06145477294922,
        -1.627536416053772,
        57.3326301574707,
        131.6305389404297,
        -68.6273422241211,
        -30.54691505432129,
        35.97837829589844,
        -32.884132385253906,
        -112.60415649414062,
        153.94760131835938,
        50.10203170776367,
        55.403194427490234,
        -111.46003723144531,
        133.2035369873047,
        147.87184143066406,
        88.51880645751953,
        100.79329681396484,
        52.033050537109375,
        -4.724910736083984,
        -71.80985260009766,
        -10.933218955993652,
        30.61474609375,
        63.1325798034668,
        11.160560607910156,
        16.2208309173584,
        -143.89654541015625,
        -141.18142700195312
      ],
      "freivalds_rho": 0.0003599435989131059,
      "sm_clock_mhz": 2808.5,
      "temp_c": 62.25,
      "power_w": 482.57,
      "cov_samples": 4.0,
      "peak_mem_bytes": 1107296256.0
    },
    {
      "workload": "gemm",
      "variant": "tf32",
      "repeat": 5,
      "throughput": 112.7393017543028,
      "unit": "TFLOP/s",
      "seconds": 0.17554844665527344,
      "work": 19791209299968.0,
      "output_digest": "cfb424d59b7e65f8e42134be16b14607e9d48e2ee5c98a2f6906faba9907940f",
      "fp_sample": [
        -71.56188201904297,
        55.11079788208008,
        -26.095613479614258,
        -53.82451629638672,
        -156.21522521972656,
        -80.34678649902344,
        -83.36509704589844,
        203.3277130126953,
        66.14591217041016,
        93.1718978881836,
        -1.9000823497772217,
        -24.156347274780273,
        42.1514778137207,
        -26.58657455444336,
        -15.345663070678711,
        -59.819091796875,
        19.353660583496094,
        12.743322372436523,
        -128.94932556152344,
        31.699447631835938,
        -98.93208312988281,
        -0.02465188503265381,
        111.30628967285156,
        15.965452194213867,
        -11.839430809020996,
        -114.96426391601562,
        -44.75583267211914,
        -59.83356475830078,
        -12.925359725952148,
        47.62015914916992,
        -76.14816284179688,
        -8.309050559997559,
        150.6618194580078,
        23.04126739501953,
        329.2432556152344,
        60.539913177490234,
        160.06170654296875,
        72.06145477294922,
        -1.627536416053772,
        57.3326301574707,
        131.6305389404297,
        -68.6273422241211,
        -30.54691505432129,
        35.97837829589844,
        -32.884132385253906,
        -112.60415649414062,
        153.94760131835938,
        50.10203170776367,
        55.403194427490234,
        -111.46003723144531,
        133.2035369873047,
        147.87184143066406,
        88.51880645751953,
        100.79329681396484,
        52.033050537109375,
        -4.724910736083984,
        -71.80985260009766,
        -10.933218955993652,
        30.61474609375,
        63.1325798034668,
        11.160560607910156,
        16.2208309173584,
        -143.89654541015625,
        -141.18142700195312
      ],
      "freivalds_rho": 0.0003599435989131059,
      "sm_clock_mhz": 2803.0,
      "temp_c": 65.25,
      "power_w": 490.79,
      "cov_samples": 4.0,
      "peak_mem_bytes": 1107296256.0
    },
    {
      "workload": "gemm",
      "variant": "tf32",
      "repeat": 6,
      "throughput": 111.88915856494205,
      "unit": "TFLOP/s",
      "seconds": 0.1768822784423828,
      "work": 19791209299968.0,
      "output_digest": "cfb424d59b7e65f8e42134be16b14607e9d48e2ee5c98a2f6906faba9907940f",
      "fp_sample": [
        -71.56188201904297,
        55.11079788208008,
        -26.095613479614258,
        -53.82451629638672,
        -156.21522521972656,
        -80.34678649902344,
        -83.36509704589844,
        203.3277130126953,
        66.14591217041016,
        93.1718978881836,
        -1.9000823497772217,
        -24.156347274780273,
        42.1514778137207,
        -26.58657455444336,
        -15.345663070678711,
        -59.819091796875,
        19.353660583496094,
        12.743322372436523,
        -128.94932556152344,
        31.699447631835938,
        -98.93208312988281,
        -0.02465188503265381,
        111.30628967285156,
        15.965452194213867,
        -11.839430809020996,
        -114.96426391601562,
        -44.75583267211914,
        -59.83356475830078,
        -12.925359725952148,
        47.62015914916992,
        -76.14816284179688,
        -8.309050559997559,
        150.6618194580078,
        23.04126739501953,
        329.2432556152344,
        60.539913177490234,
        160.06170654296875,
        72.06145477294922,
        -1.627536416053772,
        57.3326301574707,
        131.6305389404297,
        -68.6273422241211,
        -30.54691505432129,
        35.97837829589844,
        -32.884132385253906,
        -112.60415649414062,
        153.94760131835938,
        50.10203170776367,
        55.403194427490234,
        -111.46003723144531,
        133.2035369873047,
        147.87184143066406,
        88.51880645751953,
        100.79329681396484,
        52.033050537109375,
        -4.724910736083984,
        -71.80985260009766,
        -10.933218955993652,
        30.61474609375,
        63.1325798034668,
        11.160560607910156,
        16.2208309173584,
        -143.89654541015625,
        -141.18142700195312
      ],
      "freivalds_rho": 0.0003599435989131059,
      "sm_clock_mhz": 2816.25,
      "temp_c": 66.0,
      "power_w": 500.123,
      "cov_samples": 4.0,
      "peak_mem_bytes": 1107296256.0
    },
    {
      "workload": "gemm",
      "variant": "tf32",
      "repeat": 7,
      "throughput": 112.72345839020358,
      "unit": "TFLOP/s",
      "seconds": 0.1755731201171875,
      "work": 19791209299968.0,
      "output_digest": "cfb424d59b7e65f8e42134be16b14607e9d48e2ee5c98a2f6906faba9907940f",
      "fp_sample": [
        -71.56188201904297,
        55.11079788208008,
        -26.095613479614258,
        -53.82451629638672,
        -156.21522521972656,
        -80.34678649902344,
        -83.36509704589844,
        203.3277130126953,
        66.14591217041016,
        93.1718978881836,
        -1.9000823497772217,
        -24.156347274780273,
        42.1514778137207,
        -26.58657455444336,
        -15.345663070678711,
        -59.819091796875,
        19.353660583496094,
        12.743322372436523,
        -128.94932556152344,
        31.699447631835938,
        -98.93208312988281,
        -0.02465188503265381,
        111.30628967285156,
        15.965452194213867,
        -11.839430809020996,
        -114.96426391601562,
        -44.75583267211914,
        -59.83356475830078,
        -12.925359725952148,
        47.62015914916992,
        -76.14816284179688,
        -8.309050559997559,
        150.6618194580078,
        23.04126739501953,
        329.2432556152344,
        60.539913177490234,
        160.06170654296875,
        72.06145477294922,
        -1.627536416053772,
        57.3326301574707,
        131.6305389404297,
        -68.6273422241211,
        -30.54691505432129,
        35.97837829589844,
        -32.884132385253906,
        -112.60415649414062,
        153.94760131835938,
        50.10203170776367,
        55.403194427490234,
        -111.46003723144531,
        133.2035369873047,
        147.87184143066406,
        88.51880645751953,
        100.79329681396484,
        52.033050537109375,
        -4.724910736083984,
        -71.80985260009766,
        -10.933218955993652,
        30.61474609375,
        63.1325798034668,
        11.160560607910156,
        16.2208309173584,
        -143.89654541015625,
        -141.18142700195312
      ],
      "freivalds_rho": 0.0003599435989131059,
      "sm_clock_mhz": 2812.0,
      "temp_c": 64.25,
      "power_w": 492.485,
      "cov_samples": 4.0,
      "peak_mem_bytes": 1107296256.0
    },
    {
      "workload": "gemm",
      "variant": "fp8",
      "repeat": 0,
      "throughput": 521.759062597541,
      "unit": "TFLOP/s",
      "seconds": 0.08429267120361328,
      "work": 43980465111040.0,
      "output_digest": "456d82c1b1295f6c34baaabf22c8c562083ae313bfbc7dbf57b43149e825a0b2",
      "fp_sample": [
        -68.0,
        55.25,
        -33.75,
        -53.0,
        -156.0,
        -81.0,
        -82.5,
        200.0,
        67.0,
        89.5,
        -0.734375,
        -22.625,
        42.25,
        -29.125,
        -14.8125,
        -63.25,
        15.125,
        13.6875,
        -127.0,
        36.75,
        -96.5,
        -4.9375,
        111.5,
        18.875,
        -12.8125,
        -114.0,
        -48.75,
        -64.5,
        -13.3125,
        45.25,
        -72.5,
        -6.8125,
        148.0,
        21.125,
        328.0,
        60.0,
        156.0,
        77.0,
        2.84375,
        62.25,
        126.5,
        -73.5,
        -31.75,
        32.25,
        -37.25,
        -107.0,
        149.0,
        47.5,
        55.0,
        -116.5,
        135.0,
        148.0,
        87.0,
        99.5,
        55.75,
        -5.3125,
        -73.5,
        -14.3125,
        32.75,
        69.0,
        11.4375,
        15.125,
        -141.0,
        -140.0
      ],
      "freivalds_rho": 0.0017466872424482366,
      "sm_clock_mhz": 2827.0,
      "temp_c": 61.5,
      "power_w": 465.62,
      "cov_samples": 2.0,
      "peak_mem_bytes": 1108607488.0
    },
    {
      "workload": "gemm",
      "variant": "fp8",
      "repeat": 1,
      "throughput": 525.0081669177194,
      "unit": "TFLOP/s",
      "seconds": 0.08377101135253906,
      "work": 43980465111040.0,
      "output_digest": "456d82c1b1295f6c34baaabf22c8c562083ae313bfbc7dbf57b43149e825a0b2",
      "fp_sample": [
        -68.0,
        55.25,
        -33.75,
        -53.0,
        -156.0,
        -81.0,
        -82.5,
        200.0,
        67.0,
        89.5,
        -0.734375,
        -22.625,
        42.25,
        -29.125,
        -14.8125,
        -63.25,
        15.125,
        13.6875,
        -127.0,
        36.75,
        -96.5,
        -4.9375,
        111.5,
        18.875,
        -12.8125,
        -114.0,
        -48.75,
        -64.5,
        -13.3125,
        45.25,
        -72.5,
        -6.8125,
        148.0,
        21.125,
        328.0,
        60.0,
        156.0,
        77.0,
        2.84375,
        62.25,
        126.5,
        -73.5,
        -31.75,
        32.25,
        -37.25,
        -107.0,
        149.0,
        47.5,
        55.0,
        -116.5,
        135.0,
        148.0,
        87.0,
        99.5,
        55.75,
        -5.3125,
        -73.5,
        -14.3125,
        32.75,
        69.0,
        11.4375,
        15.125,
        -141.0,
        -140.0
      ],
      "freivalds_rho": 0.0017466872424482366,
      "sm_clock_mhz": 2598.5,
      "temp_c": 64.5,
      "power_w": 466.115,
      "cov_samples": 2.0,
      "peak_mem_bytes": 1108607488.0
    },
    {
      "workload": "gemm",
      "variant": "fp8",
      "repeat": 2,
      "throughput": 522.6618603617387,
      "unit": "TFLOP/s",
      "seconds": 0.08414707183837891,
      "work": 43980465111040.0,
      "output_digest": "456d82c1b1295f6c34baaabf22c8c562083ae313bfbc7dbf57b43149e825a0b2",
      "fp_sample": [
        -68.0,
        55.25,
        -33.75,
        -53.0,
        -156.0,
        -81.0,
        -82.5,
        200.0,
        67.0,
        89.5,
        -0.734375,
        -22.625,
        42.25,
        -29.125,
        -14.8125,
        -63.25,
        15.125,
        13.6875,
        -127.0,
        36.75,
        -96.5,
        -4.9375,
        111.5,
        18.875,
        -12.8125,
        -114.0,
        -48.75,
        -64.5,
        -13.3125,
        45.25,
        -72.5,
        -6.8125,
        148.0,
        21.125,
        328.0,
        60.0,
        156.0,
        77.0,
        2.84375,
        62.25,
        126.5,
        -73.5,
        -31.75,
        32.25,
        -37.25,
        -107.0,
        149.0,
        47.5,
        55.0,
        -116.5,
        135.0,
        148.0,
        87.0,
        99.5,
        55.75,
        -5.3125,
        -73.5,
        -14.3125,
        32.75,
        69.0,
        11.4375,
        15.125,
        -141.0,
        -140.0
      ],
      "freivalds_rho": 0.0017466872424482366,
      "sm_clock_mhz": 2370.0,
      "temp_c": 62.0,
      "power_w": 453.37,
      "cov_samples": 2.0,
      "peak_mem_bytes": 1108607488.0
    },
    {
      "workload": "gemm",
      "variant": "fp8",
      "repeat": 3,
      "throughput": 516.719271914421,
      "unit": "TFLOP/s",
      "seconds": 0.08511481475830078,
      "work": 43980465111040.0,
      "output_digest": "456d82c1b1295f6c34baaabf22c8c562083ae313bfbc7dbf57b43149e825a0b2",
      "fp_sample": [
        -68.0,
        55.25,
        -33.75,
        -53.0,
        -156.0,
        -81.0,
        -82.5,
        200.0,
        67.0,
        89.5,
        -0.734375,
        -22.625,
        42.25,
        -29.125,
        -14.8125,
        -63.25,
        15.125,
        13.6875,
        -127.0,
        36.75,
        -96.5,
        -4.9375,
        111.5,
        18.875,
        -12.8125,
        -114.0,
        -48.75,
        -64.5,
        -13.3125,
        45.25,
        -72.5,
        -6.8125,
        148.0,
        21.125,
        328.0,
        60.0,
        156.0,
        77.0,
        2.84375,
        62.25,
        126.5,
        -73.5,
        -31.75,
        32.25,
        -37.25,
        -107.0,
        149.0,
        47.5,
        55.0,
        -116.5,
        135.0,
        148.0,
        87.0,
        99.5,
        55.75,
        -5.3125,
        -73.5,
        -14.3125,
        32.75,
        69.0,
        11.4375,
        15.125,
        -141.0,
        -140.0
      ],
      "freivalds_rho": 0.0017466872424482366,
      "sm_clock_mhz": 2235.0,
      "temp_c": 65.5,
      "power_w": 447.07,
      "cov_samples": 2.0,
      "peak_mem_bytes": 1108607488.0
    },
    {
      "workload": "gemm",
      "variant": "fp8",
      "repeat": 4,
      "throughput": 520.6399731356985,
      "unit": "TFLOP/s",
      "seconds": 0.0844738540649414,
      "work": 43980465111040.0,
      "output_digest": "456d82c1b1295f6c34baaabf22c8c562083ae313bfbc7dbf57b43149e825a0b2",
      "fp_sample": [
        -68.0,
        55.25,
        -33.75,
        -53.0,
        -156.0,
        -81.0,
        -82.5,
        200.0,
        67.0,
        89.5,
        -0.734375,
        -22.625,
        42.25,
        -29.125,
        -14.8125,
        -63.25,
        15.125,
        13.6875,
        -127.0,
        36.75,
        -96.5,
        -4.9375,
        111.5,
        18.875,
        -12.8125,
        -114.0,
        -48.75,
        -64.5,
        -13.3125,
        45.25,
        -72.5,
        -6.8125,
        148.0,
        21.125,
        328.0,
        60.0,
        156.0,
        77.0,
        2.84375,
        62.25,
        126.5,
        -73.5,
        -31.75,
        32.25,
        -37.25,
        -107.0,
        149.0,
        47.5,
        55.0,
        -116.5,
        135.0,
        148.0,
        87.0,
        99.5,
        55.75,
        -5.3125,
        -73.5,
        -14.3125,
        32.75,
        69.0,
        11.4375,
        15.125,
        -141.0,
        -140.0
      ],
      "freivalds_rho": 0.0017466872424482366,
      "sm_clock_mhz": 2235.0,
      "temp_c": 62.0,
      "power_w": 429.3,
      "cov_samples": 2.0,
      "peak_mem_bytes": 1108607488.0
    },
    {
      "workload": "gemm",
      "variant": "fp8",
      "repeat": 5,
      "throughput": 516.1913821451916,
      "unit": "TFLOP/s",
      "seconds": 0.08520185852050781,
      "work": 43980465111040.0,
      "output_digest": "456d82c1b1295f6c34baaabf22c8c562083ae313bfbc7dbf57b43149e825a0b2",
      "fp_sample": [
        -68.0,
        55.25,
        -33.75,
        -53.0,
        -156.0,
        -81.0,
        -82.5,
        200.0,
        67.0,
        89.5,
        -0.734375,
        -22.625,
        42.25,
        -29.125,
        -14.8125,
        -63.25,
        15.125,
        13.6875,
        -127.0,
        36.75,
        -96.5,
        -4.9375,
        111.5,
        18.875,
        -12.8125,
        -114.0,
        -48.75,
        -64.5,
        -13.3125,
        45.25,
        -72.5,
        -6.8125,
        148.0,
        21.125,
        328.0,
        60.0,
        156.0,
        77.0,
        2.84375,
        62.25,
        126.5,
        -73.5,
        -31.75,
        32.25,
        -37.25,
        -107.0,
        149.0,
        47.5,
        55.0,
        -116.5,
        135.0,
        148.0,
        87.0,
        99.5,
        55.75,
        -5.3125,
        -73.5,
        -14.3125,
        32.75,
        69.0,
        11.4375,
        15.125,
        -141.0,
        -140.0
      ],
      "freivalds_rho": 0.0017466872424482366,
      "sm_clock_mhz": 2250.0,
      "temp_c": 65.5,
      "power_w": 429.2,
      "cov_samples": 2.0,
      "peak_mem_bytes": 1108607488.0
    },
    {
      "workload": "gemm",
      "variant": "fp8",
      "repeat": 6,
      "throughput": 517.5575298331165,
      "unit": "TFLOP/s",
      "seconds": 0.08497695922851563,
      "work": 43980465111040.0,
      "output_digest": "456d82c1b1295f6c34baaabf22c8c562083ae313bfbc7dbf57b43149e825a0b2",
      "fp_sample": [
        -68.0,
        55.25,
        -33.75,
        -53.0,
        -156.0,
        -81.0,
        -82.5,
        200.0,
        67.0,
        89.5,
        -0.734375,
        -22.625,
        42.25,
        -29.125,
        -14.8125,
        -63.25,
        15.125,
        13.6875,
        -127.0,
        36.75,
        -96.5,
        -4.9375,
        111.5,
        18.875,
        -12.8125,
        -114.0,
        -48.75,
        -64.5,
        -13.3125,
        45.25,
        -72.5,
        -6.8125,
        148.0,
        21.125,
        328.0,
        60.0,
        156.0,
        77.0,
        2.84375,
        62.25,
        126.5,
        -73.5,
        -31.75,
        32.25,
        -37.25,
        -107.0,
        149.0,
        47.5,
        55.0,
        -116.5,
        135.0,
        148.0,
        87.0,
        99.5,
        55.75,
        -5.3125,
        -73.5,
        -14.3125,
        32.75,
        69.0,
        11.4375,
        15.125,
        -141.0,
        -140.0
      ],
      "freivalds_rho": 0.0017466872424482366,
      "sm_clock_mhz": 2268.5,
      "temp_c": 62.0,
      "power_w": 419.045,
      "cov_samples": 2.0,
      "peak_mem_bytes": 1108607488.0
    },
    {
      "workload": "gemm",
      "variant": "fp8",
      "repeat": 7,
      "throughput": 516.3787429737016,
      "unit": "TFLOP/s",
      "seconds": 0.08517094421386719,
      "work": 43980465111040.0,
      "output_digest": "456d82c1b1295f6c34baaabf22c8c562083ae313bfbc7dbf57b43149e825a0b2",
      "fp_sample": [
        -68.0,
        55.25,
        -33.75,
        -53.0,
        -156.0,
        -81.0,
        -82.5,
        200.0,
        67.0,
        89.5,
        -0.734375,
        -22.625,
        42.25,
        -29.125,
        -14.8125,
        -63.25,
        15.125,
        13.6875,
        -127.0,
        36.75,
        -96.5,
        -4.9375,
        111.5,
        18.875,
        -12.8125,
        -114.0,
        -48.75,
        -64.5,
        -13.3125,
        45.25,
        -72.5,
        -6.8125,
        148.0,
        21.125,
        328.0,
        60.0,
        156.0,
        77.0,
        2.84375,
        62.25,
        126.5,
        -73.5,
        -31.75,
        32.25,
        -37.25,
        -107.0,
        149.0,
        47.5,
        55.0,
        -116.5,
        135.0,
        148.0,
        87.0,
        99.5,
        55.75,
        -5.3125,
        -73.5,
        -14.3125,
        32.75,
        69.0,
        11.4375,
        15.125,
        -141.0,
        -140.0
      ],
      "freivalds_rho": 0.0017466872424482366,
      "sm_clock_mhz": 2287.0,
      "temp_c": 65.5,
      "power_w": 419.075,
      "cov_samples": 2.0,
      "peak_mem_bytes": 1108607488.0
    },
    {
      "workload": "hbm_triad",
      "variant": "f32",
      "repeat": 0,
      "throughput": 1577.155292328005,
      "unit": "GB/s",
      "seconds": 0.7189345092773437,
      "work": 1133871366144.0,
      "output_digest": "e993b04b4a3e746f902a812954e24b49b0b962f71df81da879aafe4d0dc8b44b",
      "fp_sample": [
        2.0198140144348145,
        2.9521098136901855,
        1.8888442516326904,
        1.7183747291564941,
        0.8520669937133789,
        1.0979225635528564,
        1.5471625328063965,
        1.7001211643218994,
        1.6003131866455078,
        0.4869344234466553,
        0.44713595509529114,
        2.4207539558410645,
        1.5192281007766724,
        0.2104073166847229,
        1.3003864288330078,
        1.8538780212402344,
        2.8862993717193604,
        1.1370604038238525,
        1.0981686115264893,
        1.8441567420959473,
        0.8823596239089966,
        0.9066141247749329,
        2.2229127883911133,
        2.539018154144287,
        0.9446226358413696,
        2.3051376342773438,
        2.1579854488372803,
        1.273205041885376,
        2.2882065773010254,
        2.6135334968566895,
        1.4088079929351807,
        1.1355502605438232,
        2.0897057056427,
        1.7277909517288208,
        1.6493933200836182,
        1.4057917594909668,
        1.274431586265564,
        0.7652138471603394,
        0.389346182346344,
        2.0850536823272705,
        0.2422257661819458,
        0.6615298390388489,
        0.6713465452194214,
        1.9080249071121216,
        1.8998656272888184,
        1.1068909168243408,
        1.2183504104614258,
        0.27718690037727356,
        1.6283984184265137,
        1.8204463720321655,
        1.112450122833252,
        1.8077754974365234,
        1.067159652709961,
        0.5129426121711731,
        1.8216309547424316,
        1.0386996269226074,
        2.116978168487549,
        0.284483939409256,
        1.6715648174285889,
        0.7148971557617188,
        1.8025155067443848,
        2.2921764850616455,
        2.466416597366333,
        2.2935709953308105
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2657.545,
      "temp_c": 58.0,
      "power_w": 400.349,
      "cov_samples": 11.0,
      "peak_mem_bytes": 25803359744.0
    },
    {
      "workload": "hbm_triad",
      "variant": "f32",
      "repeat": 1,
      "throughput": 1577.4667942041215,
      "unit": "GB/s",
      "seconds": 0.7187925415039063,
      "work": 1133871366144.0,
      "output_digest": "e993b04b4a3e746f902a812954e24b49b0b962f71df81da879aafe4d0dc8b44b",
      "fp_sample": [
        2.0198140144348145,
        2.9521098136901855,
        1.8888442516326904,
        1.7183747291564941,
        0.8520669937133789,
        1.0979225635528564,
        1.5471625328063965,
        1.7001211643218994,
        1.6003131866455078,
        0.4869344234466553,
        0.44713595509529114,
        2.4207539558410645,
        1.5192281007766724,
        0.2104073166847229,
        1.3003864288330078,
        1.8538780212402344,
        2.8862993717193604,
        1.1370604038238525,
        1.0981686115264893,
        1.8441567420959473,
        0.8823596239089966,
        0.9066141247749329,
        2.2229127883911133,
        2.539018154144287,
        0.9446226358413696,
        2.3051376342773438,
        2.1579854488372803,
        1.273205041885376,
        2.2882065773010254,
        2.6135334968566895,
        1.4088079929351807,
        1.1355502605438232,
        2.0897057056427,
        1.7277909517288208,
        1.6493933200836182,
        1.4057917594909668,
        1.274431586265564,
        0.7652138471603394,
        0.389346182346344,
        2.0850536823272705,
        0.2422257661819458,
        0.6615298390388489,
        0.6713465452194214,
        1.9080249071121216,
        1.8998656272888184,
        1.1068909168243408,
        1.2183504104614258,
        0.27718690037727356,
        1.6283984184265137,
        1.8204463720321655,
        1.112450122833252,
        1.8077754974365234,
        1.067159652709961,
        0.5129426121711731,
        1.8216309547424316,
        1.0386996269226074,
        2.116978168487549,
        0.284483939409256,
        1.6715648174285889,
        0.7148971557617188,
        1.8025155067443848,
        2.2921764850616455,
        2.466416597366333,
        2.2935709953308105
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2858.182,
      "temp_c": 57.364,
      "power_w": 363.93,
      "cov_samples": 11.0,
      "peak_mem_bytes": 25803359744.0
    },
    {
      "workload": "hbm_triad",
      "variant": "f32",
      "repeat": 2,
      "throughput": 1577.7971795273336,
      "unit": "GB/s",
      "seconds": 0.7186420288085937,
      "work": 1133871366144.0,
      "output_digest": "e993b04b4a3e746f902a812954e24b49b0b962f71df81da879aafe4d0dc8b44b",
      "fp_sample": [
        2.0198140144348145,
        2.9521098136901855,
        1.8888442516326904,
        1.7183747291564941,
        0.8520669937133789,
        1.0979225635528564,
        1.5471625328063965,
        1.7001211643218994,
        1.6003131866455078,
        0.4869344234466553,
        0.44713595509529114,
        2.4207539558410645,
        1.5192281007766724,
        0.2104073166847229,
        1.3003864288330078,
        1.8538780212402344,
        2.8862993717193604,
        1.1370604038238525,
        1.0981686115264893,
        1.8441567420959473,
        0.8823596239089966,
        0.9066141247749329,
        2.2229127883911133,
        2.539018154144287,
        0.9446226358413696,
        2.3051376342773438,
        2.1579854488372803,
        1.273205041885376,
        2.2882065773010254,
        2.6135334968566895,
        1.4088079929351807,
        1.1355502605438232,
        2.0897057056427,
        1.7277909517288208,
        1.6493933200836182,
        1.4057917594909668,
        1.274431586265564,
        0.7652138471603394,
        0.389346182346344,
        2.0850536823272705,
        0.2422257661819458,
        0.6615298390388489,
        0.6713465452194214,
        1.9080249071121216,
        1.8998656272888184,
        1.1068909168243408,
        1.2183504104614258,
        0.27718690037727356,
        1.6283984184265137,
        1.8204463720321655,
        1.112450122833252,
        1.8077754974365234,
        1.067159652709961,
        0.5129426121711731,
        1.8216309547424316,
        1.0386996269226074,
        2.116978168487549,
        0.284483939409256,
        1.6715648174285889,
        0.7148971557617188,
        1.8025155067443848,
        2.2921764850616455,
        2.466416597366333,
        2.2935709953308105
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2860.091,
      "temp_c": 57.545,
      "power_w": 353.013,
      "cov_samples": 11.0,
      "peak_mem_bytes": 25803359744.0
    },
    {
      "workload": "hbm_triad",
      "variant": "f32",
      "repeat": 3,
      "throughput": 1577.997809421609,
      "unit": "GB/s",
      "seconds": 0.7185506591796875,
      "work": 1133871366144.0,
      "output_digest": "e993b04b4a3e746f902a812954e24b49b0b962f71df81da879aafe4d0dc8b44b",
      "fp_sample": [
        2.0198140144348145,
        2.9521098136901855,
        1.8888442516326904,
        1.7183747291564941,
        0.8520669937133789,
        1.0979225635528564,
        1.5471625328063965,
        1.7001211643218994,
        1.6003131866455078,
        0.4869344234466553,
        0.44713595509529114,
        2.4207539558410645,
        1.5192281007766724,
        0.2104073166847229,
        1.3003864288330078,
        1.8538780212402344,
        2.8862993717193604,
        1.1370604038238525,
        1.0981686115264893,
        1.8441567420959473,
        0.8823596239089966,
        0.9066141247749329,
        2.2229127883911133,
        2.539018154144287,
        0.9446226358413696,
        2.3051376342773438,
        2.1579854488372803,
        1.273205041885376,
        2.2882065773010254,
        2.6135334968566895,
        1.4088079929351807,
        1.1355502605438232,
        2.0897057056427,
        1.7277909517288208,
        1.6493933200836182,
        1.4057917594909668,
        1.274431586265564,
        0.7652138471603394,
        0.389346182346344,
        2.0850536823272705,
        0.2422257661819458,
        0.6615298390388489,
        0.6713465452194214,
        1.9080249071121216,
        1.8998656272888184,
        1.1068909168243408,
        1.2183504104614258,
        0.27718690037727356,
        1.6283984184265137,
        1.8204463720321655,
        1.112450122833252,
        1.8077754974365234,
        1.067159652709961,
        0.5129426121711731,
        1.8216309547424316,
        1.0386996269226074,
        2.116978168487549,
        0.284483939409256,
        1.6715648174285889,
        0.7148971557617188,
        1.8025155067443848,
        2.2921764850616455,
        2.466416597366333,
        2.2935709953308105
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2858.182,
      "temp_c": 57.545,
      "power_w": 360.981,
      "cov_samples": 11.0,
      "peak_mem_bytes": 25803359744.0
    },
    {
      "workload": "hbm_triad",
      "variant": "f32",
      "repeat": 4,
      "throughput": 1577.9164523395098,
      "unit": "GB/s",
      "seconds": 0.7185877075195313,
      "work": 1133871366144.0,
      "output_digest": "e993b04b4a3e746f902a812954e24b49b0b962f71df81da879aafe4d0dc8b44b",
      "fp_sample": [
        2.0198140144348145,
        2.9521098136901855,
        1.8888442516326904,
        1.7183747291564941,
        0.8520669937133789,
        1.0979225635528564,
        1.5471625328063965,
        1.7001211643218994,
        1.6003131866455078,
        0.4869344234466553,
        0.44713595509529114,
        2.4207539558410645,
        1.5192281007766724,
        0.2104073166847229,
        1.3003864288330078,
        1.8538780212402344,
        2.8862993717193604,
        1.1370604038238525,
        1.0981686115264893,
        1.8441567420959473,
        0.8823596239089966,
        0.9066141247749329,
        2.2229127883911133,
        2.539018154144287,
        0.9446226358413696,
        2.3051376342773438,
        2.1579854488372803,
        1.273205041885376,
        2.2882065773010254,
        2.6135334968566895,
        1.4088079929351807,
        1.1355502605438232,
        2.0897057056427,
        1.7277909517288208,
        1.6493933200836182,
        1.4057917594909668,
        1.274431586265564,
        0.7652138471603394,
        0.389346182346344,
        2.0850536823272705,
        0.2422257661819458,
        0.6615298390388489,
        0.6713465452194214,
        1.9080249071121216,
        1.8998656272888184,
        1.1068909168243408,
        1.2183504104614258,
        0.27718690037727356,
        1.6283984184265137,
        1.8204463720321655,
        1.112450122833252,
        1.8077754974365234,
        1.067159652709961,
        0.5129426121711731,
        1.8216309547424316,
        1.0386996269226074,
        2.116978168487549,
        0.284483939409256,
        1.6715648174285889,
        0.7148971557617188,
        1.8025155067443848,
        2.2921764850616455,
        2.466416597366333,
        2.2935709953308105
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2862.182,
      "temp_c": 57.636,
      "power_w": 362.783,
      "cov_samples": 11.0,
      "peak_mem_bytes": 25803359744.0
    },
    {
      "workload": "hbm_triad",
      "variant": "f32",
      "repeat": 5,
      "throughput": 1577.5738260388548,
      "unit": "GB/s",
      "seconds": 0.7187437744140625,
      "work": 1133871366144.0,
      "output_digest": "e993b04b4a3e746f902a812954e24b49b0b962f71df81da879aafe4d0dc8b44b",
      "fp_sample": [
        2.0198140144348145,
        2.9521098136901855,
        1.8888442516326904,
        1.7183747291564941,
        0.8520669937133789,
        1.0979225635528564,
        1.5471625328063965,
        1.7001211643218994,
        1.6003131866455078,
        0.4869344234466553,
        0.44713595509529114,
        2.4207539558410645,
        1.5192281007766724,
        0.2104073166847229,
        1.3003864288330078,
        1.8538780212402344,
        2.8862993717193604,
        1.1370604038238525,
        1.0981686115264893,
        1.8441567420959473,
        0.8823596239089966,
        0.9066141247749329,
        2.2229127883911133,
        2.539018154144287,
        0.9446226358413696,
        2.3051376342773438,
        2.1579854488372803,
        1.273205041885376,
        2.2882065773010254,
        2.6135334968566895,
        1.4088079929351807,
        1.1355502605438232,
        2.0897057056427,
        1.7277909517288208,
        1.6493933200836182,
        1.4057917594909668,
        1.274431586265564,
        0.7652138471603394,
        0.389346182346344,
        2.0850536823272705,
        0.2422257661819458,
        0.6615298390388489,
        0.6713465452194214,
        1.9080249071121216,
        1.8998656272888184,
        1.1068909168243408,
        1.2183504104614258,
        0.27718690037727356,
        1.6283984184265137,
        1.8204463720321655,
        1.112450122833252,
        1.8077754974365234,
        1.067159652709961,
        0.5129426121711731,
        1.8216309547424316,
        1.0386996269226074,
        2.116978168487549,
        0.284483939409256,
        1.6715648174285889,
        0.7148971557617188,
        1.8025155067443848,
        2.2921764850616455,
        2.466416597366333,
        2.2935709953308105
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2860.091,
      "temp_c": 57.455,
      "power_w": 359.436,
      "cov_samples": 11.0,
      "peak_mem_bytes": 25803359744.0
    },
    {
      "workload": "hbm_triad",
      "variant": "f32",
      "repeat": 6,
      "throughput": 1577.358035803946,
      "unit": "GB/s",
      "seconds": 0.7188421020507813,
      "work": 1133871366144.0,
      "output_digest": "e993b04b4a3e746f902a812954e24b49b0b962f71df81da879aafe4d0dc8b44b",
      "fp_sample": [
        2.0198140144348145,
        2.9521098136901855,
        1.8888442516326904,
        1.7183747291564941,
        0.8520669937133789,
        1.0979225635528564,
        1.5471625328063965,
        1.7001211643218994,
        1.6003131866455078,
        0.4869344234466553,
        0.44713595509529114,
        2.4207539558410645,
        1.5192281007766724,
        0.2104073166847229,
        1.3003864288330078,
        1.8538780212402344,
        2.8862993717193604,
        1.1370604038238525,
        1.0981686115264893,
        1.8441567420959473,
        0.8823596239089966,
        0.9066141247749329,
        2.2229127883911133,
        2.539018154144287,
        0.9446226358413696,
        2.3051376342773438,
        2.1579854488372803,
        1.273205041885376,
        2.2882065773010254,
        2.6135334968566895,
        1.4088079929351807,
        1.1355502605438232,
        2.0897057056427,
        1.7277909517288208,
        1.6493933200836182,
        1.4057917594909668,
        1.274431586265564,
        0.7652138471603394,
        0.389346182346344,
        2.0850536823272705,
        0.2422257661819458,
        0.6615298390388489,
        0.6713465452194214,
        1.9080249071121216,
        1.8998656272888184,
        1.1068909168243408,
        1.2183504104614258,
        0.27718690037727356,
        1.6283984184265137,
        1.8204463720321655,
        1.112450122833252,
        1.8077754974365234,
        1.067159652709961,
        0.5129426121711731,
        1.8216309547424316,
        1.0386996269226074,
        2.116978168487549,
        0.284483939409256,
        1.6715648174285889,
        0.7148971557617188,
        1.8025155067443848,
        2.2921764850616455,
        2.466416597366333,
        2.2935709953308105
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2861.1,
      "temp_c": 57.6,
      "power_w": 356.909,
      "cov_samples": 10.0,
      "peak_mem_bytes": 25803359744.0
    },
    {
      "workload": "hbm_triad",
      "variant": "f32",
      "repeat": 7,
      "throughput": 1577.8735656567058,
      "unit": "GB/s",
      "seconds": 0.7186072387695313,
      "work": 1133871366144.0,
      "output_digest": "e993b04b4a3e746f902a812954e24b49b0b962f71df81da879aafe4d0dc8b44b",
      "fp_sample": [
        2.0198140144348145,
        2.9521098136901855,
        1.8888442516326904,
        1.7183747291564941,
        0.8520669937133789,
        1.0979225635528564,
        1.5471625328063965,
        1.7001211643218994,
        1.6003131866455078,
        0.4869344234466553,
        0.44713595509529114,
        2.4207539558410645,
        1.5192281007766724,
        0.2104073166847229,
        1.3003864288330078,
        1.8538780212402344,
        2.8862993717193604,
        1.1370604038238525,
        1.0981686115264893,
        1.8441567420959473,
        0.8823596239089966,
        0.9066141247749329,
        2.2229127883911133,
        2.539018154144287,
        0.9446226358413696,
        2.3051376342773438,
        2.1579854488372803,
        1.273205041885376,
        2.2882065773010254,
        2.6135334968566895,
        1.4088079929351807,
        1.1355502605438232,
        2.0897057056427,
        1.7277909517288208,
        1.6493933200836182,
        1.4057917594909668,
        1.274431586265564,
        0.7652138471603394,
        0.389346182346344,
        2.0850536823272705,
        0.2422257661819458,
        0.6615298390388489,
        0.6713465452194214,
        1.9080249071121216,
        1.8998656272888184,
        1.1068909168243408,
        1.2183504104614258,
        0.27718690037727356,
        1.6283984184265137,
        1.8204463720321655,
        1.112450122833252,
        1.8077754974365234,
        1.067159652709961,
        0.5129426121711731,
        1.8216309547424316,
        1.0386996269226074,
        2.116978168487549,
        0.284483939409256,
        1.6715648174285889,
        0.7148971557617188,
        1.8025155067443848,
        2.2921764850616455,
        2.466416597366333,
        2.2935709953308105
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2856.6,
      "temp_c": 57.8,
      "power_w": 359.255,
      "cov_samples": 10.0,
      "peak_mem_bytes": 25803359744.0
    },
    {
      "workload": "attention",
      "variant": "bf16",
      "repeat": 0,
      "throughput": 147.52578758374187,
      "unit": "TFLOP/s",
      "seconds": 0.005589759826660156,
      "work": 824633720832.0,
      "output_digest": "d6906258b0988d6d26f923e96d35acc7fa57a808eb1ccae29b4a49b5d082d1f6",
      "fp_sample": [
        1.015625,
        -0.006744384765625,
        0.02587890625,
        0.0203857421875,
        0.22265625,
        -0.035400390625,
        0.040283203125,
        -0.005096435546875,
        0.125,
        0.1455078125,
        -0.0284423828125,
        0.00677490234375,
        0.0673828125,
        0.0625,
        -0.0126953125,
        -0.0791015625,
        0.1025390625,
        0.0537109375,
        0.058349609375,
        0.0213623046875,
        0.0654296875,
        0.010009765625,
        0.0155029296875,
        0.006195068359375,
        0.0517578125,
        -0.01123046875,
        0.0299072265625,
        -0.002716064453125,
        -0.08203125,
        -0.01007080078125,
        -0.00640869140625,
        -0.01708984375,
        -0.08154296875,
        0.0439453125,
        -0.0262451171875,
        -0.02392578125,
        -0.00811767578125,
        -0.0245361328125,
        -0.0174560546875,
        -0.032470703125,
        0.00921630859375,
        0.042724609375,
        -0.059814453125,
        -0.01434326171875,
        0.0225830078125,
        0.06982421875,
        -0.0014190673828125,
        -0.0361328125,
        -0.036376953125,
        -0.02392578125,
        -0.011474609375,
        0.0166015625,
        0.11572265625,
        0.006591796875,
        0.051025390625,
        0.0196533203125,
        0.091796875,
        0.036865234375,
        -0.00958251953125,
        -0.0693359375,
        -0.006500244140625,
        -0.03271484375,
        0.0213623046875,
        0.030517578125
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2850.0,
      "temp_c": 58.0,
      "power_w": 353.75,
      "cov_samples": 1.0,
      "peak_mem_bytes": 117703680.0
    },
    {
      "workload": "attention",
      "variant": "bf16",
      "repeat": 1,
      "throughput": 147.67288633522247,
      "unit": "TFLOP/s",
      "seconds": 0.005584191799163818,
      "work": 824633720832.0,
      "output_digest": "d6906258b0988d6d26f923e96d35acc7fa57a808eb1ccae29b4a49b5d082d1f6",
      "fp_sample": [
        1.015625,
        -0.006744384765625,
        0.02587890625,
        0.0203857421875,
        0.22265625,
        -0.035400390625,
        0.040283203125,
        -0.005096435546875,
        0.125,
        0.1455078125,
        -0.0284423828125,
        0.00677490234375,
        0.0673828125,
        0.0625,
        -0.0126953125,
        -0.0791015625,
        0.1025390625,
        0.0537109375,
        0.058349609375,
        0.0213623046875,
        0.0654296875,
        0.010009765625,
        0.0155029296875,
        0.006195068359375,
        0.0517578125,
        -0.01123046875,
        0.0299072265625,
        -0.002716064453125,
        -0.08203125,
        -0.01007080078125,
        -0.00640869140625,
        -0.01708984375,
        -0.08154296875,
        0.0439453125,
        -0.0262451171875,
        -0.02392578125,
        -0.00811767578125,
        -0.0245361328125,
        -0.0174560546875,
        -0.032470703125,
        0.00921630859375,
        0.042724609375,
        -0.059814453125,
        -0.01434326171875,
        0.0225830078125,
        0.06982421875,
        -0.0014190673828125,
        -0.0361328125,
        -0.036376953125,
        -0.02392578125,
        -0.011474609375,
        0.0166015625,
        0.11572265625,
        0.006591796875,
        0.051025390625,
        0.0196533203125,
        0.091796875,
        0.036865234375,
        -0.00958251953125,
        -0.0693359375,
        -0.006500244140625,
        -0.03271484375,
        0.0213623046875,
        0.030517578125
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2850.0,
      "temp_c": 56.0,
      "power_w": 333.38,
      "cov_samples": 1.0,
      "peak_mem_bytes": 117703680.0
    },
    {
      "workload": "attention",
      "variant": "bf16",
      "repeat": 2,
      "throughput": 147.99854660669334,
      "unit": "TFLOP/s",
      "seconds": 0.005571904182434082,
      "work": 824633720832.0,
      "output_digest": "d6906258b0988d6d26f923e96d35acc7fa57a808eb1ccae29b4a49b5d082d1f6",
      "fp_sample": [
        1.015625,
        -0.006744384765625,
        0.02587890625,
        0.0203857421875,
        0.22265625,
        -0.035400390625,
        0.040283203125,
        -0.005096435546875,
        0.125,
        0.1455078125,
        -0.0284423828125,
        0.00677490234375,
        0.0673828125,
        0.0625,
        -0.0126953125,
        -0.0791015625,
        0.1025390625,
        0.0537109375,
        0.058349609375,
        0.0213623046875,
        0.0654296875,
        0.010009765625,
        0.0155029296875,
        0.006195068359375,
        0.0517578125,
        -0.01123046875,
        0.0299072265625,
        -0.002716064453125,
        -0.08203125,
        -0.01007080078125,
        -0.00640869140625,
        -0.01708984375,
        -0.08154296875,
        0.0439453125,
        -0.0262451171875,
        -0.02392578125,
        -0.00811767578125,
        -0.0245361328125,
        -0.0174560546875,
        -0.032470703125,
        0.00921630859375,
        0.042724609375,
        -0.059814453125,
        -0.01434326171875,
        0.0225830078125,
        0.06982421875,
        -0.0014190673828125,
        -0.0361328125,
        -0.036376953125,
        -0.02392578125,
        -0.011474609375,
        0.0166015625,
        0.11572265625,
        0.006591796875,
        0.051025390625,
        0.0196533203125,
        0.091796875,
        0.036865234375,
        -0.00958251953125,
        -0.0693359375,
        -0.006500244140625,
        -0.03271484375,
        0.0213623046875,
        0.030517578125
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2887.0,
      "temp_c": 55.0,
      "power_w": 333.38,
      "cov_samples": 1.0,
      "peak_mem_bytes": 117703680.0
    },
    {
      "workload": "attention",
      "variant": "bf16",
      "repeat": 3,
      "throughput": 147.5452084223524,
      "unit": "TFLOP/s",
      "seconds": 0.0055890240669250486,
      "work": 824633720832.0,
      "output_digest": "d6906258b0988d6d26f923e96d35acc7fa57a808eb1ccae29b4a49b5d082d1f6",
      "fp_sample": [
        1.015625,
        -0.006744384765625,
        0.02587890625,
        0.0203857421875,
        0.22265625,
        -0.035400390625,
        0.040283203125,
        -0.005096435546875,
        0.125,
        0.1455078125,
        -0.0284423828125,
        0.00677490234375,
        0.0673828125,
        0.0625,
        -0.0126953125,
        -0.0791015625,
        0.1025390625,
        0.0537109375,
        0.058349609375,
        0.0213623046875,
        0.0654296875,
        0.010009765625,
        0.0155029296875,
        0.006195068359375,
        0.0517578125,
        -0.01123046875,
        0.0299072265625,
        -0.002716064453125,
        -0.08203125,
        -0.01007080078125,
        -0.00640869140625,
        -0.01708984375,
        -0.08154296875,
        0.0439453125,
        -0.0262451171875,
        -0.02392578125,
        -0.00811767578125,
        -0.0245361328125,
        -0.0174560546875,
        -0.032470703125,
        0.00921630859375,
        0.042724609375,
        -0.059814453125,
        -0.01434326171875,
        0.0225830078125,
        0.06982421875,
        -0.0014190673828125,
        -0.0361328125,
        -0.036376953125,
        -0.02392578125,
        -0.011474609375,
        0.0166015625,
        0.11572265625,
        0.006591796875,
        0.051025390625,
        0.0196533203125,
        0.091796875,
        0.036865234375,
        -0.00958251953125,
        -0.0693359375,
        -0.006500244140625,
        -0.03271484375,
        0.0213623046875,
        0.030517578125
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2887.0,
      "temp_c": 55.0,
      "power_w": 327.3,
      "cov_samples": 1.0,
      "peak_mem_bytes": 117703680.0
    },
    {
      "workload": "attention",
      "variant": "bf16",
      "repeat": 4,
      "throughput": 147.2905263395255,
      "unit": "TFLOP/s",
      "seconds": 0.005598688125610351,
      "work": 824633720832.0,
      "output_digest": "d6906258b0988d6d26f923e96d35acc7fa57a808eb1ccae29b4a49b5d082d1f6",
      "fp_sample": [
        1.015625,
        -0.006744384765625,
        0.02587890625,
        0.0203857421875,
        0.22265625,
        -0.035400390625,
        0.040283203125,
        -0.005096435546875,
        0.125,
        0.1455078125,
        -0.0284423828125,
        0.00677490234375,
        0.0673828125,
        0.0625,
        -0.0126953125,
        -0.0791015625,
        0.1025390625,
        0.0537109375,
        0.058349609375,
        0.0213623046875,
        0.0654296875,
        0.010009765625,
        0.0155029296875,
        0.006195068359375,
        0.0517578125,
        -0.01123046875,
        0.0299072265625,
        -0.002716064453125,
        -0.08203125,
        -0.01007080078125,
        -0.00640869140625,
        -0.01708984375,
        -0.08154296875,
        0.0439453125,
        -0.0262451171875,
        -0.02392578125,
        -0.00811767578125,
        -0.0245361328125,
        -0.0174560546875,
        -0.032470703125,
        0.00921630859375,
        0.042724609375,
        -0.059814453125,
        -0.01434326171875,
        0.0225830078125,
        0.06982421875,
        -0.0014190673828125,
        -0.0361328125,
        -0.036376953125,
        -0.02392578125,
        -0.011474609375,
        0.0166015625,
        0.11572265625,
        0.006591796875,
        0.051025390625,
        0.0196533203125,
        0.091796875,
        0.036865234375,
        -0.00958251953125,
        -0.0693359375,
        -0.006500244140625,
        -0.03271484375,
        0.0213623046875,
        0.030517578125
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2887.0,
      "temp_c": 55.0,
      "power_w": 311.07,
      "cov_samples": 1.0,
      "peak_mem_bytes": 117703680.0
    },
    {
      "workload": "attention",
      "variant": "bf16",
      "repeat": 5,
      "throughput": 147.50551632367095,
      "unit": "TFLOP/s",
      "seconds": 0.0055905280113220214,
      "work": 824633720832.0,
      "output_digest": "d6906258b0988d6d26f923e96d35acc7fa57a808eb1ccae29b4a49b5d082d1f6",
      "fp_sample": [
        1.015625,
        -0.006744384765625,
        0.02587890625,
        0.0203857421875,
        0.22265625,
        -0.035400390625,
        0.040283203125,
        -0.005096435546875,
        0.125,
        0.1455078125,
        -0.0284423828125,
        0.00677490234375,
        0.0673828125,
        0.0625,
        -0.0126953125,
        -0.0791015625,
        0.1025390625,
        0.0537109375,
        0.058349609375,
        0.0213623046875,
        0.0654296875,
        0.010009765625,
        0.0155029296875,
        0.006195068359375,
        0.0517578125,
        -0.01123046875,
        0.0299072265625,
        -0.002716064453125,
        -0.08203125,
        -0.01007080078125,
        -0.00640869140625,
        -0.01708984375,
        -0.08154296875,
        0.0439453125,
        -0.0262451171875,
        -0.02392578125,
        -0.00811767578125,
        -0.0245361328125,
        -0.0174560546875,
        -0.032470703125,
        0.00921630859375,
        0.042724609375,
        -0.059814453125,
        -0.01434326171875,
        0.0225830078125,
        0.06982421875,
        -0.0014190673828125,
        -0.0361328125,
        -0.036376953125,
        -0.02392578125,
        -0.011474609375,
        0.0166015625,
        0.11572265625,
        0.006591796875,
        0.051025390625,
        0.0196533203125,
        0.091796875,
        0.036865234375,
        -0.00958251953125,
        -0.0693359375,
        -0.006500244140625,
        -0.03271484375,
        0.0213623046875,
        0.030517578125
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2887.0,
      "temp_c": 57.0,
      "power_w": 311.07,
      "cov_samples": 1.0,
      "peak_mem_bytes": 117703680.0
    },
    {
      "workload": "attention",
      "variant": "bf16",
      "repeat": 6,
      "throughput": 146.71611014479015,
      "unit": "TFLOP/s",
      "seconds": 0.005620607852935791,
      "work": 824633720832.0,
      "output_digest": "d6906258b0988d6d26f923e96d35acc7fa57a808eb1ccae29b4a49b5d082d1f6",
      "fp_sample": [
        1.015625,
        -0.006744384765625,
        0.02587890625,
        0.0203857421875,
        0.22265625,
        -0.035400390625,
        0.040283203125,
        -0.005096435546875,
        0.125,
        0.1455078125,
        -0.0284423828125,
        0.00677490234375,
        0.0673828125,
        0.0625,
        -0.0126953125,
        -0.0791015625,
        0.1025390625,
        0.0537109375,
        0.058349609375,
        0.0213623046875,
        0.0654296875,
        0.010009765625,
        0.0155029296875,
        0.006195068359375,
        0.0517578125,
        -0.01123046875,
        0.0299072265625,
        -0.002716064453125,
        -0.08203125,
        -0.01007080078125,
        -0.00640869140625,
        -0.01708984375,
        -0.08154296875,
        0.0439453125,
        -0.0262451171875,
        -0.02392578125,
        -0.00811767578125,
        -0.0245361328125,
        -0.0174560546875,
        -0.032470703125,
        0.00921630859375,
        0.042724609375,
        -0.059814453125,
        -0.01434326171875,
        0.0225830078125,
        0.06982421875,
        -0.0014190673828125,
        -0.0361328125,
        -0.036376953125,
        -0.02392578125,
        -0.011474609375,
        0.0166015625,
        0.11572265625,
        0.006591796875,
        0.051025390625,
        0.0196533203125,
        0.091796875,
        0.036865234375,
        -0.00958251953125,
        -0.0693359375,
        -0.006500244140625,
        -0.03271484375,
        0.0213623046875,
        0.030517578125
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2902.0,
      "temp_c": 57.0,
      "power_w": 287.74,
      "cov_samples": 1.0,
      "peak_mem_bytes": 117703680.0
    },
    {
      "workload": "attention",
      "variant": "bf16",
      "repeat": 7,
      "throughput": 146.51423660506666,
      "unit": "TFLOP/s",
      "seconds": 0.005628352165222168,
      "work": 824633720832.0,
      "output_digest": "d6906258b0988d6d26f923e96d35acc7fa57a808eb1ccae29b4a49b5d082d1f6",
      "fp_sample": [
        1.015625,
        -0.006744384765625,
        0.02587890625,
        0.0203857421875,
        0.22265625,
        -0.035400390625,
        0.040283203125,
        -0.005096435546875,
        0.125,
        0.1455078125,
        -0.0284423828125,
        0.00677490234375,
        0.0673828125,
        0.0625,
        -0.0126953125,
        -0.0791015625,
        0.1025390625,
        0.0537109375,
        0.058349609375,
        0.0213623046875,
        0.0654296875,
        0.010009765625,
        0.0155029296875,
        0.006195068359375,
        0.0517578125,
        -0.01123046875,
        0.0299072265625,
        -0.002716064453125,
        -0.08203125,
        -0.01007080078125,
        -0.00640869140625,
        -0.01708984375,
        -0.08154296875,
        0.0439453125,
        -0.0262451171875,
        -0.02392578125,
        -0.00811767578125,
        -0.0245361328125,
        -0.0174560546875,
        -0.032470703125,
        0.00921630859375,
        0.042724609375,
        -0.059814453125,
        -0.01434326171875,
        0.0225830078125,
        0.06982421875,
        -0.0014190673828125,
        -0.0361328125,
        -0.036376953125,
        -0.02392578125,
        -0.011474609375,
        0.0166015625,
        0.11572265625,
        0.006591796875,
        0.051025390625,
        0.0196533203125,
        0.091796875,
        0.036865234375,
        -0.00958251953125,
        -0.0693359375,
        -0.006500244140625,
        -0.03271484375,
        0.0213623046875,
        0.030517578125
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2902.0,
      "temp_c": 55.0,
      "power_w": 253.93,
      "cov_samples": 1.0,
      "peak_mem_bytes": 117703680.0
    },
    {
      "workload": "scatter_add",
      "variant": "atomic",
      "repeat": 0,
      "throughput": 74.86263591785922,
      "unit": "Gelem/s",
      "seconds": 0.002689280033111572,
      "work": 201326592.0,
      "output_digest": "31811bb6b3f8aa06ff0ec6047f203576a111721edc4be42ac89f0a308747ecd9",
      "fp_sample": [
        0.6153070330619812,
        4.7589335441589355,
        10.245902061462402,
        6.493361949920654,
        -7.697229862213135,
        17.842037200927734,
        -22.85355567932129,
        -8.045960426330566,
        9.11780071258545,
        -14.85107135772705,
        15.134810447692871,
        6.353175640106201,
        15.308658599853516,
        -12.942298889160156,
        -14.19900131225586,
        5.171415328979492,
        5.765476226806641,
        -34.78850555419922,
        -32.395652770996094,
        -18.062456130981445,
        -13.463382720947266,
        12.266945838928223,
        7.267237663269043,
        -1.1291084289550781,
        -12.760918617248535,
        -37.3190803527832,
        -8.986806869506836,
        -28.121702194213867,
        -39.100894927978516,
        0.47313612699508667,
        -17.532258987426758,
        10.047572135925293,
        9.234681129455566,
        -0.2545388340950012,
        7.870088577270508,
        3.778651237487793,
        -12.742937088012695,
        21.51740264892578,
        3.0587992668151855,
        9.184701919555664,
        -5.853694438934326,
        1.2198545932769775,
        -8.090150833129883,
        20.624313354492188,
        4.022645950317383,
        10.857101440429688,
        -3.277909517288208,
        -4.491200923919678,
        15.891822814941406,
        20.670272827148438,
        5.691438674926758,
        12.071998596191406,
        -5.6211256980896,
        -22.57959747314453,
        8.5176420211792,
        -44.93175506591797,
        27.22364044189453,
        3.476627826690674,
        6.535658836364746,
        17.879135131835938,
        -32.93706130981445,
        7.903934478759766,
        34.969215393066406,
        17.298385620117188
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2902.0,
      "temp_c": 54.0,
      "power_w": 239.94,
      "cov_samples": 1.0,
      "peak_mem_bytes": 235405312.0
    },
    {
      "workload": "scatter_add",
      "variant": "atomic",
      "repeat": 1,
      "throughput": 74.99202768157569,
      "unit": "Gelem/s",
      "seconds": 0.0026846399307250976,
      "work": 201326592.0,
      "output_digest": "804d95872af56da36e73b7d846f0e75fb2512171f6fd2633cee09f8e57cdb702",
      "fp_sample": [
        0.615310549736023,
        4.758932113647461,
        10.245904922485352,
        6.49336051940918,
        -7.697229862213135,
        17.842037200927734,
        -22.853557586669922,
        -8.045961380004883,
        9.117803573608398,
        -14.851066589355469,
        15.134806632995605,
        6.35317325592041,
        15.3086576461792,
        -12.942293167114258,
        -14.199005126953125,
        5.171414852142334,
        5.765477180480957,
        -34.788509368896484,
        -32.39565658569336,
        -18.062458038330078,
        -13.46337890625,
        12.266944885253906,
        7.267247676849365,
        -1.1291062831878662,
        -12.760918617248535,
        -37.319087982177734,
        -8.986806869506836,
        -28.121688842773438,
        -39.10089874267578,
        0.4731331765651703,
        -17.532262802124023,
        10.047571182250977,
        9.234681129455566,
        -0.2545399069786072,
        7.870087146759033,
        3.778651714324951,
        -12.742935180664062,
        21.51740074157715,
        3.0588009357452393,
        9.184700012207031,
        -5.853698253631592,
        1.2198529243469238,
        -8.09014892578125,
        20.624319076538086,
        4.02264404296875,
        10.85710334777832,
        -3.277907133102417,
        -4.491199493408203,
        15.891816139221191,
        20.670276641845703,
        5.691440105438232,
        12.072000503540039,
        -5.621128082275391,
        -22.57960319519043,
        8.51765251159668,
        -44.93175506591797,
        27.223644256591797,
        3.476628303527832,
        6.535653114318848,
        17.87912940979004,
        -32.93706130981445,
        7.9039306640625,
        34.969215393066406,
        17.29837989807129
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2910.0,
      "temp_c": 55.0,
      "power_w": 239.94,
      "cov_samples": 1.0,
      "peak_mem_bytes": 235405312.0
    },
    {
      "workload": "scatter_add",
      "variant": "atomic",
      "repeat": 2,
      "throughput": 75.00543650178435,
      "unit": "Gelem/s",
      "seconds": 0.0026841599941253664,
      "work": 201326592.0,
      "output_digest": "f26c692d9a6b2cfe2753cc9e5ad82e102ff5490263dac99494b1aba72d6f5e46",
      "fp_sample": [
        0.6153073906898499,
        4.758924961090088,
        10.245903015136719,
        6.493360996246338,
        -7.697231769561768,
        17.8420352935791,
        -22.853557586669922,
        -8.045960426330566,
        9.117799758911133,
        -14.851067543029785,
        15.13480281829834,
        6.353173732757568,
        15.308652877807617,
        -12.94231128692627,
        -14.199004173278809,
        5.171411514282227,
        5.765478610992432,
        -34.788509368896484,
        -32.39566421508789,
        -18.062458038330078,
        -13.463382720947266,
        12.26694107055664,
        7.267247200012207,
        -1.129105567932129,
        -12.760916709899902,
        -37.3190803527832,
        -8.98680591583252,
        -28.121702194213867,
        -39.10089874267578,
        0.47313201427459717,
        -17.532258987426758,
        10.047571182250977,
        9.2346830368042,
        -0.254539430141449,
        7.870086669921875,
        3.7786507606506348,
        -12.742942810058594,
        21.517398834228516,
        3.0587985515594482,
        9.184700012207031,
        -5.853695869445801,
        1.2198548316955566,
        -8.090155601501465,
        20.62431526184082,
        4.022647857666016,
        10.857101440429688,
        -3.277904510498047,
        -4.4912028312683105,
        15.891816139221191,
        20.670284271240234,
        5.691442966461182,
        12.072006225585938,
        -5.62113094329834,
        -22.579605102539062,
        8.517647743225098,
        -44.9317512512207,
        27.223644256591797,
        3.476628303527832,
        6.535655975341797,
        17.87912940979004,
        -32.93706512451172,
        7.903933048248291,
        34.96921920776367,
        17.298377990722656
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2910.0,
      "temp_c": 55.0,
      "power_w": 216.32,
      "cov_samples": 1.0,
      "peak_mem_bytes": 235405312.0
    },
    {
      "workload": "scatter_add",
      "variant": "atomic",
      "repeat": 3,
      "throughput": 74.27490474524416,
      "unit": "Gelem/s",
      "seconds": 0.0027105600833892823,
      "work": 201326592.0,
      "output_digest": "5b8ef4bd4d64c5627c8518ccbe67372eb55b775050d01ba1711d7cb065c2f94b",
      "fp_sample": [
        0.6153122782707214,
        4.758934020996094,
        10.245902061462402,
        6.49336051940918,
        -7.69722843170166,
        17.842039108276367,
        -22.853557586669922,
        -8.04595947265625,
        9.117802619934082,
        -14.851066589355469,
        15.134812355041504,
        6.353172779083252,
        15.3086576461792,
        -12.942302703857422,
        -14.199004173278809,
        5.171414852142334,
        5.765477657318115,
        -34.78850555419922,
        -32.395660400390625,
        -18.062454223632812,
        -13.463377952575684,
        12.266942024230957,
        7.2672438621521,
        -1.1291061639785767,
        -12.760915756225586,
        -37.319091796875,
        -8.986804962158203,
        -28.121700286865234,
        -39.100894927978516,
        0.47313830256462097,
        -17.53226089477539,
        10.04757308959961,
        9.234681129455566,
        -0.25453975796699524,
        7.870085716247559,
        3.7786502838134766,
        -12.742938041687012,
        21.517398834228516,
        3.0588021278381348,
        9.18470287322998,
        -5.853699207305908,
        1.2198541164398193,
        -8.090156555175781,
        20.624311447143555,
        4.022644996643066,
        10.857105255126953,
        -3.2779088020324707,
        -4.491204261779785,
        15.891818046569824,
        20.67027473449707,
        5.691438674926758,
        12.071998596191406,
        -5.621122360229492,
        -22.579599380493164,
        8.517647743225098,
        -44.9317512512207,
        27.2236385345459,
        3.476627826690674,
        6.535655498504639,
        17.87912940979004,
        -32.93706130981445,
        7.903932094573975,
        34.96922302246094,
        17.298383712768555
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2910.0,
      "temp_c": 54.0,
      "power_w": 216.32,
      "cov_samples": 1.0,
      "peak_mem_bytes": 235405312.0
    },
    {
      "workload": "scatter_add",
      "variant": "atomic",
      "repeat": 4,
      "throughput": 74.42251369090292,
      "unit": "Gelem/s",
      "seconds": 0.002705183982849121,
      "work": 201326592.0,
      "output_digest": "c7e57d244b88757e17733f0d99706d0129fb12112ae6eba378dc48a8ee547667",
      "fp_sample": [
        0.6153098940849304,
        4.758934020996094,
        10.245904922485352,
        6.493360996246338,
        -7.697225570678711,
        17.842037200927734,
        -22.85355567932129,
        -8.045960426330566,
        9.117803573608398,
        -14.851068496704102,
        15.134806632995605,
        6.353173732757568,
        15.308653831481934,
        -12.94229507446289,
        -14.199005126953125,
        5.17141056060791,
        5.765477180480957,
        -34.78850555419922,
        -32.395652770996094,
        -18.062463760375977,
        -13.463377952575684,
        12.266944885253906,
        7.267241954803467,
        -1.1291069984436035,
        -12.760917663574219,
        -37.319087982177734,
        -8.986806869506836,
        -28.121692657470703,
        -39.10089874267578,
        0.4731329679489136,
        -17.53226089477539,
        10.047572135925293,
        9.234681129455566,
        -0.25454097986221313,
        7.87008810043335,
        3.778654098510742,
        -12.742937088012695,
        21.51740074157715,
        3.058800458908081,
        9.184700012207031,
        -5.853697299957275,
        1.2198526859283447,
        -8.090153694152832,
        20.624317169189453,
        4.022645950317383,
        10.857101440429688,
        -3.2779057025909424,
        -4.491203784942627,
        15.891819953918457,
        20.67028045654297,
        5.691437721252441,
        12.07199764251709,
        -5.621126174926758,
        -22.5795955657959,
        8.517644882202148,
        -44.931758880615234,
        27.2236385345459,
        3.476626396179199,
        6.535654067993164,
        17.87912940979004,
        -32.93706512451172,
        7.903934001922607,
        34.9692268371582,
        17.29837989807129
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2910.0,
      "temp_c": 54.0,
      "power_w": 173.01,
      "cov_samples": 1.0,
      "peak_mem_bytes": 235405312.0
    },
    {
      "workload": "scatter_add",
      "variant": "atomic",
      "repeat": 5,
      "throughput": 74.36709081535136,
      "unit": "Gelem/s",
      "seconds": 0.002707200050354004,
      "work": 201326592.0,
      "output_digest": "d9299350445d40cd0e5aa20c8c086c963bdddc3c1b7da8c79ca650f4a77276ec",
      "fp_sample": [
        0.6153073310852051,
        4.758932590484619,
        10.245903968811035,
        6.49336051940918,
        -7.697229862213135,
        17.842039108276367,
        -22.853565216064453,
        -8.04595947265625,
        9.117795944213867,
        -14.85107135772705,
        15.134810447692871,
        6.353173732757568,
        15.308658599853516,
        -12.94229507446289,
        -14.199003219604492,
        5.171413421630859,
        5.765477657318115,
        -34.788509368896484,
        -32.395660400390625,
        -18.062454223632812,
        -13.463382720947266,
        12.266946792602539,
        7.26724100112915,
        -1.1291089057922363,
        -12.760917663574219,
        -37.31908416748047,
        -8.98680591583252,
        -28.121694564819336,
        -39.10089874267578,
        0.47313192486763,
        -17.532262802124023,
        10.047569274902344,
        9.234681129455566,
        -0.254540354013443,
        7.870087146759033,
        3.7786519527435303,
        -12.742934226989746,
        21.51740264892578,
        3.0588014125823975,
        9.184704780578613,
        -5.853699207305908,
        1.2198489904403687,
        -8.090153694152832,
        20.624317169189453,
        4.022644519805908,
        10.85710334777832,
        -3.27791166305542,
        -4.491201877593994,
        15.891825675964355,
        20.670278549194336,
        5.6914381980896,
        12.072000503540039,
        -5.621125221252441,
        -22.579601287841797,
        8.517642974853516,
        -44.931758880615234,
        27.22364044189453,
        3.4766266345977783,
        6.5356597900390625,
        17.879135131835938,
        -32.93706512451172,
        7.9039306640625,
        34.969234466552734,
        17.298381805419922
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2910.0,
      "temp_c": 54.0,
      "power_w": 146.71,
      "cov_samples": 1.0,
      "peak_mem_bytes": 235405312.0
    },
    {
      "workload": "scatter_add",
      "variant": "atomic",
      "repeat": 6,
      "throughput": 74.39875091779551,
      "unit": "Gelem/s",
      "seconds": 0.002706048011779785,
      "work": 201326592.0,
      "output_digest": "a83e5394ad43cfda8a0e42b204bd1e6751cabb0ef46a43332dc1e19b07ede3cf",
      "fp_sample": [
        0.6153108477592468,
        4.758933067321777,
        10.245904922485352,
        6.493358135223389,
        -7.697230815887451,
        17.84203338623047,
        -22.85355567932129,
        -8.045961380004883,
        9.117803573608398,
        -14.851067543029785,
        15.134806632995605,
        6.353177070617676,
        15.308660507202148,
        -12.942298889160156,
        -14.199005126953125,
        5.171417713165283,
        5.765476226806641,
        -34.788509368896484,
        -32.39567184448242,
        -18.062454223632812,
        -13.463379859924316,
        12.266945838928223,
        7.267237186431885,
        -1.1291062831878662,
        -12.760919570922852,
        -37.319087982177734,
        -8.986806869506836,
        -28.121692657470703,
        -39.100894927978516,
        0.4731341302394867,
        -17.532257080078125,
        10.047574043273926,
        9.234681129455566,
        -0.25453805923461914,
        7.870083332061768,
        3.7786521911621094,
        -12.742938995361328,
        21.517396926879883,
        3.05880069732666,
        9.184701919555664,
        -5.853700160980225,
        1.2198513746261597,
        -8.090154647827148,
        20.624319076538086,
        4.022644996643066,
        10.85710334777832,
        -3.277909994125366,
        -4.491201400756836,
        15.891823768615723,
        20.670276641845703,
        5.691436290740967,
        12.071998596191406,
        -5.621127128601074,
        -22.57960319519043,
        8.51765251159668,
        -44.9317512512207,
        27.22364044189453,
        3.476627826690674,
        6.535655975341797,
        17.879133224487305,
        -32.93706512451172,
        7.903931140899658,
        34.96921920776367,
        17.298383712768555
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2910.0,
      "temp_c": 54.0,
      "power_w": 146.71,
      "cov_samples": 1.0,
      "peak_mem_bytes": 235405312.0
    },
    {
      "workload": "scatter_add",
      "variant": "atomic",
      "repeat": 7,
      "throughput": 74.19520090823774,
      "unit": "Gelem/s",
      "seconds": 0.0027134718894958497,
      "work": 201326592.0,
      "output_digest": "359f5c6ff51fa957aa920515ecb3ea023bb14af8a3ed7553719cba6a327de06e",
      "fp_sample": [
        0.6153103709220886,
        4.758933067321777,
        10.245904922485352,
        6.493359565734863,
        -7.697229862213135,
        17.842039108276367,
        -22.853557586669922,
        -8.045960426330566,
        9.117805480957031,
        -14.851069450378418,
        15.134806632995605,
        6.353173732757568,
        15.30865478515625,
        -12.942302703857422,
        -14.199002265930176,
        5.171411514282227,
        5.765478610992432,
        -34.788509368896484,
        -32.395660400390625,
        -18.062461853027344,
        -13.46337604522705,
        12.266947746276855,
        7.267241477966309,
        -1.129105806350708,
        -12.760917663574219,
        -37.31908416748047,
        -8.98680305480957,
        -28.121692657470703,
        -39.10090255737305,
        0.47313976287841797,
        -17.53226089477539,
        10.04757022857666,
        9.234682083129883,
        -0.25454095005989075,
        7.870086193084717,
        3.7786521911621094,
        -12.742938995361328,
        21.517398834228516,
        3.0588021278381348,
        9.184700012207031,
        -5.85369873046875,
        1.2198506593704224,
        -8.0901517868042,
        20.624317169189453,
        4.022645950317383,
        10.85710334777832,
        -3.2779059410095215,
        -4.491204738616943,
        15.891818046569824,
        20.670278549194336,
        5.691439628601074,
        12.071995735168457,
        -5.6211256980896,
        -22.579601287841797,
        8.517647743225098,
        -44.9317626953125,
        27.223636627197266,
        3.476628303527832,
        6.535655975341797,
        17.879135131835938,
        -32.93706512451172,
        7.903936386108398,
        34.96921920776367,
        17.29837417602539
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2910.0,
      "temp_c": 54.0,
      "power_w": 143.61,
      "cov_samples": 1.0,
      "peak_mem_bytes": 235405312.0
    },
    {
      "workload": "index_add",
      "variant": "atomic",
      "repeat": 0,
      "throughput": 72.0274769488997,
      "unit": "Gelem/s",
      "seconds": 0.002795135974884033,
      "work": 201326592.0,
      "output_digest": "2cec635f1057e0608ef72ac3771983e522f29bc5cfed182c1ac450cc19c46052",
      "fp_sample": [
        0.6153057813644409,
        4.758930206298828,
        10.245899200439453,
        6.49336051940918,
        -7.697225093841553,
        17.842037200927734,
        -22.853559494018555,
        -8.045961380004883,
        9.117796897888184,
        -14.851065635681152,
        15.134811401367188,
        6.353176116943359,
        15.308666229248047,
        -12.942301750183105,
        -14.199007034301758,
        5.171408653259277,
        5.765477180480957,
        -34.78850555419922,
        -32.39567184448242,
        -18.06245994567871,
        -13.463376998901367,
        12.26694393157959,
        7.267252445220947,
        -1.1291040182113647,
        -12.760921478271484,
        -37.3190803527832,
        -8.986806869506836,
        -28.121681213378906,
        -39.100894927978516,
        0.47313791513442993,
        -17.532272338867188,
        10.047574043273926,
        9.234681129455566,
        -0.25454050302505493,
        7.870084762573242,
        3.778655529022217,
        -12.742939949035645,
        21.517393112182617,
        3.0588035583496094,
        9.18470287322998,
        -5.853695392608643,
        1.2198551893234253,
        -8.090147972106934,
        20.624319076538086,
        4.022645950317383,
        10.857105255126953,
        -3.277909994125366,
        -4.491204261779785,
        15.891818046569824,
        20.67027473449707,
        5.691440582275391,
        12.071999549865723,
        -5.621128082275391,
        -22.579601287841797,
        8.517642974853516,
        -44.93175506591797,
        27.223634719848633,
        3.4766287803649902,
        6.535658359527588,
        17.879138946533203,
        -32.93704605102539,
        7.903932094573975,
        34.969215393066406,
        17.29838752746582
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2910.0,
      "temp_c": 53.333,
      "power_w": 123.31,
      "cov_samples": 3.0,
      "peak_mem_bytes": 235405312.0
    },
    {
      "workload": "index_add",
      "variant": "atomic",
      "repeat": 1,
      "throughput": 72.19608731090919,
      "unit": "Gelem/s",
      "seconds": 0.0027886080741882325,
      "work": 201326592.0,
      "output_digest": "6814f366cb56f85561f704b177d40a9d0abbfff66fd2169878eeb7d1c268a370",
      "fp_sample": [
        0.6153085231781006,
        4.758934020996094,
        10.245903015136719,
        6.493361949920654,
        -7.697232723236084,
        17.842041015625,
        -22.853559494018555,
        -8.0459623336792,
        9.117802619934082,
        -14.851064682006836,
        15.134817123413086,
        6.35317325592041,
        15.308658599853516,
        -12.942313194274902,
        -14.199006080627441,
        5.17141056060791,
        5.765476226806641,
        -34.78850173950195,
        -32.395668029785156,
        -18.062461853027344,
        -13.463384628295898,
        12.26694107055664,
        7.267250061035156,
        -1.129103660583496,
        -12.760923385620117,
        -37.319087982177734,
        -8.986804962158203,
        -28.121686935424805,
        -39.10090255737305,
        0.473136305809021,
        -17.532268524169922,
        10.047572135925293,
        9.234682083129883,
        -0.25454047322273254,
        7.870088577270508,
        3.778653383255005,
        -12.742934226989746,
        21.517404556274414,
        3.0588035583496094,
        9.184691429138184,
        -5.853695392608643,
        1.219851016998291,
        -8.090154647827148,
        20.624311447143555,
        4.022646903991699,
        10.857108116149902,
        -3.277909278869629,
        -4.491203308105469,
        15.891819953918457,
        20.67028045654297,
        5.691438674926758,
        12.071998596191406,
        -5.621121883392334,
        -22.579599380493164,
        8.517648696899414,
        -44.93175506591797,
        27.223634719848633,
        3.4766247272491455,
        6.535660266876221,
        17.879133224487305,
        -32.93704605102539,
        7.903933048248291,
        34.96921920776367,
        17.298385620117188
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2910.0,
      "temp_c": 53.0,
      "power_w": 118.46,
      "cov_samples": 1.0,
      "peak_mem_bytes": 235405312.0
    },
    {
      "workload": "index_add",
      "variant": "atomic",
      "repeat": 2,
      "throughput": 71.54422170225045,
      "unit": "Gelem/s",
      "seconds": 0.002814016103744507,
      "work": 201326592.0,
      "output_digest": "4c7ca081dc6e42431d3c16cc2907169b92d2557132a68c1c89501e955fc095fd",
      "fp_sample": [
        0.6153082847595215,
        4.758933067321777,
        10.245905876159668,
        6.493359088897705,
        -7.697223663330078,
        17.842041015625,
        -22.853561401367188,
        -8.045964241027832,
        9.117801666259766,
        -14.85106372833252,
        15.134805679321289,
        6.353173732757568,
        15.308663368225098,
        -12.942310333251953,
        -14.199007034301758,
        5.171412467956543,
        5.765477180480957,
        -34.78850555419922,
        -32.39568328857422,
        -18.062463760375977,
        -13.463379859924316,
        12.266937255859375,
        7.267246723175049,
        -1.129105806350708,
        -12.7609224319458,
        -37.31908416748047,
        -8.986807823181152,
        -28.121679306030273,
        -39.10089874267578,
        0.47313809394836426,
        -17.532268524169922,
        10.04757308959961,
        9.234679222106934,
        -0.254540354013443,
        7.870086669921875,
        3.7786552906036377,
        -12.742942810058594,
        21.51739501953125,
        3.058802604675293,
        9.184699058532715,
        -5.853697299957275,
        1.2198536396026611,
        -8.090150833129883,
        20.62431526184082,
        4.022645950317383,
        10.85710334777832,
        -3.27791166305542,
        -4.491203308105469,
        15.891817092895508,
        20.670278549194336,
        5.691437721252441,
        12.071999549865723,
        -5.621129989624023,
        -22.579599380493164,
        8.517645835876465,
        -44.93175506591797,
        27.2236385345459,
        3.476628303527832,
        6.535656452178955,
        17.879135131835938,
        -32.93705749511719,
        7.903934001922607,
        34.96922302246094,
        17.29837989807129
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2910.0,
      "temp_c": 53.0,
      "power_w": 118.99,
      "cov_samples": 1.0,
      "peak_mem_bytes": 235405312.0
    },
    {
      "workload": "index_add",
      "variant": "atomic",
      "repeat": 3,
      "throughput": 71.30664041909637,
      "unit": "Gelem/s",
      "seconds": 0.002823391914367676,
      "work": 201326592.0,
      "output_digest": "9b17e172272aecf1fa30ff45a4ea6715a79a71ece7451e486bb22c808bacd287",
      "fp_sample": [
        0.615308403968811,
        4.75893497467041,
        10.245903015136719,
        6.493362903594971,
        -7.69722843170166,
        17.842039108276367,
        -22.853559494018555,
        -8.045961380004883,
        9.117806434631348,
        -14.851065635681152,
        15.134812355041504,
        6.35317325592041,
        15.308662414550781,
        -12.942307472229004,
        -14.199009895324707,
        5.171413421630859,
        5.765475749969482,
        -34.78849792480469,
        -32.39567565917969,
        -18.06245994567871,
        -13.463376998901367,
        12.266942024230957,
        7.267249584197998,
        -1.1291053295135498,
        -12.760921478271484,
        -37.3190803527832,
        -8.98680591583252,
        -28.121694564819336,
        -39.10089874267578,
        0.4731362462043762,
        -17.532270431518555,
        10.047571182250977,
        9.234683990478516,
        -0.2545384466648102,
        7.870087146759033,
        3.778651237487793,
        -12.742938041687012,
        21.517398834228516,
        3.0588037967681885,
        9.184700012207031,
        -5.853694438934326,
        1.2198543548583984,
        -8.090147972106934,
        20.624317169189453,
        4.022645950317383,
        10.857101440429688,
        -3.277904510498047,
        -4.491202354431152,
        15.891817092895508,
        20.670272827148438,
        5.691439151763916,
        12.07199764251709,
        -5.621125221252441,
        -22.579601287841797,
        8.517648696899414,
        -44.93175506591797,
        27.22364044189453,
        3.4766287803649902,
        6.5356597900390625,
        17.87912940979004,
        -32.93706130981445,
        7.903932094573975,
        34.9692268371582,
        17.298377990722656
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2910.0,
      "temp_c": 53.0,
      "power_w": 114.71,
      "cov_samples": 1.0,
      "peak_mem_bytes": 235405312.0
    },
    {
      "workload": "index_add",
      "variant": "atomic",
      "repeat": 4,
      "throughput": 71.37459059563297,
      "unit": "Gelem/s",
      "seconds": 0.0028207039833068846,
      "work": 201326592.0,
      "output_digest": "e94578eab5c434e40c36f1a8e6b27ecdad4ad686c7b232e2b18b5b8143bc4a84",
      "fp_sample": [
        0.6153086423873901,
        4.758933067321777,
        10.245901107788086,
        6.493361473083496,
        -7.697225570678711,
        17.842037200927734,
        -22.853559494018555,
        -8.0459623336792,
        9.117801666259766,
        -14.851065635681152,
        15.134810447692871,
        6.353172302246094,
        15.308670043945312,
        -12.942317962646484,
        -14.199006080627441,
        5.171412467956543,
        5.76547908782959,
        -34.78850555419922,
        -32.39567184448242,
        -18.062461853027344,
        -13.46337890625,
        12.266942977905273,
        7.267252445220947,
        -1.129107117652893,
        -12.760919570922852,
        -37.3190803527832,
        -8.986806869506836,
        -28.121685028076172,
        -39.10089874267578,
        0.47313761711120605,
        -17.53226661682129,
        10.047572135925293,
        9.234682083129883,
        -0.2545408308506012,
        7.870084762573242,
        3.778655529022217,
        -12.74293327331543,
        21.51740074157715,
        3.058804988861084,
        9.184700012207031,
        -5.85369873046875,
        1.2198539972305298,
        -8.090154647827148,
        20.624313354492188,
        4.022644519805908,
        10.85710334777832,
        -3.277907609939575,
        -4.491203308105469,
        15.891825675964355,
        20.670278549194336,
        5.691434383392334,
        12.071996688842773,
        -5.621133804321289,
        -22.57959747314453,
        8.517642974853516,
        -44.93175506591797,
        27.223636627197266,
        3.476630449295044,
        6.535658836364746,
        17.879135131835938,
        -32.937049865722656,
        7.903933048248291,
        34.96921157836914,
        17.298377990722656
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2910.0,
      "temp_c": 53.0,
      "power_w": 114.71,
      "cov_samples": 1.0,
      "peak_mem_bytes": 235405312.0
    },
    {
      "workload": "index_add",
      "variant": "atomic",
      "repeat": 5,
      "throughput": 71.24607427344,
      "unit": "Gelem/s",
      "seconds": 0.002825792074203491,
      "work": 201326592.0,
      "output_digest": "9d18584b0d10676523e8aeb01e75c2aa699ac20912c68499586d5f089db169ad",
      "fp_sample": [
        0.6153050065040588,
        4.7589311599731445,
        10.245899200439453,
        6.49336051940918,
        -7.697230339050293,
        17.842044830322266,
        -22.853557586669922,
        -8.045961380004883,
        9.117799758911133,
        -14.851062774658203,
        15.134809494018555,
        6.353175163269043,
        15.308664321899414,
        -12.94231128692627,
        -14.199007034301758,
        5.171414375305176,
        5.765476703643799,
        -34.788509368896484,
        -32.39567184448242,
        -18.06246566772461,
        -13.46337604522705,
        12.26694107055664,
        7.267242431640625,
        -1.1291069984436035,
        -12.760918617248535,
        -37.31907272338867,
        -8.986804962158203,
        -28.121671676635742,
        -39.10090637207031,
        0.4731352627277374,
        -17.53226661682129,
        10.047566413879395,
        9.234679222106934,
        -0.2545388638973236,
        7.870084762573242,
        3.778656244277954,
        -12.742936134338379,
        21.51740264892578,
        3.0588037967681885,
        9.184699058532715,
        -5.853695392608643,
        1.2198543548583984,
        -8.090152740478516,
        20.62431526184082,
        4.022644996643066,
        10.857105255126953,
        -3.277907371520996,
        -4.491203308105469,
        15.891823768615723,
        20.67027473449707,
        5.691437721252441,
        12.071996688842773,
        -5.621122360229492,
        -22.579601287841797,
        8.51764965057373,
        -44.93175506591797,
        27.2236385345459,
        3.4766287803649902,
        6.5356550216674805,
        17.87913703918457,
        -32.93704605102539,
        7.903931617736816,
        34.9692268371582,
        17.29837989807129
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2910.0,
      "temp_c": 53.0,
      "power_w": 114.36,
      "cov_samples": 1.0,
      "peak_mem_bytes": 235405312.0
    },
    {
      "workload": "index_add",
      "variant": "atomic",
      "repeat": 6,
      "throughput": 70.85770961246307,
      "unit": "Gelem/s",
      "seconds": 0.0028412799835205076,
      "work": 201326592.0,
      "output_digest": "b202cb09c27bfa9c2c2806f6308b7cbb1d5d11242b51a89618fcd505d06a5851",
      "fp_sample": [
        0.6153108477592468,
        4.758928298950195,
        10.245901107788086,
        6.493360996246338,
        -7.697231769561768,
        17.842037200927734,
        -22.853559494018555,
        -8.045961380004883,
        9.117803573608398,
        -14.851059913635254,
        15.134811401367188,
        6.353173732757568,
        15.308650970458984,
        -12.94232177734375,
        -14.199004173278809,
        5.171407699584961,
        5.765476226806641,
        -34.78850555419922,
        -32.395660400390625,
        -18.06246566772461,
        -13.463377952575684,
        12.26694393157959,
        7.267243385314941,
        -1.1291041374206543,
        -12.7609224319458,
        -37.3190803527832,
        -8.986806869506836,
        -28.121692657470703,
        -39.10089874267578,
        0.47313743829727173,
        -17.532272338867188,
        10.047571182250977,
        9.234684944152832,
        -0.2545417249202728,
        7.870087146759033,
        3.7786545753479004,
        -12.742928504943848,
        21.51740074157715,
        3.058807849884033,
        9.184697151184082,
        -5.853697299957275,
        1.2198550701141357,
        -8.0901517868042,
        20.624313354492188,
        4.022644996643066,
        10.857104301452637,
        -3.2779133319854736,
        -4.491204261779785,
        15.891819953918457,
        20.670276641845703,
        5.6914381980896,
        12.071998596191406,
        -5.621133327484131,
        -22.579601287841797,
        8.517646789550781,
        -44.93175506591797,
        27.2236385345459,
        3.476630687713623,
        6.5356550216674805,
        17.879138946533203,
        -32.93706130981445,
        7.903932094573975,
        34.969215393066406,
        17.298372268676758
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2910.0,
      "temp_c": 53.0,
      "power_w": 115.48,
      "cov_samples": 1.0,
      "peak_mem_bytes": 235405312.0
    },
    {
      "workload": "index_add",
      "variant": "atomic",
      "repeat": 7,
      "throughput": 71.38836033216825,
      "unit": "Gelem/s",
      "seconds": 0.002820159912109375,
      "work": 201326592.0,
      "output_digest": "e073d89b11e2de8f108af08ea5552fabe2355032e78015ec63740a55d32d336d",
      "fp_sample": [
        0.6153092980384827,
        4.758932590484619,
        10.245902061462402,
        6.493361473083496,
        -7.697232723236084,
        17.8420352935791,
        -22.85356330871582,
        -8.045961380004883,
        9.117799758911133,
        -14.851065635681152,
        15.134810447692871,
        6.353177547454834,
        15.308661460876465,
        -12.942309379577637,
        -14.199007987976074,
        5.171412467956543,
        5.765476703643799,
        -34.78850555419922,
        -32.39567565917969,
        -18.062461853027344,
        -13.46338176727295,
        12.266942024230957,
        7.267242431640625,
        -1.1291029453277588,
        -12.760918617248535,
        -37.31908416748047,
        -8.98680591583252,
        -28.121686935424805,
        -39.100894927978516,
        0.4731330871582031,
        -17.532270431518555,
        10.047572135925293,
        9.23468017578125,
        -0.2545410394668579,
        7.870084762573242,
        3.7786569595336914,
        -12.742931365966797,
        21.517396926879883,
        3.0588061809539795,
        9.184698104858398,
        -5.853693008422852,
        1.2198503017425537,
        -8.0901517868042,
        20.62431526184082,
        4.022644519805908,
        10.857104301452637,
        -3.277909278869629,
        -4.491203308105469,
        15.891818046569824,
        20.67027473449707,
        5.691439151763916,
        12.07199478149414,
        -5.621124267578125,
        -22.57960319519043,
        8.517648696899414,
        -44.93175506591797,
        27.223636627197266,
        3.4766268730163574,
        6.535656452178955,
        17.879131317138672,
        -32.93706130981445,
        7.903932094573975,
        34.969215393066406,
        17.298377990722656
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2910.0,
      "temp_c": 53.0,
      "power_w": 114.0,
      "cov_samples": 1.0,
      "peak_mem_bytes": 235405312.0
    }
  ],
  "workloads": [
    {
      "workload": "attention",
      "variant": "bf16",
      "repeats": 8,
      "unit": "TFLOP/s",
      "median": 147.51565195370642,
      "rel_dispersion": 0.0012959980538775355,
      "rho_clock": -0.6943650748294136,
      "rho_temp": -0.07662141663581955,
      "bit_stable": true,
      "num_class": "S0",
      "nd_rel": 0.0,
      "freivalds_rho": null,
      "median_power_w": 319.185,
      "median_temp_c": 55.5,
      "peak_mem_gib": 0.1096200942993164
    },
    {
      "workload": "gemm",
      "variant": "bf16",
      "repeats": 8,
      "unit": "TFLOP/s",
      "median": 220.5400334064945,
      "rel_dispersion": 0.0008768172565019552,
      "rho_clock": 0.15569141404872366,
      "rho_temp": 0.19162020190612145,
      "bit_stable": true,
      "num_class": "S0",
      "nd_rel": 0.0,
      "freivalds_rho": 0.0017231853343955628,
      "median_power_w": 464.91999999999996,
      "median_temp_c": 61.6665,
      "peak_mem_gib": 1.157470703125
    },
    {
      "workload": "gemm",
      "variant": "fp16",
      "repeats": 8,
      "unit": "TFLOP/s",
      "median": 217.3420302072588,
      "rel_dispersion": 0.0013644002586857625,
      "rho_clock": 0.6190476190476191,
      "rho_temp": -0.5714285714285714,
      "bit_stable": true,
      "num_class": "S0",
      "nd_rel": 0.0,
      "freivalds_rho": 0.00031209406387365036,
      "median_power_w": 426.0615,
      "median_temp_c": 59.5,
      "peak_mem_gib": 1.157470703125
    },
    {
      "workload": "gemm",
      "variant": "fp8",
      "repeats": 8,
      "unit": "TFLOP/s",
      "median": 519.0987514844076,
      "rel_dispersion": 0.0051823661764296815,
      "rho_clock": 0.5988131309566295,
      "rho_temp": -0.6508140266182866,
      "bit_stable": true,
      "num_class": "S0",
      "nd_rel": 0.0,
      "freivalds_rho": 0.0017466872424482366,
      "median_power_w": 438.185,
      "median_temp_c": 63.25,
      "peak_mem_gib": 1.0324711799621582
    },
    {
      "workload": "gemm",
      "variant": "tf32",
      "repeats": 8,
      "unit": "TFLOP/s",
      "median": 112.73138007225319,
      "rel_dispersion": 0.001549527827359948,
      "rho_clock": 0.0,
      "rho_temp": -0.35714285714285715,
      "bit_stable": true,
      "num_class": "S0",
      "nd_rel": 0.0,
      "freivalds_rho": 0.0003599435989131059,
      "median_power_w": 479.3675,
      "median_temp_c": 63.9585,
      "peak_mem_gib": 1.03125
    },
    {
      "workload": "hbm_triad",
      "variant": "f32",
      "repeats": 8,
      "unit": "GB/s",
      "median": 1577.6855027830943,
      "rel_dispersion": 0.00014250563074677338,
      "rho_clock": 0.21688321172034594,
      "rho_temp": -0.08383383833392813,
      "bit_stable": true,
      "num_class": "S0",
      "nd_rel": 0.0,
      "freivalds_rho": null,
      "median_power_w": 360.20849999999996,
      "median_temp_c": 57.572500000000005,
      "peak_mem_gib": 24.031251430511475
    },
    {
      "workload": "index_add",
      "variant": "atomic",
      "repeats": 8,
      "unit": "Gelem/s",
      "median": 71.38147546390061,
      "rel_dispersion": 0.002088408980571106,
      "rho_clock": 0.0,
      "rho_temp": 0.4123930494211613,
      "bit_stable": false,
      "num_class": "Snd",
      "nd_rel": 1.2879049451217848e-05,
      "freivalds_rho": null,
      "median_power_w": 115.095,
      "median_temp_c": 53.0,
      "peak_mem_gib": 0.21923828125
    },
    {
      "workload": "scatter_add",
      "variant": "atomic",
      "repeats": 8,
      "unit": "Gelem/s",
      "median": 74.4106323043492,
      "rel_dispersion": 0.00235960201077336,
      "rho_clock": -0.24743582965269675,
      "rho_temp": 0.7559289460184544,
      "bit_stable": false,
      "num_class": "Snd",
      "nd_rel": 1.6565952394869822e-05,
      "freivalds_rho": null,
      "median_power_w": 194.665,
      "median_temp_c": 54.0,
      "peak_mem_gib": 0.21923828125
    }
  ]
}

==> anc/device_validation_pro6000_server.json <==
{
  "env": {
    "digest": {
      "num_gpus": 1,
      "device": "NVIDIA RTX PRO 6000 Blackwell Server Edition",
      "compute_capability": "12.0",
      "sm_count": 188,
      "total_memory_bytes": 101976440832,
      "memory_total_mib": 97252,
      "devices": [
        {
          "index": 0,
          "device": "NVIDIA RTX PRO 6000 Blackwell Server Edition",
          "compute_capability": "12.0",
          "sm_count": 188,
          "total_memory_bytes": 101976440832,
          "memory_total_gib": 95.0
        }
      ],
      "driver_version": "590.48.01",
      "cuda_runtime": "13.0",
      "torch_version": "2.12.1+cu130",
      "python_version": "3.12.13",
      "platform": "Linux-5.15.0-181-generic-x86_64-with-glibc2.39"
    },
    "env_id": "cdbac332e9f9ff29cddbbf8e0dc3cf5f3a07739150815648d084cb2e8ddfb75a"
  },
  "k": 8,
  "n_ref": 8192,
  "floor_sweep": [
    {
      "precision": "fp16",
      "n": 4096,
      "residual": 0.000201945440676333
    },
    {
      "precision": "fp16",
      "n": 8192,
      "residual": 0.0001931234044141512
    },
    {
      "precision": "fp16",
      "n": 16384,
      "residual": 0.00020194833230011356
    },
    {
      "precision": "fp16",
      "n": 24576,
      "residual": 0.00022516937975511302
    },
    {
      "precision": "fp16",
      "n": 32768,
      "residual": 0.0001985848757992335
    },
    {
      "precision": "bf16",
      "n": 4096,
      "residual": 0.0017770115872277608
    },
    {
      "precision": "bf16",
      "n": 8192,
      "residual": 0.0015314432834924638
    },
    {
      "precision": "bf16",
      "n": 16384,
      "residual": 0.0016915361526833122
    },
    {
      "precision": "bf16",
      "n": 24576,
      "residual": 0.0016615284432057876
    },
    {
      "precision": "bf16",
      "n": 32768,
      "residual": 0.0016255633356214096
    },
    {
      "precision": "tf32",
      "n": 4096,
      "residual": 0.000355875567213005
    },
    {
      "precision": "tf32",
      "n": 8192,
      "residual": 0.00028625297626134593
    },
    {
      "precision": "tf32",
      "n": 16384,
      "residual": 0.0002885857200644284
    },
    {
      "precision": "tf32",
      "n": 24576,
      "residual": 0.0002562662360457769
    },
    {
      "precision": "tf32",
      "n": 32768,
      "residual": 0.0003225231406702619
    },
    {
      "precision": "fp8",
      "n": 4096,
      "residual": 0.0017785742604533906
    },
    {
      "precision": "fp8",
      "n": 8192,
      "residual": 0.0016130945644856997
    },
    {
      "precision": "fp8",
      "n": 16384,
      "residual": 0.001714831206294942
    },
    {
      "precision": "fp8",
      "n": 24576,
      "residual": 0.0013064329486271137
    },
    {
      "precision": "fp8",
      "n": 32768,
      "residual": 0.001557312424766511
    }
  ],
  "tolerance": {
    "calibrated_at": "fp16",
    "n_ref": 8192,
    "floor": 0.000201945440676333,
    "margin": 3.0,
    "tau": 0.000605836322028999
  },
  "observations": [
    {
      "workload": "gemm",
      "variant": "fp16",
      "repeat": 0,
      "throughput": 405.3710184565584,
      "unit": "TFLOP/s",
      "seconds": 0.607568359375,
      "work": 246290604621824.0,
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00028746893983491473,
      "sm_clock_mhz": 2222.111,
      "temp_c": 46.222,
      "power_w": 461.594,
      "cov_samples": 9.0,
      "peak_mem_bytes": 4868014080.0
    },
    {
      "workload": "gemm",
      "variant": "fp16",
      "repeat": 1,
      "throughput": 405.011267027737,
      "unit": "TFLOP/s",
      "seconds": 0.6081080322265625,
      "work": 246290604621824.0,
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00028746893983491473,
      "sm_clock_mhz": 2217.333,
      "temp_c": 47.333,
      "power_w": 472.94,
      "cov_samples": 9.0,
      "peak_mem_bytes": 4868014080.0
    },
    {
      "workload": "gemm",
      "variant": "fp16",
      "repeat": 2,
      "throughput": 404.957412211084,
      "unit": "TFLOP/s",
      "seconds": 0.6081889038085937,
      "work": 246290604621824.0,
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00028746893983491473,
      "sm_clock_mhz": 2197.333,
      "temp_c": 48.556,
      "power_w": 524.313,
      "cov_samples": 9.0,
      "peak_mem_bytes": 4868014080.0
    },
    {
      "workload": "gemm",
      "variant": "fp16",
      "repeat": 3,
      "throughput": 404.49602720106117,
      "unit": "TFLOP/s",
      "seconds": 0.6088826293945313,
      "work": 246290604621824.0,
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00028746893983491473,
      "sm_clock_mhz": 2213.875,
      "temp_c": 51.375,
      "power_w": 504.134,
      "cov_samples": 8.0,
      "peak_mem_bytes": 4868014080.0
    },
    {
      "workload": "gemm",
      "variant": "fp16",
      "repeat": 4,
      "throughput": 403.7592910606744,
      "unit": "TFLOP/s",
      "seconds": 0.60999365234375,
      "work": 246290604621824.0,
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00028746893983491473,
      "sm_clock_mhz": 2214.667,
      "temp_c": 50.889,
      "power_w": 533.101,
      "cov_samples": 9.0,
      "peak_mem_bytes": 4868014080.0
    },
    {
      "workload": "gemm",
      "variant": "fp16",
      "repeat": 5,
      "throughput": 403.4381676915321,
      "unit": "TFLOP/s",
      "seconds": 0.6104791870117188,
      "work": 246290604621824.0,
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00028746893983491473,
      "sm_clock_mhz": 2181.444,
      "temp_c": 51.556,
      "power_w": 546.73,
      "cov_samples": 9.0,
      "peak_mem_bytes": 4868014080.0
    },
    {
      "workload": "gemm",
      "variant": "fp16",
      "repeat": 6,
      "throughput": 403.3625933441355,
      "unit": "TFLOP/s",
      "seconds": 0.6105935668945313,
      "work": 246290604621824.0,
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00028746893983491473,
      "sm_clock_mhz": 2203.222,
      "temp_c": 51.333,
      "power_w": 515.322,
      "cov_samples": 9.0,
      "peak_mem_bytes": 4868014080.0
    },
    {
      "workload": "gemm",
      "variant": "fp16",
      "repeat": 7,
      "throughput": 403.9553243469017,
      "unit": "TFLOP/s",
      "seconds": 0.6096976318359375,
      "work": 246290604621824.0,
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00028746893983491473,
      "sm_clock_mhz": 2238.778,
      "temp_c": 51.333,
      "power_w": 509.349,
      "cov_samples": 9.0,
      "peak_mem_bytes": 4868014080.0
    },
    {
      "workload": "gemm",
      "variant": "bf16",
      "repeat": 0,
      "throughput": 414.23795108343245,
      "unit": "TFLOP/s",
      "seconds": 0.5945631103515625,
      "work": 246290604621824.0,
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.001663445589019662,
      "sm_clock_mhz": 2242.333,
      "temp_c": 53.556,
      "power_w": 559.082,
      "cov_samples": 9.0,
      "peak_mem_bytes": 4868014080.0
    },
    {
      "workload": "gemm",
      "variant": "bf16",
      "repeat": 1,
      "throughput": 414.189479632968,
      "unit": "TFLOP/s",
      "seconds": 0.5946326904296875,
      "work": 246290604621824.0,
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.001663445589019662,
      "sm_clock_mhz": 2240.25,
      "temp_c": 55.25,
      "power_w": 525.371,
      "cov_samples": 8.0,
      "peak_mem_bytes": 4868014080.0
    },
    {
      "workload": "gemm",
      "variant": "bf16",
      "repeat": 2,
      "throughput": 414.28115976273887,
      "unit": "TFLOP/s",
      "seconds": 0.5945010986328125,
      "work": 246290604621824.0,
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.001663445589019662,
      "sm_clock_mhz": 2255.0,
      "temp_c": 54.222,
      "power_w": 517.618,
      "cov_samples": 9.0,
      "peak_mem_bytes": 4868014080.0
    },
    {
      "workload": "gemm",
      "variant": "bf16",
      "repeat": 3,
      "throughput": 414.1609973183125,
      "unit": "TFLOP/s",
      "seconds": 0.594673583984375,
      "work": 246290604621824.0,
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.001663445589019662,
      "sm_clock_mhz": 2254.375,
      "temp_c": 53.375,
      "power_w": 498.839,
      "cov_samples": 8.0,
      "peak_mem_bytes": 4868014080.0
    },
    {
      "workload": "gemm",
      "variant": "bf16",
      "repeat": 4,
      "throughput": 414.1294587885644,
      "unit": "TFLOP/s",
      "seconds": 0.5947188720703125,
      "work": 246290604621824.0,
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.001663445589019662,
      "sm_clock_mhz": 2251.375,
      "temp_c": 56.75,
      "power_w": 559.295,
      "cov_samples": 8.0,
      "peak_mem_bytes": 4868014080.0
    },
    {
      "workload": "gemm",
      "variant": "bf16",
      "repeat": 5,
      "throughput": 413.83037923041945,
      "unit": "TFLOP/s",
      "seconds": 0.595148681640625,
      "work": 246290604621824.0,
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.001663445589019662,
      "sm_clock_mhz": 2253.111,
      "temp_c": 54.556,
      "power_w": 541.363,
      "cov_samples": 9.0,
      "peak_mem_bytes": 4868014080.0
    },
    {
      "workload": "gemm",
      "variant": "bf16",
      "repeat": 6,
      "throughput": 413.29750864895465,
      "unit": "TFLOP/s",
      "seconds": 0.595916015625,
      "work": 246290604621824.0,
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.001663445589019662,
      "sm_clock_mhz": 2263.0,
      "temp_c": 54.0,
      "power_w": 494.853,
      "cov_samples": 9.0,
      "peak_mem_bytes": 4868014080.0
    },
    {
      "workload": "gemm",
      "variant": "bf16",
      "repeat": 7,
      "throughput": 413.61413238275026,
      "unit": "TFLOP/s",
      "seconds": 0.5954598388671875,
      "work": 246290604621824.0,
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.001663445589019662,
      "sm_clock_mhz": 2278.875,
      "temp_c": 56.875,
      "power_w": 457.104,
      "cov_samples": 8.0,
      "peak_mem_bytes": 4868014080.0
    },
    {
      "workload": "gemm",
      "variant": "tf32",
      "repeat": 0,
      "throughput": 202.06134011214675,
      "unit": "TFLOP/s",
      "seconds": 0.7835723266601563,
      "work": 158329674399744.0,
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "sm_clock_mhz": 2222.8,
      "temp_c": 57.0,
      "power_w": 523.584,
      "cov_samples": 10.0,
      "peak_mem_bytes": 4328521728.0
    },
    {
      "workload": "gemm",
      "variant": "tf32",
      "repeat": 1,
      "throughput": 201.94864696797208,
      "unit": "TFLOP/s",
      "seconds": 0.7840095825195312,
      "work": 158329674399744.0,
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "sm_clock_mhz": 2226.667,
      "temp_c": 56.167,
      "power_w": 525.627,
      "cov_samples": 12.0,
      "peak_mem_bytes": 4328521728.0
    },
    {
      "workload": "gemm",
      "variant": "tf32",
      "repeat": 2,
      "throughput": 201.8126201332973,
      "unit": "TFLOP/s",
      "seconds": 0.7845380249023437,
      "work": 158329674399744.0,
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "sm_clock_mhz": 2221.909,
      "temp_c": 57.818,
      "power_w": 527.922,
      "cov_samples": 11.0,
      "peak_mem_bytes": 4328521728.0
    },
    {
      "workload": "gemm",
      "variant": "tf32",
      "repeat": 3,
      "throughput": 201.76997080138258,
      "unit": "TFLOP/s",
      "seconds": 0.784703857421875,
      "work": 158329674399744.0,
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "sm_clock_mhz": 2222.545,
      "temp_c": 57.909,
      "power_w": 547.435,
      "cov_samples": 11.0,
      "peak_mem_bytes": 4328521728.0
    },
    {
      "workload": "gemm",
      "variant": "tf32",
      "repeat": 4,
      "throughput": 201.49574788153146,
      "unit": "TFLOP/s",
      "seconds": 0.7857717895507812,
      "work": 158329674399744.0,
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "sm_clock_mhz": 2206.0,
      "temp_c": 57.364,
      "power_w": 565.578,
      "cov_samples": 11.0,
      "peak_mem_bytes": 4328521728.0
    },
    {
      "workload": "gemm",
      "variant": "tf32",
      "repeat": 5,
      "throughput": 201.40985904934018,
      "unit": "TFLOP/s",
      "seconds": 0.7861068725585938,
      "work": 158329674399744.0,
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "sm_clock_mhz": 2232.818,
      "temp_c": 59.182,
      "power_w": 521.543,
      "cov_samples": 11.0,
      "peak_mem_bytes": 4328521728.0
    },
    {
      "workload": "gemm",
      "variant": "tf32",
      "repeat": 6,
      "throughput": 201.31051340919066,
      "unit": "TFLOP/s",
      "seconds": 0.7864948120117188,
      "work": 158329674399744.0,
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "sm_clock_mhz": 2188.2,
      "temp_c": 59.9,
      "power_w": 567.931,
      "cov_samples": 10.0,
      "peak_mem_bytes": 4328521728.0
    },
    {
      "workload": "gemm",
      "variant": "tf32",
      "repeat": 7,
      "throughput": 201.19043239870115,
      "unit": "TFLOP/s",
      "seconds": 0.7869642333984375,
      "work": 158329674399744.0,
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "sm_clock_mhz": 2204.231,
      "temp_c": 60.077,
      "power_w": 531.468,
      "cov_samples": 13.0,
      "peak_mem_bytes": 4328521728.0
    },
    {
      "workload": "gemm",
      "variant": "fp8",
      "repeat": 0,
      "throughput": 796.478279433722,
      "unit": "TFLOP/s",
      "seconds": 0.4417492980957031,
      "work": 351843720888320.0,
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "sm_clock_mhz": 2215.286,
      "temp_c": 61.143,
      "power_w": 562.447,
      "cov_samples": 7.0,
      "peak_mem_bytes": 4331143680.0
    },
    {
      "workload": "gemm",
      "variant": "fp8",
      "repeat": 1,
      "throughput": 797.2121981126613,
      "unit": "TFLOP/s",
      "seconds": 0.4413426208496094,
      "work": 351843720888320.0,
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "sm_clock_mhz": 2261.714,
      "temp_c": 58.714,
      "power_w": 487.589,
      "cov_samples": 7.0,
      "peak_mem_bytes": 4331143680.0
    },
    {
      "workload": "gemm",
      "variant": "fp8",
      "repeat": 2,
      "throughput": 797.62259395039,
      "unit": "TFLOP/s",
      "seconds": 0.44111553955078125,
      "work": 351843720888320.0,
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "sm_clock_mhz": 2251.0,
      "temp_c": 60.0,
      "power_w": 471.967,
      "cov_samples": 6.0,
      "peak_mem_bytes": 4331143680.0
    },
    {
      "workload": "gemm",
      "variant": "fp8",
      "repeat": 3,
      "throughput": 797.3288595552725,
      "unit": "TFLOP/s",
      "seconds": 0.4412780456542969,
      "work": 351843720888320.0,
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "sm_clock_mhz": 2225.0,
      "temp_c": 59.429,
      "power_w": 483.066,
      "cov_samples": 7.0,
      "peak_mem_bytes": 4331143680.0
    },
    {
      "workload": "gemm",
      "variant": "fp8",
      "repeat": 4,
      "throughput": 797.2299487385981,
      "unit": "TFLOP/s",
      "seconds": 0.44133279418945315,
      "work": 351843720888320.0,
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "sm_clock_mhz": 2249.857,
      "temp_c": 60.714,
      "power_w": 481.329,
      "cov_samples": 7.0,
      "peak_mem_bytes": 4331143680.0
    },
    {
      "workload": "gemm",
      "variant": "fp8",
      "repeat": 5,
      "throughput": 796.3410194845707,
      "unit": "TFLOP/s",
      "seconds": 0.441825439453125,
      "work": 351843720888320.0,
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "sm_clock_mhz": 2250.0,
      "temp_c": 61.167,
      "power_w": 482.548,
      "cov_samples": 6.0,
      "peak_mem_bytes": 4331143680.0
    },
    {
      "workload": "gemm",
      "variant": "fp8",
      "repeat": 6,
      "throughput": 796.6561550693114,
      "unit": "TFLOP/s",
      "seconds": 0.4416506652832031,
      "work": 351843720888320.0,
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "sm_clock_mhz": 2231.0,
      "temp_c": 61.333,
      "power_w": 469.072,
      "cov_samples": 6.0,
      "peak_mem_bytes": 4331143680.0
    },
    {
      "workload": "gemm",
      "variant": "fp8",
      "repeat": 7,
      "throughput": 797.0881862913254,
      "unit": "TFLOP/s",
      "seconds": 0.44141128540039065,
      "work": 351843720888320.0,
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "sm_clock_mhz": 2272.286,
      "temp_c": 59.286,
      "power_w": 475.547,
      "cov_samples": 7.0,
      "peak_mem_bytes": 4331143680.0
    },
    {
      "workload": "hbm_triad",
      "variant": "f32",
      "repeat": 0,
      "throughput": 1487.0641525660637,
      "unit": "GB/s",
      "seconds": 2.09684716796875,
      "work": 3118146256896.0,
      "output_digest": "002bb23e94f4a9d339461ac71907b60bd71eb89191ec996302b22a2c2d291230",
      "fp_sample": [
        1.2399818897247314,
        2.6622161865234375,
        0.6245460510253906,
        1.5445570945739746,
        0.7252215147018433,
        1.0513091087341309,
        2.700162410736084,
        1.4694548845291138,
        2.5823049545288086,
        1.6539149284362793,
        0.8468075394630432,
        0.9456473588943481,
        1.2504113912582397,
        1.9486727714538574,
        2.0770835876464844,
        0.9200257062911987,
        2.413815498352051,
        0.5267734527587891,
        2.4203500747680664,
        1.066909909248352,
        1.8945674896240234,
        1.919156551361084,
        1.156270980834961,
        0.6183061003684998,
        1.051205039024353,
        0.4821493327617645,
        1.9622029066085815,
        0.3380827009677887,
        1.2178270816802979,
        1.65128755569458,
        1.2361524105072021,
        1.8012758493423462,
        2.0073728561401367,
        2.578563690185547,
        0.8056880235671997,
        1.260404348373413,
        0.7865715026855469,
        0.8416841626167297,
        0.36480799317359924,
        1.1508469581604004,
        2.8102657794952393,
        2.012645721435547,
        2.068953275680542,
        2.110982656478882,
        0.8354777097702026,
        1.130484938621521,
        1.9569053649902344,
        2.1072335243225098,
        1.9288619756698608,
        1.2481971979141235,
        0.4851752817630768,
        1.9269086122512817,
        2.3397254943847656,
        2.063185453414917,
        1.4452948570251465,
        2.158733367919922,
        0.6956653594970703,
        2.127655267715454,
        2.057006359100342,
        1.7266244888305664,
        0.8382246494293213,
        0.5310978889465332,
        2.915761947631836,
        1.822155475616455
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2412.12,
      "temp_c": 49.64,
      "power_w": 281.198,
      "cov_samples": 25.0,
      "peak_mem_bytes": 70900516352.0
    },
    {
      "workload": "hbm_triad",
      "variant": "f32",
      "repeat": 1,
      "throughput": 1486.3312566525417,
      "unit": "GB/s",
      "seconds": 2.097881103515625,
      "work": 3118146256896.0,
      "output_digest": "002bb23e94f4a9d339461ac71907b60bd71eb89191ec996302b22a2c2d291230",
      "fp_sample": [
        1.2399818897247314,
        2.6622161865234375,
        0.6245460510253906,
        1.5445570945739746,
        0.7252215147018433,
        1.0513091087341309,
        2.700162410736084,
        1.4694548845291138,
        2.5823049545288086,
        1.6539149284362793,
        0.8468075394630432,
        0.9456473588943481,
        1.2504113912582397,
        1.9486727714538574,
        2.0770835876464844,
        0.9200257062911987,
        2.413815498352051,
        0.5267734527587891,
        2.4203500747680664,
        1.066909909248352,
        1.8945674896240234,
        1.919156551361084,
        1.156270980834961,
        0.6183061003684998,
        1.051205039024353,
        0.4821493327617645,
        1.9622029066085815,
        0.3380827009677887,
        1.2178270816802979,
        1.65128755569458,
        1.2361524105072021,
        1.8012758493423462,
        2.0073728561401367,
        2.578563690185547,
        0.8056880235671997,
        1.260404348373413,
        0.7865715026855469,
        0.8416841626167297,
        0.36480799317359924,
        1.1508469581604004,
        2.8102657794952393,
        2.012645721435547,
        2.068953275680542,
        2.110982656478882,
        0.8354777097702026,
        1.130484938621521,
        1.9569053649902344,
        2.1072335243225098,
        1.9288619756698608,
        1.2481971979141235,
        0.4851752817630768,
        1.9269086122512817,
        2.3397254943847656,
        2.063185453414917,
        1.4452948570251465,
        2.158733367919922,
        0.6956653594970703,
        2.127655267715454,
        2.057006359100342,
        1.7266244888305664,
        0.8382246494293213,
        0.5310978889465332,
        2.915761947631836,
        1.822155475616455
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2422.0,
      "temp_c": 47.625,
      "power_w": 224.439,
      "cov_samples": 24.0,
      "peak_mem_bytes": 70900516352.0
    },
    {
      "workload": "hbm_triad",
      "variant": "f32",
      "repeat": 2,
      "throughput": 1486.3442296354453,
      "unit": "GB/s",
      "seconds": 2.09786279296875,
      "work": 3118146256896.0,
      "output_digest": "002bb23e94f4a9d339461ac71907b60bd71eb89191ec996302b22a2c2d291230",
      "fp_sample": [
        1.2399818897247314,
        2.6622161865234375,
        0.6245460510253906,
        1.5445570945739746,
        0.7252215147018433,
        1.0513091087341309,
        2.700162410736084,
        1.4694548845291138,
        2.5823049545288086,
        1.6539149284362793,
        0.8468075394630432,
        0.9456473588943481,
        1.2504113912582397,
        1.9486727714538574,
        2.0770835876464844,
        0.9200257062911987,
        2.413815498352051,
        0.5267734527587891,
        2.4203500747680664,
        1.066909909248352,
        1.8945674896240234,
        1.919156551361084,
        1.156270980834961,
        0.6183061003684998,
        1.051205039024353,
        0.4821493327617645,
        1.9622029066085815,
        0.3380827009677887,
        1.2178270816802979,
        1.65128755569458,
        1.2361524105072021,
        1.8012758493423462,
        2.0073728561401367,
        2.578563690185547,
        0.8056880235671997,
        1.260404348373413,
        0.7865715026855469,
        0.8416841626167297,
        0.36480799317359924,
        1.1508469581604004,
        2.8102657794952393,
        2.012645721435547,
        2.068953275680542,
        2.110982656478882,
        0.8354777097702026,
        1.130484938621521,
        1.9569053649902344,
        2.1072335243225098,
        1.9288619756698608,
        1.2481971979141235,
        0.4851752817630768,
        1.9269086122512817,
        2.3397254943847656,
        2.063185453414917,
        1.4452948570251465,
        2.158733367919922,
        0.6956653594970703,
        2.127655267715454,
        2.057006359100342,
        1.7266244888305664,
        0.8382246494293213,
        0.5310978889465332,
        2.915761947631836,
        1.822155475616455
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2422.0,
      "temp_c": 46.478,
      "power_w": 234.077,
      "cov_samples": 23.0,
      "peak_mem_bytes": 70900516352.0
    },
    {
      "workload": "hbm_triad",
      "variant": "f32",
      "repeat": 3,
      "throughput": 1486.3786523810431,
      "unit": "GB/s",
      "seconds": 2.097814208984375,
      "work": 3118146256896.0,
      "output_digest": "002bb23e94f4a9d339461ac71907b60bd71eb89191ec996302b22a2c2d291230",
      "fp_sample": [
        1.2399818897247314,
        2.6622161865234375,
        0.6245460510253906,
        1.5445570945739746,
        0.7252215147018433,
        1.0513091087341309,
        2.700162410736084,
        1.4694548845291138,
        2.5823049545288086,
        1.6539149284362793,
        0.8468075394630432,
        0.9456473588943481,
        1.2504113912582397,
        1.9486727714538574,
        2.0770835876464844,
        0.9200257062911987,
        2.413815498352051,
        0.5267734527587891,
        2.4203500747680664,
        1.066909909248352,
        1.8945674896240234,
        1.919156551361084,
        1.156270980834961,
        0.6183061003684998,
        1.051205039024353,
        0.4821493327617645,
        1.9622029066085815,
        0.3380827009677887,
        1.2178270816802979,
        1.65128755569458,
        1.2361524105072021,
        1.8012758493423462,
        2.0073728561401367,
        2.578563690185547,
        0.8056880235671997,
        1.260404348373413,
        0.7865715026855469,
        0.8416841626167297,
        0.36480799317359924,
        1.1508469581604004,
        2.8102657794952393,
        2.012645721435547,
        2.068953275680542,
        2.110982656478882,
        0.8354777097702026,
        1.130484938621521,
        1.9569053649902344,
        2.1072335243225098,
        1.9288619756698608,
        1.2481971979141235,
        0.4851752817630768,
        1.9269086122512817,
        2.3397254943847656,
        2.063185453414917,
        1.4452948570251465,
        2.158733367919922,
        0.6956653594970703,
        2.127655267715454,
        2.057006359100342,
        1.7266244888305664,
        0.8382246494293213,
        0.5310978889465332,
        2.915761947631836,
        1.822155475616455
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2419.692,
      "temp_c": 45.808,
      "power_w": 221.88,
      "cov_samples": 26.0,
      "peak_mem_bytes": 70900516352.0
    },
    {
      "workload": "hbm_triad",
      "variant": "f32",
      "repeat": 4,
      "throughput": 1486.7561963462997,
      "unit": "GB/s",
      "seconds": 2.097281494140625,
      "work": 3118146256896.0,
      "output_digest": "002bb23e94f4a9d339461ac71907b60bd71eb89191ec996302b22a2c2d291230",
      "fp_sample": [
        1.2399818897247314,
        2.6622161865234375,
        0.6245460510253906,
        1.5445570945739746,
        0.7252215147018433,
        1.0513091087341309,
        2.700162410736084,
        1.4694548845291138,
        2.5823049545288086,
        1.6539149284362793,
        0.8468075394630432,
        0.9456473588943481,
        1.2504113912582397,
        1.9486727714538574,
        2.0770835876464844,
        0.9200257062911987,
        2.413815498352051,
        0.5267734527587891,
        2.4203500747680664,
        1.066909909248352,
        1.8945674896240234,
        1.919156551361084,
        1.156270980834961,
        0.6183061003684998,
        1.051205039024353,
        0.4821493327617645,
        1.9622029066085815,
        0.3380827009677887,
        1.2178270816802979,
        1.65128755569458,
        1.2361524105072021,
        1.8012758493423462,
        2.0073728561401367,
        2.578563690185547,
        0.8056880235671997,
        1.260404348373413,
        0.7865715026855469,
        0.8416841626167297,
        0.36480799317359924,
        1.1508469581604004,
        2.8102657794952393,
        2.012645721435547,
        2.068953275680542,
        2.110982656478882,
        0.8354777097702026,
        1.130484938621521,
        1.9569053649902344,
        2.1072335243225098,
        1.9288619756698608,
        1.2481971979141235,
        0.4851752817630768,
        1.9269086122512817,
        2.3397254943847656,
        2.063185453414917,
        1.4452948570251465,
        2.158733367919922,
        0.6956653594970703,
        2.127655267715454,
        2.057006359100342,
        1.7266244888305664,
        0.8382246494293213,
        0.5310978889465332,
        2.915761947631836,
        1.822155475616455
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2388.708,
      "temp_c": 45.125,
      "power_w": 231.858,
      "cov_samples": 24.0,
      "peak_mem_bytes": 70900516352.0
    },
    {
      "workload": "hbm_triad",
      "variant": "f32",
      "repeat": 5,
      "throughput": 1486.2786751476908,
      "unit": "GB/s",
      "seconds": 2.097955322265625,
      "work": 3118146256896.0,
      "output_digest": "002bb23e94f4a9d339461ac71907b60bd71eb89191ec996302b22a2c2d291230",
      "fp_sample": [
        1.2399818897247314,
        2.6622161865234375,
        0.6245460510253906,
        1.5445570945739746,
        0.7252215147018433,
        1.0513091087341309,
        2.700162410736084,
        1.4694548845291138,
        2.5823049545288086,
        1.6539149284362793,
        0.8468075394630432,
        0.9456473588943481,
        1.2504113912582397,
        1.9486727714538574,
        2.0770835876464844,
        0.9200257062911987,
        2.413815498352051,
        0.5267734527587891,
        2.4203500747680664,
        1.066909909248352,
        1.8945674896240234,
        1.919156551361084,
        1.156270980834961,
        0.6183061003684998,
        1.051205039024353,
        0.4821493327617645,
        1.9622029066085815,
        0.3380827009677887,
        1.2178270816802979,
        1.65128755569458,
        1.2361524105072021,
        1.8012758493423462,
        2.0073728561401367,
        2.578563690185547,
        0.8056880235671997,
        1.260404348373413,
        0.7865715026855469,
        0.8416841626167297,
        0.36480799317359924,
        1.1508469581604004,
        2.8102657794952393,
        2.012645721435547,
        2.068953275680542,
        2.110982656478882,
        0.8354777097702026,
        1.130484938621521,
        1.9569053649902344,
        2.1072335243225098,
        1.9288619756698608,
        1.2481971979141235,
        0.4851752817630768,
        1.9269086122512817,
        2.3397254943847656,
        2.063185453414917,
        1.4452948570251465,
        2.158733367919922,
        0.6956653594970703,
        2.127655267715454,
        2.057006359100342,
        1.7266244888305664,
        0.8382246494293213,
        0.5310978889465332,
        2.915761947631836,
        1.822155475616455
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2384.885,
      "temp_c": 44.962,
      "power_w": 232.032,
      "cov_samples": 26.0,
      "peak_mem_bytes": 70900516352.0
    },
    {
      "workload": "hbm_triad",
      "variant": "f32",
      "repeat": 6,
      "throughput": 1486.6836833375955,
      "unit": "GB/s",
      "seconds": 2.0973837890625,
      "work": 3118146256896.0,
      "output_digest": "002bb23e94f4a9d339461ac71907b60bd71eb89191ec996302b22a2c2d291230",
      "fp_sample": [
        1.2399818897247314,
        2.6622161865234375,
        0.6245460510253906,
        1.5445570945739746,
        0.7252215147018433,
        1.0513091087341309,
        2.700162410736084,
        1.4694548845291138,
        2.5823049545288086,
        1.6539149284362793,
        0.8468075394630432,
        0.9456473588943481,
        1.2504113912582397,
        1.9486727714538574,
        2.0770835876464844,
        0.9200257062911987,
        2.413815498352051,
        0.5267734527587891,
        2.4203500747680664,
        1.066909909248352,
        1.8945674896240234,
        1.919156551361084,
        1.156270980834961,
        0.6183061003684998,
        1.051205039024353,
        0.4821493327617645,
        1.9622029066085815,
        0.3380827009677887,
        1.2178270816802979,
        1.65128755569458,
        1.2361524105072021,
        1.8012758493423462,
        2.0073728561401367,
        2.578563690185547,
        0.8056880235671997,
        1.260404348373413,
        0.7865715026855469,
        0.8416841626167297,
        0.36480799317359924,
        1.1508469581604004,
        2.8102657794952393,
        2.012645721435547,
        2.068953275680542,
        2.110982656478882,
        0.8354777097702026,
        1.130484938621521,
        1.9569053649902344,
        2.1072335243225098,
        1.9288619756698608,
        1.2481971979141235,
        0.4851752817630768,
        1.9269086122512817,
        2.3397254943847656,
        2.063185453414917,
        1.4452948570251465,
        2.158733367919922,
        0.6956653594970703,
        2.127655267715454,
        2.057006359100342,
        1.7266244888305664,
        0.8382246494293213,
        0.5310978889465332,
        2.915761947631836,
        1.822155475616455
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2391.231,
      "temp_c": 44.385,
      "power_w": 241.717,
      "cov_samples": 26.0,
      "peak_mem_bytes": 70900516352.0
    },
    {
      "workload": "hbm_triad",
      "variant": "f32",
      "repeat": 7,
      "throughput": 1486.1162840557865,
      "unit": "GB/s",
      "seconds": 2.0981845703125,
      "work": 3118146256896.0,
      "output_digest": "002bb23e94f4a9d339461ac71907b60bd71eb89191ec996302b22a2c2d291230",
      "fp_sample": [
        1.2399818897247314,
        2.6622161865234375,
        0.6245460510253906,
        1.5445570945739746,
        0.7252215147018433,
        1.0513091087341309,
        2.700162410736084,
        1.4694548845291138,
        2.5823049545288086,
        1.6539149284362793,
        0.8468075394630432,
        0.9456473588943481,
        1.2504113912582397,
        1.9486727714538574,
        2.0770835876464844,
        0.9200257062911987,
        2.413815498352051,
        0.5267734527587891,
        2.4203500747680664,
        1.066909909248352,
        1.8945674896240234,
        1.919156551361084,
        1.156270980834961,
        0.6183061003684998,
        1.051205039024353,
        0.4821493327617645,
        1.9622029066085815,
        0.3380827009677887,
        1.2178270816802979,
        1.65128755569458,
        1.2361524105072021,
        1.8012758493423462,
        2.0073728561401367,
        2.578563690185547,
        0.8056880235671997,
        1.260404348373413,
        0.7865715026855469,
        0.8416841626167297,
        0.36480799317359924,
        1.1508469581604004,
        2.8102657794952393,
        2.012645721435547,
        2.068953275680542,
        2.110982656478882,
        0.8354777097702026,
        1.130484938621521,
        1.9569053649902344,
        2.1072335243225098,
        1.9288619756698608,
        1.2481971979141235,
        0.4851752817630768,
        1.9269086122512817,
        2.3397254943847656,
        2.063185453414917,
        1.4452948570251465,
        2.158733367919922,
        0.6956653594970703,
        2.127655267715454,
        2.057006359100342,
        1.7266244888305664,
        0.8382246494293213,
        0.5310978889465332,
        2.915761947631836,
        1.822155475616455
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2389.875,
      "temp_c": 44.208,
      "power_w": 245.298,
      "cov_samples": 24.0,
      "peak_mem_bytes": 70900516352.0
    },
    {
      "workload": "attention",
      "variant": "bf16",
      "repeat": 0,
      "throughput": 270.8298939996046,
      "unit": "TFLOP/s",
      "seconds": 0.012179360389709473,
      "work": 3298534883328.0,
      "output_digest": "36dd7441cfcb2133d6ce8cddcdd90d47402b5cf710b60f1571e9654215af6176",
      "fp_sample": [
        -1.3359375,
        -0.0108642578125,
        -0.01312255859375,
        -0.006256103515625,
        0.07275390625,
        -0.0228271484375,
        0.007720947265625,
        0.03857421875,
        0.05029296875,
        -0.046142578125,
        -0.032470703125,
        -0.0235595703125,
        -0.1640625,
        -0.0098876953125,
        0.06787109375,
        -0.0233154296875,
        -0.193359375,
        -0.030029296875,
        0.03369140625,
        0.0223388671875,
        -0.0223388671875,
        -0.0135498046875,
        -0.01251220703125,
        0.03662109375,
        -0.09521484375,
        0.031494140625,
        -0.004425048828125,
        -0.004608154296875,
        0.08203125,
        -0.013671875,
        0.0172119140625,
        -0.02880859375,
        -0.041748046875,
        -0.031982421875,
        -0.0062255859375,
        0.0281982421875,
        0.060791015625,
        -0.0084228515625,
        0.0146484375,
        0.01446533203125,
        0.0186767578125,
        -0.0230712890625,
        -0.0096435546875,
        0.01300048828125,
        0.013671875,
        -0.04150390625,
        0.004730224609375,
        0.0069580078125,
        -0.0034942626953125,
        0.033447265625,
        -0.00360107421875,
        -0.000377655029296875,
        -0.0267333984375,
        0.0003185272216796875,
        -0.00909423828125,
        -0.006591796875,
        -0.00628662109375,
        -0.00518798828125,
        0.0213623046875,
        -0.02099609375,
        0.021728515625,
        0.0228271484375,
        0.0162353515625,
        -0.024169921875
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2325.0,
      "temp_c": 48.0,
      "power_w": 126.63,
      "cov_samples": 1.0,
      "peak_mem_bytes": 201851904.0
    },
    {
      "workload": "attention",
      "variant": "bf16",
      "repeat": 1,
      "throughput": 270.3568166464015,
      "unit": "TFLOP/s",
      "seconds": 0.012200672149658203,
      "work": 3298534883328.0,
      "output_digest": "36dd7441cfcb2133d6ce8cddcdd90d47402b5cf710b60f1571e9654215af6176",
      "fp_sample": [
        -1.3359375,
        -0.0108642578125,
        -0.01312255859375,
        -0.006256103515625,
        0.07275390625,
        -0.0228271484375,
        0.007720947265625,
        0.03857421875,
        0.05029296875,
        -0.046142578125,
        -0.032470703125,
        -0.0235595703125,
        -0.1640625,
        -0.0098876953125,
        0.06787109375,
        -0.0233154296875,
        -0.193359375,
        -0.030029296875,
        0.03369140625,
        0.0223388671875,
        -0.0223388671875,
        -0.0135498046875,
        -0.01251220703125,
        0.03662109375,
        -0.09521484375,
        0.031494140625,
        -0.004425048828125,
        -0.004608154296875,
        0.08203125,
        -0.013671875,
        0.0172119140625,
        -0.02880859375,
        -0.041748046875,
        -0.031982421875,
        -0.0062255859375,
        0.0281982421875,
        0.060791015625,
        -0.0084228515625,
        0.0146484375,
        0.01446533203125,
        0.0186767578125,
        -0.0230712890625,
        -0.0096435546875,
        0.01300048828125,
        0.013671875,
        -0.04150390625,
        0.004730224609375,
        0.0069580078125,
        -0.0034942626953125,
        0.033447265625,
        -0.00360107421875,
        -0.000377655029296875,
        -0.0267333984375,
        0.0003185272216796875,
        -0.00909423828125,
        -0.006591796875,
        -0.00628662109375,
        -0.00518798828125,
        0.0213623046875,
        -0.02099609375,
        0.021728515625,
        0.0228271484375,
        0.0162353515625,
        -0.024169921875
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2325.0,
      "temp_c": 42.0,
      "power_w": 109.45,
      "cov_samples": 1.0,
      "peak_mem_bytes": 201851904.0
    },
    {
      "workload": "attention",
      "variant": "bf16",
      "repeat": 2,
      "throughput": 269.3163348418261,
      "unit": "TFLOP/s",
      "seconds": 0.012247808456420898,
      "work": 3298534883328.0,
      "output_digest": "36dd7441cfcb2133d6ce8cddcdd90d47402b5cf710b60f1571e9654215af6176",
      "fp_sample": [
        -1.3359375,
        -0.0108642578125,
        -0.01312255859375,
        -0.006256103515625,
        0.07275390625,
        -0.0228271484375,
        0.007720947265625,
        0.03857421875,
        0.05029296875,
        -0.046142578125,
        -0.032470703125,
        -0.0235595703125,
        -0.1640625,
        -0.0098876953125,
        0.06787109375,
        -0.0233154296875,
        -0.193359375,
        -0.030029296875,
        0.03369140625,
        0.0223388671875,
        -0.0223388671875,
        -0.0135498046875,
        -0.01251220703125,
        0.03662109375,
        -0.09521484375,
        0.031494140625,
        -0.004425048828125,
        -0.004608154296875,
        0.08203125,
        -0.013671875,
        0.0172119140625,
        -0.02880859375,
        -0.041748046875,
        -0.031982421875,
        -0.0062255859375,
        0.0281982421875,
        0.060791015625,
        -0.0084228515625,
        0.0146484375,
        0.01446533203125,
        0.0186767578125,
        -0.0230712890625,
        -0.0096435546875,
        0.01300048828125,
        0.013671875,
        -0.04150390625,
        0.004730224609375,
        0.0069580078125,
        -0.0034942626953125,
        0.033447265625,
        -0.00360107421875,
        -0.000377655029296875,
        -0.0267333984375,
        0.0003185272216796875,
        -0.00909423828125,
        -0.006591796875,
        -0.00628662109375,
        -0.00518798828125,
        0.0213623046875,
        -0.02099609375,
        0.021728515625,
        0.0228271484375,
        0.0162353515625,
        -0.024169921875
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2325.0,
      "temp_c": 43.0,
      "power_w": 132.52,
      "cov_samples": 1.0,
      "peak_mem_bytes": 201851904.0
    },
    {
      "workload": "attention",
      "variant": "bf16",
      "repeat": 3,
      "throughput": 269.2692018844165,
      "unit": "TFLOP/s",
      "seconds": 0.012249952316284179,
      "work": 3298534883328.0,
      "output_digest": "36dd7441cfcb2133d6ce8cddcdd90d47402b5cf710b60f1571e9654215af6176",
      "fp_sample": [
        -1.3359375,
        -0.0108642578125,
        -0.01312255859375,
        -0.006256103515625,
        0.07275390625,
        -0.0228271484375,
        0.007720947265625,
        0.03857421875,
        0.05029296875,
        -0.046142578125,
        -0.032470703125,
        -0.0235595703125,
        -0.1640625,
        -0.0098876953125,
        0.06787109375,
        -0.0233154296875,
        -0.193359375,
        -0.030029296875,
        0.03369140625,
        0.0223388671875,
        -0.0223388671875,
        -0.0135498046875,
        -0.01251220703125,
        0.03662109375,
        -0.09521484375,
        0.031494140625,
        -0.004425048828125,
        -0.004608154296875,
        0.08203125,
        -0.013671875,
        0.0172119140625,
        -0.02880859375,
        -0.041748046875,
        -0.031982421875,
        -0.0062255859375,
        0.0281982421875,
        0.060791015625,
        -0.0084228515625,
        0.0146484375,
        0.01446533203125,
        0.0186767578125,
        -0.0230712890625,
        -0.0096435546875,
        0.01300048828125,
        0.013671875,
        -0.04150390625,
        0.004730224609375,
        0.0069580078125,
        -0.0034942626953125,
        0.033447265625,
        -0.00360107421875,
        -0.000377655029296875,
        -0.0267333984375,
        0.0003185272216796875,
        -0.00909423828125,
        -0.006591796875,
        -0.00628662109375,
        -0.00518798828125,
        0.0213623046875,
        -0.02099609375,
        0.021728515625,
        0.0228271484375,
        0.0162353515625,
        -0.024169921875
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2332.0,
      "temp_c": 44.0,
      "power_w": 132.85,
      "cov_samples": 1.0,
      "peak_mem_bytes": 201851904.0
    },
    {
      "workload": "attention",
      "variant": "bf16",
      "repeat": 4,
      "throughput": 269.6192554634778,
      "unit": "TFLOP/s",
      "seconds": 0.012234047889709472,
      "work": 3298534883328.0,
      "output_digest": "36dd7441cfcb2133d6ce8cddcdd90d47402b5cf710b60f1571e9654215af6176",
      "fp_sample": [
        -1.3359375,
        -0.0108642578125,
        -0.01312255859375,
        -0.006256103515625,
        0.07275390625,
        -0.0228271484375,
        0.007720947265625,
        0.03857421875,
        0.05029296875,
        -0.046142578125,
        -0.032470703125,
        -0.0235595703125,
        -0.1640625,
        -0.0098876953125,
        0.06787109375,
        -0.0233154296875,
        -0.193359375,
        -0.030029296875,
        0.03369140625,
        0.0223388671875,
        -0.0223388671875,
        -0.0135498046875,
        -0.01251220703125,
        0.03662109375,
        -0.09521484375,
        0.031494140625,
        -0.004425048828125,
        -0.004608154296875,
        0.08203125,
        -0.013671875,
        0.0172119140625,
        -0.02880859375,
        -0.041748046875,
        -0.031982421875,
        -0.0062255859375,
        0.0281982421875,
        0.060791015625,
        -0.0084228515625,
        0.0146484375,
        0.01446533203125,
        0.0186767578125,
        -0.0230712890625,
        -0.0096435546875,
        0.01300048828125,
        0.013671875,
        -0.04150390625,
        0.004730224609375,
        0.0069580078125,
        -0.0034942626953125,
        0.033447265625,
        -0.00360107421875,
        -0.000377655029296875,
        -0.0267333984375,
        0.0003185272216796875,
        -0.00909423828125,
        -0.006591796875,
        -0.00628662109375,
        -0.00518798828125,
        0.0213623046875,
        -0.02099609375,
        0.021728515625,
        0.0228271484375,
        0.0162353515625,
        -0.024169921875
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2332.0,
      "temp_c": 45.0,
      "power_w": 134.49,
      "cov_samples": 1.0,
      "peak_mem_bytes": 201851904.0
    },
    {
      "workload": "attention",
      "variant": "bf16",
      "repeat": 5,
      "throughput": 269.6947293680239,
      "unit": "TFLOP/s",
      "seconds": 0.012230624198913574,
      "work": 3298534883328.0,
      "output_digest": "36dd7441cfcb2133d6ce8cddcdd90d47402b5cf710b60f1571e9654215af6176",
      "fp_sample": [
        -1.3359375,
        -0.0108642578125,
        -0.01312255859375,
        -0.006256103515625,
        0.07275390625,
        -0.0228271484375,
        0.007720947265625,
        0.03857421875,
        0.05029296875,
        -0.046142578125,
        -0.032470703125,
        -0.0235595703125,
        -0.1640625,
        -0.0098876953125,
        0.06787109375,
        -0.0233154296875,
        -0.193359375,
        -0.030029296875,
        0.03369140625,
        0.0223388671875,
        -0.0223388671875,
        -0.0135498046875,
        -0.01251220703125,
        0.03662109375,
        -0.09521484375,
        0.031494140625,
        -0.004425048828125,
        -0.004608154296875,
        0.08203125,
        -0.013671875,
        0.0172119140625,
        -0.02880859375,
        -0.041748046875,
        -0.031982421875,
        -0.0062255859375,
        0.0281982421875,
        0.060791015625,
        -0.0084228515625,
        0.0146484375,
        0.01446533203125,
        0.0186767578125,
        -0.0230712890625,
        -0.0096435546875,
        0.01300048828125,
        0.013671875,
        -0.04150390625,
        0.004730224609375,
        0.0069580078125,
        -0.0034942626953125,
        0.033447265625,
        -0.00360107421875,
        -0.000377655029296875,
        -0.0267333984375,
        0.0003185272216796875,
        -0.00909423828125,
        -0.006591796875,
        -0.00628662109375,
        -0.00518798828125,
        0.0213623046875,
        -0.02099609375,
        0.021728515625,
        0.0228271484375,
        0.0162353515625,
        -0.024169921875
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2340.0,
      "temp_c": 45.0,
      "power_w": 133.28,
      "cov_samples": 1.0,
      "peak_mem_bytes": 201851904.0
    },
    {
      "workload": "attention",
      "variant": "bf16",
      "repeat": 6,
      "throughput": 270.00132658759264,
      "unit": "TFLOP/s",
      "seconds": 0.01221673583984375,
      "work": 3298534883328.0,
      "output_digest": "36dd7441cfcb2133d6ce8cddcdd90d47402b5cf710b60f1571e9654215af6176",
      "fp_sample": [
        -1.3359375,
        -0.0108642578125,
        -0.01312255859375,
        -0.006256103515625,
        0.07275390625,
        -0.0228271484375,
        0.007720947265625,
        0.03857421875,
        0.05029296875,
        -0.046142578125,
        -0.032470703125,
        -0.0235595703125,
        -0.1640625,
        -0.0098876953125,
        0.06787109375,
        -0.0233154296875,
        -0.193359375,
        -0.030029296875,
        0.03369140625,
        0.0223388671875,
        -0.0223388671875,
        -0.0135498046875,
        -0.01251220703125,
        0.03662109375,
        -0.09521484375,
        0.031494140625,
        -0.004425048828125,
        -0.004608154296875,
        0.08203125,
        -0.013671875,
        0.0172119140625,
        -0.02880859375,
        -0.041748046875,
        -0.031982421875,
        -0.0062255859375,
        0.0281982421875,
        0.060791015625,
        -0.0084228515625,
        0.0146484375,
        0.01446533203125,
        0.0186767578125,
        -0.0230712890625,
        -0.0096435546875,
        0.01300048828125,
        0.013671875,
        -0.04150390625,
        0.004730224609375,
        0.0069580078125,
        -0.0034942626953125,
        0.033447265625,
        -0.00360107421875,
        -0.000377655029296875,
        -0.0267333984375,
        0.0003185272216796875,
        -0.00909423828125,
        -0.006591796875,
        -0.00628662109375,
        -0.00518798828125,
        0.0213623046875,
        -0.02099609375,
        0.021728515625,
        0.0228271484375,
        0.0162353515625,
        -0.024169921875
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2340.0,
      "temp_c": 44.0,
      "power_w": 132.03,
      "cov_samples": 1.0,
      "peak_mem_bytes": 201851904.0
    },
    {
      "workload": "attention",
      "variant": "bf16",
      "repeat": 7,
      "throughput": 269.59174637823304,
      "unit": "TFLOP/s",
      "seconds": 0.01223529624938965,
      "work": 3298534883328.0,
      "output_digest": "36dd7441cfcb2133d6ce8cddcdd90d47402b5cf710b60f1571e9654215af6176",
      "fp_sample": [
        -1.3359375,
        -0.0108642578125,
        -0.01312255859375,
        -0.006256103515625,
        0.07275390625,
        -0.0228271484375,
        0.007720947265625,
        0.03857421875,
        0.05029296875,
        -0.046142578125,
        -0.032470703125,
        -0.0235595703125,
        -0.1640625,
        -0.0098876953125,
        0.06787109375,
        -0.0233154296875,
        -0.193359375,
        -0.030029296875,
        0.03369140625,
        0.0223388671875,
        -0.0223388671875,
        -0.0135498046875,
        -0.01251220703125,
        0.03662109375,
        -0.09521484375,
        0.031494140625,
        -0.004425048828125,
        -0.004608154296875,
        0.08203125,
        -0.013671875,
        0.0172119140625,
        -0.02880859375,
        -0.041748046875,
        -0.031982421875,
        -0.0062255859375,
        0.0281982421875,
        0.060791015625,
        -0.0084228515625,
        0.0146484375,
        0.01446533203125,
        0.0186767578125,
        -0.0230712890625,
        -0.0096435546875,
        0.01300048828125,
        0.013671875,
        -0.04150390625,
        0.004730224609375,
        0.0069580078125,
        -0.0034942626953125,
        0.033447265625,
        -0.00360107421875,
        -0.000377655029296875,
        -0.0267333984375,
        0.0003185272216796875,
        -0.00909423828125,
        -0.006591796875,
        -0.00628662109375,
        -0.00518798828125,
        0.0213623046875,
        -0.02099609375,
        0.021728515625,
        0.0228271484375,
        0.0162353515625,
        -0.024169921875
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2332.0,
      "temp_c": 48.0,
      "power_w": 130.61,
      "cov_samples": 1.0,
      "peak_mem_bytes": 201851904.0
    },
    {
      "workload": "scatter_add",
      "variant": "atomic",
      "repeat": 0,
      "throughput": 76.27578918875614,
      "unit": "Gelem/s",
      "seconds": 0.002639456033706665,
      "work": 201326592.0,
      "output_digest": "8819fe688a6b9675cc17e39f9660a7cbb9244156beb23acf9c83ca5018b8f84c",
      "fp_sample": [
        9.165144920349121,
        14.450940132141113,
        20.85350227355957,
        -32.54966735839844,
        6.271337509155273,
        -5.787537097930908,
        -9.924970626831055,
        -5.548470497131348,
        -3.5429935455322266,
        -11.816780090332031,
        -15.643026351928711,
        -35.947872161865234,
        10.683720588684082,
        30.6615047454834,
        -31.721099853515625,
        -8.413932800292969,
        40.93406295776367,
        6.489189147949219,
        18.142961502075195,
        -10.094635963439941,
        -11.81802749633789,
        3.7044854164123535,
        29.100488662719727,
        9.169965744018555,
        -2.8826937675476074,
        8.325357437133789,
        1.8538376092910767,
        -20.088579177856445,
        -16.381366729736328,
        14.62537670135498,
        -23.759479522705078,
        -6.358388900756836,
        12.023446083068848,
        7.13174295425415,
        -24.889108657836914,
        6.430599689483643,
        4.210309028625488,
        6.4343342781066895,
        -7.5000457763671875,
        11.379298210144043,
        -11.291683197021484,
        -15.988906860351562,
        -12.208503723144531,
        36.55673599243164,
        -9.59737491607666,
        7.8018059730529785,
        30.09232521057129,
        -5.9965081214904785,
        -11.707291603088379,
        10.586313247680664,
        -10.56268310546875,
        2.154046058654785,
        31.520055770874023,
        -5.221001148223877,
        13.330229759216309,
        -10.828450202941895,
        2.4258687496185303,
        1.6926723718643188,
        4.843236923217773,
        -1.6612300872802734,
        -6.2286787033081055,
        -4.250639915466309,
        13.24891185760498,
        18.67557716369629
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2332.0,
      "temp_c": 42.0,
      "power_w": 127.14,
      "cov_samples": 1.0,
      "peak_mem_bytes": 235405312.0
    },
    {
      "workload": "scatter_add",
      "variant": "atomic",
      "repeat": 1,
      "throughput": 75.81711359481456,
      "unit": "Gelem/s",
      "seconds": 0.0026554241180419924,
      "work": 201326592.0,
      "output_digest": "f7d8701049474c8b258269d081348a0b51324ed82c627e428e06e387d7f60a55",
      "fp_sample": [
        9.165143966674805,
        14.45094108581543,
        20.853496551513672,
        -32.5496711730957,
        6.271336078643799,
        -5.787535190582275,
        -9.924968719482422,
        -5.548466682434082,
        -3.5430002212524414,
        -11.81678581237793,
        -15.643025398254395,
        -35.9478759765625,
        10.6837158203125,
        30.661508560180664,
        -31.721099853515625,
        -8.413930892944336,
        40.934059143066406,
        6.489187717437744,
        18.142959594726562,
        -10.094636917114258,
        -11.818026542663574,
        3.704484701156616,
        29.100486755371094,
        9.169967651367188,
        -2.882694721221924,
        8.32535457611084,
        1.8538403511047363,
        -20.088586807250977,
        -16.38136863708496,
        14.625371932983398,
        -23.75947380065918,
        -6.3583879470825195,
        12.023446083068848,
        7.131748676300049,
        -24.889108657836914,
        6.430596828460693,
        4.210308074951172,
        6.434335231781006,
        -7.500041961669922,
        11.37929916381836,
        -11.291680335998535,
        -15.988910675048828,
        -12.208505630493164,
        36.556732177734375,
        -9.597373962402344,
        7.801809787750244,
        30.092323303222656,
        -5.9965057373046875,
        -11.707287788391113,
        10.586311340332031,
        -10.562681198120117,
        2.1540446281433105,
        31.520051956176758,
        -5.221002578735352,
        13.330239295959473,
        -10.828448295593262,
        2.4258687496185303,
        1.6926742792129517,
        4.843235015869141,
        -1.6612269878387451,
        -6.228679180145264,
        -4.250639915466309,
        13.248906135559082,
        18.675580978393555
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2332.0,
      "temp_c": 42.0,
      "power_w": 124.67,
      "cov_samples": 1.0,
      "peak_mem_bytes": 235405312.0
    },
    {
      "workload": "scatter_add",
      "variant": "atomic",
      "repeat": 2,
      "throughput": 75.78515329140696,
      "unit": "Gelem/s",
      "seconds": 0.002656543970108032,
      "work": 201326592.0,
      "output_digest": "6e6677bc226878e722a1e26ebb4ec3a959c84fa31b7466f3f49a594348eb723f",
      "fp_sample": [
        9.165139198303223,
        14.45094108581543,
        20.853498458862305,
        -32.54966735839844,
        6.271337509155273,
        -5.787535190582275,
        -9.924970626831055,
        -5.548468589782715,
        -3.542999744415283,
        -11.816783905029297,
        -15.64302921295166,
        -35.947872161865234,
        10.683720588684082,
        30.6615047454834,
        -31.721092224121094,
        -8.413932800292969,
        40.934059143066406,
        6.489187717437744,
        18.142961502075195,
        -10.094635963439941,
        -11.818029403686523,
        3.7044832706451416,
        29.100488662719727,
        9.169965744018555,
        -2.882693290710449,
        8.325360298156738,
        1.8538415431976318,
        -20.08858299255371,
        -16.381370544433594,
        14.625378608703613,
        -23.75947380065918,
        -6.358390808105469,
        12.023445129394531,
        7.131746768951416,
        -24.88910675048828,
        6.4305949211120605,
        4.210306167602539,
        6.434333801269531,
        -7.5000433921813965,
        11.379301071166992,
        -11.291680335998535,
        -15.98890495300293,
        -12.208503723144531,
        36.55672836303711,
        -9.597373962402344,
        7.801807880401611,
        30.09231948852539,
        -5.996506214141846,
        -11.707297325134277,
        10.586307525634766,
        -10.562681198120117,
        2.1540465354919434,
        31.520055770874023,
        -5.221001625061035,
        13.33023452758789,
        -10.828448295593262,
        2.4258718490600586,
        1.6926724910736084,
        4.843241214752197,
        -1.6612327098846436,
        -6.228676795959473,
        -4.250640869140625,
        13.248905181884766,
        18.67558479309082
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2332.0,
      "temp_c": 41.0,
      "power_w": 121.71,
      "cov_samples": 1.0,
      "peak_mem_bytes": 235405312.0
    },
    {
      "workload": "scatter_add",
      "variant": "atomic",
      "repeat": 3,
      "throughput": 75.83630816795683,
      "unit": "Gelem/s",
      "seconds": 0.0026547520160675048,
      "work": 201326592.0,
      "output_digest": "ea206a29233289517b4cd6caf475d5a7e3f950eed6607339ff409c3566d604f9",
      "fp_sample": [
        9.165145874023438,
        14.45094108581543,
        20.853496551513672,
        -32.54966735839844,
        6.271337032318115,
        -5.787534236907959,
        -9.924972534179688,
        -5.548469543457031,
        -3.542996406555176,
        -11.816787719726562,
        -15.643027305603027,
        -35.9478759765625,
        10.683717727661133,
        30.661500930786133,
        -31.721092224121094,
        -8.413933753967285,
        40.93405532836914,
        6.489189147949219,
        18.14295768737793,
        -10.094632148742676,
        -11.81802749633789,
        3.7044827938079834,
        29.100488662719727,
        9.16996955871582,
        -2.882692813873291,
        8.325356483459473,
        1.8538365364074707,
        -20.08858299255371,
        -16.381366729736328,
        14.625377655029297,
        -23.75947380065918,
        -6.358390808105469,
        12.023444175720215,
        7.131747722625732,
        -24.889110565185547,
        6.430595397949219,
        4.2103071212768555,
        6.434336185455322,
        -7.5000457763671875,
        11.379302024841309,
        -11.291679382324219,
        -15.988906860351562,
        -12.208500862121582,
        36.556739807128906,
        -9.597373962402344,
        7.801807880401611,
        30.092321395874023,
        -5.9965081214904785,
        -11.707290649414062,
        10.586311340332031,
        -10.562685012817383,
        2.1540441513061523,
        31.520051956176758,
        -5.221002101898193,
        13.33023452758789,
        -10.828453063964844,
        2.4258697032928467,
        1.6926699876785278,
        4.843236923217773,
        -1.661228895187378,
        -6.2286787033081055,
        -4.250638008117676,
        13.248909950256348,
        18.675579071044922
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2325.0,
      "temp_c": 41.0,
      "power_w": 97.08,
      "cov_samples": 1.0,
      "peak_mem_bytes": 235405312.0
    },
    {
      "workload": "scatter_add",
      "variant": "atomic",
      "repeat": 4,
      "throughput": 75.82716927699958,
      "unit": "Gelem/s",
      "seconds": 0.002655071973800659,
      "work": 201326592.0,
      "output_digest": "596ebc9977847befa889fa67d129b24de60c3c196175d03a7458cf753ff4d6c4",
      "fp_sample": [
        9.165141105651855,
        14.45094108581543,
        20.85350227355957,
        -32.5496711730957,
        6.271337985992432,
        -5.787534236907959,
        -9.924972534179688,
        -5.548469543457031,
        -3.5429959297180176,
        -11.816783905029297,
        -15.643027305603027,
        -35.9478759765625,
        10.683717727661133,
        30.6615047454834,
        -31.72109603881836,
        -8.41392993927002,
        40.93405532836914,
        6.4891862869262695,
        18.142955780029297,
        -10.094634056091309,
        -11.818024635314941,
        3.704484224319458,
        29.100486755371094,
        9.169971466064453,
        -2.882692813873291,
        8.32535457611084,
        1.853839635848999,
        -20.08858299255371,
        -16.381370544433594,
        14.625375747680664,
        -23.75947380065918,
        -6.3583903312683105,
        12.023442268371582,
        7.131748676300049,
        -24.889114379882812,
        6.430598258972168,
        4.2103071212768555,
        6.434340000152588,
        -7.500041961669922,
        11.379302024841309,
        -11.2916841506958,
        -15.988906860351562,
        -12.208505630493164,
        36.556732177734375,
        -9.59737491607666,
        7.801807880401611,
        30.09231948852539,
        -5.996503829956055,
        -11.707291603088379,
        10.586309432983398,
        -10.56268310546875,
        2.1540489196777344,
        31.52005958557129,
        -5.221004009246826,
        13.330235481262207,
        -10.828450202941895,
        2.425867795944214,
        1.6926714181900024,
        4.843239784240723,
        -1.661226511001587,
        -6.228679656982422,
        -4.250636100769043,
        13.248910903930664,
        18.675582885742188
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2325.0,
      "temp_c": 41.0,
      "power_w": 96.91,
      "cov_samples": 1.0,
      "peak_mem_bytes": 235405312.0
    },
    {
      "workload": "scatter_add",
      "variant": "atomic",
      "repeat": 5,
      "throughput": 75.59665613131013,
      "unit": "Gelem/s",
      "seconds": 0.002663167953491211,
      "work": 201326592.0,
      "output_digest": "71a179cd0d7df735c13043a65caa822de5f7b26d6dca3d759aca9a07abf13296",
      "fp_sample": [
        9.165142059326172,
        14.45094108581543,
        20.853496551513672,
        -32.5496711730957,
        6.271336555480957,
        -5.787536144256592,
        -9.92497444152832,
        -5.548468112945557,
        -3.5429959297180176,
        -11.81678581237793,
        -15.64302921295166,
        -35.94786834716797,
        10.68371868133545,
        30.661502838134766,
        -31.72109603881836,
        -8.413931846618652,
        40.93406677246094,
        6.489188194274902,
        18.14295768737793,
        -10.094635963439941,
        -11.81802749633789,
        3.70448637008667,
        29.100488662719727,
        9.169968605041504,
        -2.882693290710449,
        8.325356483459473,
        1.8538416624069214,
        -20.088581085205078,
        -16.38136863708496,
        14.625371932983398,
        -23.759475708007812,
        -6.358390808105469,
        12.023445129394531,
        7.131742477416992,
        -24.889108657836914,
        6.430598735809326,
        4.2103071212768555,
        6.434338092803955,
        -7.500041961669922,
        11.379301071166992,
        -11.291686058044434,
        -15.988906860351562,
        -12.208503723144531,
        36.556732177734375,
        -9.597372055053711,
        7.8018059730529785,
        30.092321395874023,
        -5.996506214141846,
        -11.707292556762695,
        10.586309432983398,
        -10.56268310546875,
        2.154043674468994,
        31.520055770874023,
        -5.221004486083984,
        13.330233573913574,
        -10.828447341918945,
        2.4258694648742676,
        1.6926751136779785,
        4.84323787689209,
        -1.661226511001587,
        -6.228679180145264,
        -4.250637531280518,
        13.248907089233398,
        18.675582885742188
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2325.0,
      "temp_c": 41.0,
      "power_w": 96.06,
      "cov_samples": 1.0,
      "peak_mem_bytes": 235405312.0
    },
    {
      "workload": "scatter_add",
      "variant": "atomic",
      "repeat": 6,
      "throughput": 75.85733870523215,
      "unit": "Gelem/s",
      "seconds": 0.0026540160179138184,
      "work": 201326592.0,
      "output_digest": "e829f0405f276ac1ce9f9694aacbdf5941638d9879c05cb057deb753d4a196d4",
      "fp_sample": [
        9.165142059326172,
        14.45094108581543,
        20.85349464416504,
        -32.54967498779297,
        6.271337509155273,
        -5.787533760070801,
        -9.924967765808105,
        -5.548469066619873,
        -3.5430006980895996,
        -11.816781997680664,
        -15.643027305603027,
        -35.947879791259766,
        10.683716773986816,
        30.6615047454834,
        -31.721088409423828,
        -8.41392993927002,
        40.93405532836914,
        6.489190101623535,
        18.142955780029297,
        -10.094637870788574,
        -11.818023681640625,
        3.7044873237609863,
        29.100488662719727,
        9.16996955871582,
        -2.882693290710449,
        8.325352668762207,
        1.8538384437561035,
        -20.088581085205078,
        -16.381370544433594,
        14.625382423400879,
        -23.759477615356445,
        -6.35838508605957,
        12.023447036743164,
        7.131748676300049,
        -24.88910675048828,
        6.430596828460693,
        4.210306167602539,
        6.434333801269531,
        -7.5000457763671875,
        11.379298210144043,
        -11.291680335998535,
        -15.988906860351562,
        -12.208503723144531,
        36.556732177734375,
        -9.597375869750977,
        7.801807880401611,
        30.092317581176758,
        -5.9965057373046875,
        -11.707292556762695,
        10.586310386657715,
        -10.56268310546875,
        2.1540489196777344,
        31.520048141479492,
        -5.22100305557251,
        13.33023452758789,
        -10.828450202941895,
        2.4258692264556885,
        1.692669153213501,
        4.843240737915039,
        -1.661226511001587,
        -6.228679656982422,
        -4.250635147094727,
        13.248908996582031,
        18.67557716369629
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2325.0,
      "temp_c": 41.0,
      "power_w": 96.32,
      "cov_samples": 1.0,
      "peak_mem_bytes": 235405312.0
    },
    {
      "workload": "scatter_add",
      "variant": "atomic",
      "repeat": 7,
      "throughput": 75.82533767786353,
      "unit": "Gelem/s",
      "seconds": 0.0026551361083984376,
      "work": 201326592.0,
      "output_digest": "7a5c939985f408cf77262ca70ed4c6bc878647779310ed160e6746b627642c4c",
      "fp_sample": [
        9.165144920349121,
        14.450939178466797,
        20.853500366210938,
        -32.54966735839844,
        6.271337509155273,
        -5.787537097930908,
        -9.924971580505371,
        -5.548467636108398,
        -3.542997360229492,
        -11.816783905029297,
        -15.643027305603027,
        -35.94786834716797,
        10.683717727661133,
        30.661508560180664,
        -31.721088409423828,
        -8.413933753967285,
        40.93405532836914,
        6.489191055297852,
        18.142963409423828,
        -10.094635963439941,
        -11.81802749633789,
        3.704481363296509,
        29.100486755371094,
        9.16996955871582,
        -2.882692337036133,
        8.325356483459473,
        1.8538402318954468,
        -20.088581085205078,
        -16.381366729736328,
        14.625382423400879,
        -23.759475708007812,
        -6.358386516571045,
        12.023443222045898,
        7.131744861602783,
        -24.88910675048828,
        6.430595397949219,
        4.2103071212768555,
        6.434336185455322,
        -7.500042915344238,
        11.379303932189941,
        -11.291683197021484,
        -15.988907814025879,
        -12.208504676818848,
        36.55673599243164,
        -9.597373962402344,
        7.801804065704346,
        30.09231948852539,
        -5.996506214141846,
        -11.707291603088379,
        10.586313247680664,
        -10.562685012817383,
        2.1540451049804688,
        31.520051956176758,
        -5.22100305557251,
        13.330236434936523,
        -10.82844352722168,
        2.425869941711426,
        1.6926748752593994,
        4.843239784240723,
        -1.6612260341644287,
        -6.228679180145264,
        -4.250638484954834,
        13.24890422821045,
        18.675582885742188
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2325.0,
      "temp_c": 41.0,
      "power_w": 97.08,
      "cov_samples": 1.0,
      "peak_mem_bytes": 235405312.0
    },
    {
      "workload": "index_add",
      "variant": "atomic",
      "repeat": 0,
      "throughput": 74.3978725631291,
      "unit": "Gelem/s",
      "seconds": 0.0027060799598693846,
      "work": 201326592.0,
      "output_digest": "224160d69bd9c03368af80bb0fbdc4e6a54fdfd96755c55f7955f7ac587fe8fe",
      "fp_sample": [
        9.165145874023438,
        14.450940132141113,
        20.85349464416504,
        -32.54966735839844,
        6.27133846282959,
        -5.787530899047852,
        -9.924975395202637,
        -5.548469543457031,
        -3.5430002212524414,
        -11.816779136657715,
        -15.643025398254395,
        -35.94786071777344,
        10.68371868133545,
        30.661497116088867,
        -31.721092224121094,
        -8.413931846618652,
        40.9340705871582,
        6.489190101623535,
        18.14295768737793,
        -10.094635009765625,
        -11.818025588989258,
        3.704484462738037,
        29.10048484802246,
        9.169967651367188,
        -2.882693290710449,
        8.325352668762207,
        1.8538408279418945,
        -20.08858871459961,
        -16.381370544433594,
        14.625381469726562,
        -23.75946617126465,
        -6.358392238616943,
        12.023439407348633,
        7.131743431091309,
        -24.88910484313965,
        6.430596351623535,
        4.21031379699707,
        6.4343366622924805,
        -7.500044822692871,
        11.379293441772461,
        -11.291683197021484,
        -15.988906860351562,
        -12.208503723144531,
        36.55673599243164,
        -9.59737491607666,
        7.801807880401611,
        30.09231185913086,
        -5.996504783630371,
        -11.707290649414062,
        10.586309432983398,
        -10.562687873840332,
        2.154045343399048,
        31.52005386352539,
        -5.221004009246826,
        13.330233573913574,
        -10.828447341918945,
        2.4258644580841064,
        1.6926720142364502,
        4.843242168426514,
        -1.6612284183502197,
        -6.228672027587891,
        -4.250638961791992,
        13.24891185760498,
        18.675582885742188
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2325.0,
      "temp_c": 41.0,
      "power_w": 96.257,
      "cov_samples": 3.0,
      "peak_mem_bytes": 235405312.0
    },
    {
      "workload": "index_add",
      "variant": "atomic",
      "repeat": 1,
      "throughput": 73.53783255919151,
      "unit": "Gelem/s",
      "seconds": 0.0027377281188964843,
      "work": 201326592.0,
      "output_digest": "2dd918410b34f12d0fd3a24bbdcc6764b584952362b576a32f095ee1eeb92958",
      "fp_sample": [
        9.165143013000488,
        14.450939178466797,
        20.853490829467773,
        -32.54966735839844,
        6.271336555480957,
        -5.787535667419434,
        -9.924968719482422,
        -5.548471450805664,
        -3.5429978370666504,
        -11.816776275634766,
        -15.643028259277344,
        -35.94786071777344,
        10.68371868133545,
        30.661502838134766,
        -31.72108268737793,
        -8.413931846618652,
        40.934078216552734,
        6.489189624786377,
        18.142955780029297,
        -10.094633102416992,
        -11.818026542663574,
        3.704486846923828,
        29.10048484802246,
        9.16996955871582,
        -2.882697582244873,
        8.325352668762207,
        1.8538379669189453,
        -20.088586807250977,
        -16.381364822387695,
        14.625375747680664,
        -23.759469985961914,
        -6.35839319229126,
        12.023442268371582,
        7.131744384765625,
        -24.889101028442383,
        6.430599212646484,
        4.21031379699707,
        6.434337615966797,
        -7.500044345855713,
        11.37929630279541,
        -11.291678428649902,
        -15.988910675048828,
        -12.208500862121582,
        36.55673599243164,
        -9.597373962402344,
        7.8018083572387695,
        30.092321395874023,
        -5.996507167816162,
        -11.707287788391113,
        10.586312294006348,
        -10.562685012817383,
        2.154043674468994,
        31.520044326782227,
        -5.221004009246826,
        13.33023452758789,
        -10.828451156616211,
        2.4258670806884766,
        1.692676305770874,
        4.843240261077881,
        -1.6612274646759033,
        -6.228675842285156,
        -4.2506422996521,
        13.24891185760498,
        18.67558479309082
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2325.0,
      "temp_c": 41.0,
      "power_w": 93.76,
      "cov_samples": 1.0,
      "peak_mem_bytes": 235405312.0
    },
    {
      "workload": "index_add",
      "variant": "atomic",
      "repeat": 2,
      "throughput": 73.44512162592888,
      "unit": "Gelem/s",
      "seconds": 0.0027411839962005616,
      "work": 201326592.0,
      "output_digest": "678af2e743c7b0050b7541b85177f7a25cc7280dad3de88bfd1f9898d78ec19a",
      "fp_sample": [
        9.165141105651855,
        14.450942039489746,
        20.85349464416504,
        -32.54966735839844,
        6.271337985992432,
        -5.787533760070801,
        -9.924972534179688,
        -5.548468112945557,
        -3.5429980754852295,
        -11.816781997680664,
        -15.643028259277344,
        -35.947879791259766,
        10.68371868133545,
        30.661497116088867,
        -31.721086502075195,
        -8.413932800292969,
        40.93406677246094,
        6.489189624786377,
        18.142959594726562,
        -10.094634056091309,
        -11.81803035736084,
        3.704489231109619,
        29.100481033325195,
        9.169970512390137,
        -2.882697105407715,
        8.325355529785156,
        1.8538405895233154,
        -20.088579177856445,
        -16.381370544433594,
        14.625373840332031,
        -23.75946617126465,
        -6.358392715454102,
        12.023445129394531,
        7.131740570068359,
        -24.88910484313965,
        6.430598258972168,
        4.210310935974121,
        6.434340000152588,
        -7.5000410079956055,
        11.379298210144043,
        -11.2916841506958,
        -15.988901138305664,
        -12.208499908447266,
        36.556732177734375,
        -9.597373008728027,
        7.801808834075928,
        30.092317581176758,
        -5.996505260467529,
        -11.707297325134277,
        10.586315155029297,
        -10.56268310546875,
        2.1540441513061523,
        31.520038604736328,
        -5.221004009246826,
        13.33023452758789,
        -10.828448295593262,
        2.42586612701416,
        1.6926746368408203,
        4.843243598937988,
        -1.6612298488616943,
        -6.228673934936523,
        -4.25063943862915,
        13.248908996582031,
        18.675582885742188
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2325.0,
      "temp_c": 41.0,
      "power_w": 93.61,
      "cov_samples": 1.0,
      "peak_mem_bytes": 235405312.0
    },
    {
      "workload": "index_add",
      "variant": "atomic",
      "repeat": 3,
      "throughput": 73.44083552851819,
      "unit": "Gelem/s",
      "seconds": 0.002741343975067139,
      "work": 201326592.0,
      "output_digest": "fa13d89be575747b7e8f157fc98edc119b52e27e200257a3d579cc07ccf6151c",
      "fp_sample": [
        9.165145874023438,
        14.450942039489746,
        20.853498458862305,
        -32.54966354370117,
        6.27133846282959,
        -5.787534236907959,
        -9.924968719482422,
        -5.548468112945557,
        -3.5430006980895996,
        -11.816780090332031,
        -15.643025398254395,
        -35.94786834716797,
        10.683720588684082,
        30.6615047454834,
        -31.721097946166992,
        -8.413935661315918,
        40.93406677246094,
        6.489187717437744,
        18.142955780029297,
        -10.094636917114258,
        -11.818025588989258,
        3.7044832706451416,
        29.100482940673828,
        9.169970512390137,
        -2.8826918601989746,
        8.325356483459473,
        1.8538403511047363,
        -20.088581085205078,
        -16.381366729736328,
        14.625381469726562,
        -23.75946807861328,
        -6.358394622802734,
        12.023439407348633,
        7.131739139556885,
        -24.88910675048828,
        6.430597305297852,
        4.2103118896484375,
        6.434333801269531,
        -7.500041961669922,
        11.379297256469727,
        -11.291683197021484,
        -15.988910675048828,
        -12.208502769470215,
        36.556732177734375,
        -9.597372055053711,
        7.801805019378662,
        30.092321395874023,
        -5.99650239944458,
        -11.707296371459961,
        10.586308479309082,
        -10.56268310546875,
        2.1540474891662598,
        31.520048141479492,
        -5.221004009246826,
        13.330232620239258,
        -10.828448295593262,
        2.4258670806884766,
        1.6926710605621338,
        4.843245983123779,
        -1.6612277030944824,
        -6.2286763191223145,
        -4.250642776489258,
        13.248908996582031,
        18.675588607788086
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2325.0,
      "temp_c": 41.0,
      "power_w": 93.66,
      "cov_samples": 1.0,
      "peak_mem_bytes": 235405312.0
    },
    {
      "workload": "index_add",
      "variant": "atomic",
      "repeat": 4,
      "throughput": 73.33553954109392,
      "unit": "Gelem/s",
      "seconds": 0.0027452800273895265,
      "work": 201326592.0,
      "output_digest": "1a779e8fdd6b0ad49da30667f8d3badffc45a40e421de797260e9262ed145cb6",
      "fp_sample": [
        9.165143013000488,
        14.450940132141113,
        20.853498458862305,
        -32.54966735839844,
        6.271335601806641,
        -5.787536144256592,
        -9.924970626831055,
        -5.54847526550293,
        -3.543001413345337,
        -11.81678581237793,
        -15.643027305603027,
        -35.94786071777344,
        10.683719635009766,
        30.661502838134766,
        -31.721086502075195,
        -8.413934707641602,
        40.93407440185547,
        6.489186763763428,
        18.142961502075195,
        -10.09463882446289,
        -11.818029403686523,
        3.704486846923828,
        29.100486755371094,
        9.169967651367188,
        -2.882694721221924,
        8.325360298156738,
        1.8538403511047363,
        -20.088581085205078,
        -16.381364822387695,
        14.625372886657715,
        -23.759469985961914,
        -6.358392238616943,
        12.023438453674316,
        7.131743431091309,
        -24.889102935791016,
        6.430597305297852,
        4.210314750671387,
        6.43433952331543,
        -7.500043869018555,
        11.379297256469727,
        -11.291679382324219,
        -15.988906860351562,
        -12.208502769470215,
        36.556739807128906,
        -9.597375869750977,
        7.801816940307617,
        30.09231948852539,
        -5.996501922607422,
        -11.707295417785645,
        10.586313247680664,
        -10.562686920166016,
        2.1540467739105225,
        31.520048141479492,
        -5.221004009246826,
        13.330242156982422,
        -10.828449249267578,
        2.425868272781372,
        1.6926738023757935,
        4.843242645263672,
        -1.6612296104431152,
        -6.228674411773682,
        -4.250643730163574,
        13.248909950256348,
        18.675579071044922
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2325.0,
      "temp_c": 41.0,
      "power_w": 93.61,
      "cov_samples": 1.0,
      "peak_mem_bytes": 235405312.0
    },
    {
      "workload": "index_add",
      "variant": "atomic",
      "repeat": 5,
      "throughput": 73.41169566899154,
      "unit": "Gelem/s",
      "seconds": 0.002742432117462158,
      "work": 201326592.0,
      "output_digest": "f127e283ba3c8240988f14a582fea9b7a6fb40ff66dd8b25963dc83182d5d384",
      "fp_sample": [
        9.165146827697754,
        14.450939178466797,
        20.853492736816406,
        -32.54966354370117,
        6.271337985992432,
        -5.787532806396484,
        -9.924970626831055,
        -5.548466682434082,
        -3.5429985523223877,
        -11.816783905029297,
        -15.643022537231445,
        -35.94786834716797,
        10.68371295928955,
        30.6615047454834,
        -31.721105575561523,
        -8.413932800292969,
        40.93406677246094,
        6.489189624786377,
        18.142953872680664,
        -10.094639778137207,
        -11.818026542663574,
        3.7044875621795654,
        29.10048484802246,
        9.169970512390137,
        -2.8826966285705566,
        8.325350761413574,
        1.8538373708724976,
        -20.08858299255371,
        -16.381366729736328,
        14.625377655029297,
        -23.759471893310547,
        -6.358388900756836,
        12.023441314697266,
        7.131742477416992,
        -24.889108657836914,
        6.430595874786377,
        4.210308074951172,
        6.4343414306640625,
        -7.5000386238098145,
        11.379298210144043,
        -11.291677474975586,
        -15.988897323608398,
        -12.208502769470215,
        36.556724548339844,
        -9.59737777709961,
        7.80180025100708,
        30.092329025268555,
        -5.996504306793213,
        -11.70728874206543,
        10.586311340332031,
        -10.562685012817383,
        2.1540470123291016,
        31.52004623413086,
        -5.221001625061035,
        13.330232620239258,
        -10.828447341918945,
        2.425865650177002,
        1.6926778554916382,
        4.843240737915039,
        -1.661226511001587,
        -6.228671550750732,
        -4.250632286071777,
        13.248910903930664,
        18.675579071044922
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2325.0,
      "temp_c": 41.0,
      "power_w": 93.37,
      "cov_samples": 1.0,
      "peak_mem_bytes": 235405312.0
    },
    {
      "workload": "index_add",
      "variant": "atomic",
      "repeat": 6,
      "throughput": 73.4476960798987,
      "unit": "Gelem/s",
      "seconds": 0.0027410879135131836,
      "work": 201326592.0,
      "output_digest": "678a8a032fa5f4db74fdb05e0992e32d7aaf7d88a5cb82972b9256eae9d5c9de",
      "fp_sample": [
        9.165139198303223,
        14.450945854187012,
        20.853487014770508,
        -32.54966354370117,
        6.271337509155273,
        -5.787535667419434,
        -9.924972534179688,
        -5.548468112945557,
        -3.5430006980895996,
        -11.816781997680664,
        -15.643023490905762,
        -35.94786834716797,
        10.683716773986816,
        30.661510467529297,
        -31.72109031677246,
        -8.413930892944336,
        40.93408203125,
        6.489190578460693,
        18.142955780029297,
        -10.094634056091309,
        -11.81802749633789,
        3.7044849395751953,
        29.100486755371094,
        9.169970512390137,
        -2.8826985359191895,
        8.32535171508789,
        1.853839635848999,
        -20.088577270507812,
        -16.381364822387695,
        14.625380516052246,
        -23.759469985961914,
        -6.358391761779785,
        12.023442268371582,
        7.131739616394043,
        -24.889102935791016,
        6.430598258972168,
        4.2103071212768555,
        6.434338569641113,
        -7.500046253204346,
        11.379297256469727,
        -11.291679382324219,
        -15.988906860351562,
        -12.208505630493164,
        36.55672836303711,
        -9.597373962402344,
        7.801815509796143,
        30.09231948852539,
        -5.996504783630371,
        -11.707286834716797,
        10.586309432983398,
        -10.562685012817383,
        2.1540448665618896,
        31.520044326782227,
        -5.221004962921143,
        13.330235481262207,
        -10.828446388244629,
        2.425868034362793,
        1.6926743984222412,
        4.8432464599609375,
        -1.661224603652954,
        -6.228673458099365,
        -4.250640392303467,
        13.248910903930664,
        18.675580978393555
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2325.0,
      "temp_c": 41.0,
      "power_w": 93.42,
      "cov_samples": 1.0,
      "peak_mem_bytes": 235405312.0
    },
    {
      "workload": "index_add",
      "variant": "atomic",
      "repeat": 7,
      "throughput": 73.32699340432295,
      "unit": "Gelem/s",
      "seconds": 0.0027455999851226805,
      "work": 201326592.0,
      "output_digest": "344094d19e5e3ad1a6765e2d8070f7b340f11f8f9a25404d4f19e8e3e8e47db5",
      "fp_sample": [
        9.165143013000488,
        14.450942993164062,
        20.853500366210938,
        -32.54966354370117,
        6.271337509155273,
        -5.787532806396484,
        -9.924967765808105,
        -5.548466682434082,
        -3.542999505996704,
        -11.816780090332031,
        -15.643025398254395,
        -35.947872161865234,
        10.683722496032715,
        30.661500930786133,
        -31.72109603881836,
        -8.413932800292969,
        40.93406677246094,
        6.4891886711120605,
        18.142953872680664,
        -10.094636917114258,
        -11.818024635314941,
        3.7044880390167236,
        29.10048484802246,
        9.16996955871582,
        -2.8826982975006104,
        8.325357437133789,
        1.8538399934768677,
        -20.088581085205078,
        -16.381366729736328,
        14.625370025634766,
        -23.75947380065918,
        -6.358386993408203,
        12.02344036102295,
        7.131741523742676,
        -24.889102935791016,
        6.430593490600586,
        4.210309982299805,
        6.434334754943848,
        -7.500044345855713,
        11.379297256469727,
        -11.291683197021484,
        -15.988906860351562,
        -12.208503723144531,
        36.556739807128906,
        -9.59737491607666,
        7.801807880401611,
        30.092323303222656,
        -5.9965081214904785,
        -11.707291603088379,
        10.586311340332031,
        -10.56268310546875,
        2.154043674468994,
        31.52004051208496,
        -5.221002101898193,
        13.330241203308105,
        -10.828450202941895,
        2.4258692264556885,
        1.6926732063293457,
        4.8432464599609375,
        -1.661228895187378,
        -6.22867488861084,
        -4.250635147094727,
        13.24891471862793,
        18.675582885742188
      ],
      "freivalds_rho": -1.0,
      "sm_clock_mhz": 2325.0,
      "temp_c": 41.0,
      "power_w": 91.85,
      "cov_samples": 1.0,
      "peak_mem_bytes": 235405312.0
    }
  ],
  "workloads": [
    {
      "workload": "attention",
      "variant": "bf16",
      "repeats": 8,
      "unit": "TFLOP/s",
      "median": 269.6569924157509,
      "rel_dispersion": 0.001270116787311823,
      "rho_clock": -0.13858697343671667,
      "rho_temp": 0.1333553773664398,
      "bit_stable": true,
      "num_class": "S0",
      "nd_rel": 0.0,
      "freivalds_rho": null,
      "median_power_w": 132.275,
      "median_temp_c": 44.5,
      "peak_mem_gib": 0.1879892349243164
    },
    {
      "workload": "gemm",
      "variant": "bf16",
      "repeats": 8,
      "unit": "TFLOP/s",
      "median": 414.1452280534385,
      "rel_dispersion": 0.00027605622835386896,
      "rho_clock": -0.5238095238095238,
      "rho_temp": -0.30952380952380953,
      "bit_stable": true,
      "num_class": "S0",
      "nd_rel": 0.0,
      "freivalds_rho": 0.001663445589019662,
      "median_power_w": 521.4945,
      "median_temp_c": 54.388999999999996,
      "peak_mem_gib": 4.53369140625
    },
    {
      "workload": "gemm",
      "variant": "fp16",
      "repeats": 8,
      "unit": "TFLOP/s",
      "median": 404.22567577398144,
      "rel_dispersion": 0.0018768324005555106,
      "rho_clock": 0.47619047619047616,
      "rho_temp": -0.7545045450053531,
      "bit_stable": true,
      "num_class": "S0",
      "nd_rel": 0.0,
      "freivalds_rho": 0.00028746893983491473,
      "median_power_w": 512.3355,
      "median_temp_c": 51.111000000000004,
      "peak_mem_gib": 4.53369140625
    },
    {
      "workload": "gemm",
      "variant": "fp8",
      "repeats": 8,
      "unit": "TFLOP/s",
      "median": 797.1501922019934,
      "rel_dispersion": 0.0004083729189585011,
      "rho_clock": 0.16666666666666666,
      "rho_temp": -0.5476190476190477,
      "bit_stable": true,
      "num_class": "S0",
      "nd_rel": 0.0,
      "freivalds_rho": 0.001714831206294942,
      "median_power_w": 481.9385,
      "median_temp_c": 60.357,
      "peak_mem_gib": 4.033691883087158
    },
    {
      "workload": "gemm",
      "variant": "tf32",
      "repeats": 8,
      "unit": "TFLOP/s",
      "median": 201.63285934145702,
      "rel_dispersion": 0.001336061791693093,
      "rho_clock": 0.5714285714285714,
      "rho_temp": -0.9047619047619048,
      "bit_stable": true,
      "num_class": "S0",
      "nd_rel": 0.0,
      "freivalds_rho": 0.0002885857200644284,
      "median_power_w": 529.6949999999999,
      "median_temp_c": 57.8635,
      "peak_mem_gib": 4.03125
    },
    {
      "workload": "hbm_triad",
      "variant": "f32",
      "repeats": 8,
      "unit": "GB/s",
      "median": 1486.3614410082441,
      "rel_dispersion": 0.00011031058932357005,
      "rho_clock": 0.08383383833392813,
      "rho_temp": 0.4523809523809524,
      "bit_stable": true,
      "num_class": "S0",
      "nd_rel": 0.0,
      "freivalds_rho": null,
      "median_power_w": 233.05450000000002,
      "median_temp_c": 45.466499999999996,
      "peak_mem_gib": 66.03125143051147
    },
    {
      "workload": "index_add",
      "variant": "atomic",
      "repeats": 8,
      "unit": "Gelem/s",
      "median": 73.44297857722353,
      "rel_dispersion": 0.0008587402951484544,
      "rho_clock": 0.0,
      "rho_temp": 0.0,
      "bit_stable": false,
      "num_class": "Snd",
      "nd_rel": 4.01430755553953e-06,
      "freivalds_rho": null,
      "median_power_w": 93.61,
      "median_temp_c": 41.0,
      "peak_mem_gib": 0.21923828125
    },
    {
      "workload": "scatter_add",
      "variant": "atomic",
      "repeats": 8,
      "unit": "Gelem/s",
      "median": 75.82625347743155,
      "rel_dispersion": 0.00027127753541276366,
      "rho_clock": -0.0563436169819011,
      "rho_temp": 0.2519763153394848,
      "bit_stable": false,
      "num_class": "Snd",
      "nd_rel": 4.018534053129326e-06,
      "freivalds_rho": null,
      "median_power_w": 97.08,
      "median_temp_c": 41.0,
      "peak_mem_gib": 0.21923828125
    }
  ],
  "continues": "e1f2a929da38e80d359cf029e50e09bd9ba25ac679466e397aafefc69bde0b94"
}

==> anc/env.json <==
{
  "digest": {
    "num_gpus": 2,
    "device": "NVIDIA RTX PRO 6000 Blackwell Max-Q Workstation Edition",
    "compute_capability": "12.0",
    "sm_count": 188,
    "total_memory_bytes": 101971591168,
    "memory_total_mib": 97247,
    "devices": [
      {
        "index": 0,
        "device": "NVIDIA RTX PRO 6000 Blackwell Max-Q Workstation Edition",
        "compute_capability": "12.0",
        "sm_count": 188,
        "total_memory_bytes": 101971591168,
        "memory_total_gib": 95.0
      },
      {
        "index": 1,
        "device": "NVIDIA RTX PRO 6000 Blackwell Max-Q Workstation Edition",
        "compute_capability": "12.0",
        "sm_count": 188,
        "total_memory_bytes": 101971591168,
        "memory_total_gib": 95.0
      }
    ],
    "driver_version": "580.126.09",
    "cuda_runtime": "13.0",
    "torch_version": "2.12.1+cu130",
    "python_version": "3.12.13",
    "platform": "Linux-5.15.0-170-generic-x86_64-with-glibc2.39"
  },
  "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0"
}

==> anc/evidence_graph.json <==
{
  "nodes": {
    "0062a74b47af8af993fb427c35a938ad3024557389955757f6100bd20cb9db50": {
      "f": "median",
      "inputs": [
        "018dabe569d63e665f2029129c0595c5a3f57e19280819d07a2de3c474956a7c",
        "15e487ab7536b6500f875717d757b66c5046f9a6eb57662048d62d0af2f88e2f",
        "1a5c8b6d3aad6137d24e33d15379cf0a58a333f97a3bd5561d30d0ac5792eed2",
        "22a4102dd3c62b297cc1c3ce270832b8337bfd374582780ca06db85c2a6ba3cf",
        "23b397abab54a0b4e95b9459a2dd8e1a0adf1bf9361f2584c1bffa05f0a7b10f",
        "281b3b13303aa611667c3f6dff9ebb9f11e0662aafff380f7b17cd910e2f3273",
        "34afa87bdf921bc6b3e90b64071878935dff365fb86c087b8446b0a111ce0650",
        "456740b7c4e41c4bc056fe59c84785d0f842918b711740be7d1351617a38a2a0",
        "4771755eae96f6e7f8d01e6f4fa11aa2de41796545a4c7d0ff866f7abc3b4b03",
        "4780addc32e8aefd4a39d60bb1bebf2b96301bc742dfe3556849ae4809fef59e",
        "5fae186bc9843fb9782fd9327cf845025d9f03bd9308db6db5981b2a22c4163c",
        "889186f85105adc58c8d47579d5d8fb2f05fad6156b87f14abc31f40f20e385d",
        "8f6741295a4e262f64dc477b459e62ddffeafad462b4fb076c281ad44ccf7456",
        "a4a81ee3137aedfcf824efe334a756342039df0cef9e9f341745e1337ca503e6",
        "a60f68f6b9600d3cc27423dd1a80739745d0a1ce57bb0a16a294525e1ffd21ee",
        "b0bd3d8ffcf0f534c53605f7db5118ed95f449952512d4886d952e0f4e28c07d",
        "c0a21511290e414a47e9b4efba729d61e0390d503e34e5257b4b529a351d8b02",
        "c17967eb00aa397129c908626ded436bff4162497d3799f4037ea18e7267ff72",
        "d8308e045d950c43c22db291bed74442e4ab50438fee9923d465a107f1e24eb5",
        "ddd6e1f4df0d31f646613fb3b1b42840142abc7352d74a15d8223ef5af9dcafb",
        "edf3935cd7e16a098c4ebc21f665ac3ed9635167d9193279684e661a005ec62e",
        "efdd5437730ec2bbdf9310dd44312bc0a17af3fbdf321df8551ab7f80eff5d8c",
        "f4b86086fc0494a032a06edea5e97e43d8a152f73350c4f38c0e2744bb170093",
        "f6d661d6a1e55d4a5ab8e9052fedcea3b8ced232e1e3b6fc0a325fd42ff455e6"
      ],
      "kind": "reduction",
      "params": {
        "field": "peak_mem_bytes"
      },
      "value": "8623506944.0"
    },
    "0183a6dff1c72b1b43d1c537c3b040af5529694dcd7b652d35efb1604fdf2357": {
      "f": "median",
      "inputs": [
        "0d7309082cee727fa94ff3f23d287e9c14664854ee7d14cfd3debe26dbe3464c",
        "11c6f65251de6cf431828fb3e8b971a45c26f1275f5037512177ff6f1db821f7",
        "167a192ff258bad0de945ac68461c34c783dbd219202ea332068b34188bcc1c2",
        "2ea24c82a419c37c45c3aeb828fa9f09ee7ceb354f7a5b93dd2615352dc3d1d3",
        "3ba9fccd2918f2f6e961397ef794d64d340cf488ca62c24c22a8ae7d87371011",
        "538bab7a247fbdb4dc705bee3f12dbea050f66368489aa07c332474098358da7",
        "5bbd669eaade2240acf4b7b483c25a0469c2eb660e768e51656db9eb368179d9",
        "5f022098120f87071927e482cf0b1768e99fee6574857a15830c0095bdc3e94d",
        "665f7f7fd4468716daee5b154a77990f2d900ad84663ad58a383849ba83a8f48",
        "715bea2977d221e605e70b947d9b9e061be690ad62e642218b826ac87c9083f6",
        "7724c08580d7bde97d3a31730ba577a8cfee387a8490291526d712c0e3056864",
        "7da077f302797e49bdda5203a3fee26bf76f61cda0c8e8c1b7ec0a06927422a6",
        "7fe9df7fb9b2e94b742326ebd3d618952e8aaccca37ad134cb58e51442ce1f78",
        "87c61ced70182c7202b72a416e0eb33585c59a2ddec3bc34872ce3cd6102dc6e",
        "b6e31b8eb0bca544cecf042d3b7c242f5f0820d5cf8609c75c6f860a9901512e",
        "b9e2bb93cbbd3616d5f55a31815d62e451d3234c2fdf2f0096f68d54758b8145",
        "ba3a979db840ec7c09a3999f52fc402edbe7858ebb5d87267264d3f2852e3710",
        "bc9edc7108e06cb5c56946ddf992b3f68c8de6ccca4f6838ea0a1ad24cec0279",
        "c177e0146cab8ccff042ae0d3412f84322dfe1cf70e44fe519b080337387a1ef",
        "c918cb2f3333e43b4d2e8edd71532c8fb1b069f96311517c9959c25523197868",
        "ced3a11c02687b1e93c60ac78c9956a29c347365ff5bd23cf0890fd0d1747555",
        "dcf506f074cc2787a255151e6c1edba7d0f44d01adbf64e88544bff4bfdc7dc4",
        "e3a525583eac7b3cd88dc6807a01b52b0fae49f4f9faa8932337c9a96b840eb1",
        "ea3f0dea9d738db9ba5d2b40e07512cabcab9659380402dad3926d1d74ecf9a2"
      ],
      "kind": "reduction",
      "params": {
        "field": "throughput"
      },
      "value": "248.42958827114154"
    },
    "01843beeff8c1cde3ef8010d5cb60ea7d6d3d68cda14ad26ebb60f2316559f91": {
      "cov_samples": 118.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00020194833230011356,
      "kind": "observation",
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.983,
      "repeat": 5,
      "seconds": 2.142762939453125,
      "sm_clock_mhz": 1333.153,
      "temp_c": 85.398,
      "throughput": 246.30143242405347,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp16",
      "wall_time": 1782411852.6154466,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "018dabe569d63e665f2029129c0595c5a3f57e19280819d07a2de3c474956a7c": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 299.986,
      "repeat": 9,
      "seconds": 1.0504674072265625,
      "sm_clock_mhz": 1841.667,
      "temp_c": 85.0,
      "throughput": 1635.4499973833729,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "default",
      "wall_time": 1782412161.091135,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "021e9330b8167f76c4f10d5b6d39aaaa5805ad5a7d0b87a4967fc7344d06fa38": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665693283081055,
        0.2418982982635498,
        45.69059371948242,
        -104.04000854492188,
        -29.55597496032715,
        18.267333984375,
        5.0532073974609375,
        -1.6330523490905762,
        -19.492328643798828,
        -1.6832928657531738,
        -35.493892669677734,
        8.153794288635254,
        28.6136417388916,
        57.69386672973633,
        35.25264358520508,
        -41.96302795410156,
        -2.9217004776000977,
        35.112449645996094,
        -43.46866989135742,
        48.316226959228516,
        -11.982206344604492,
        41.14215087890625,
        23.68756675720215,
        44.24773406982422,
        15.207416534423828,
        -47.83443069458008,
        -35.32901382446289,
        -11.622379302978516,
        46.96131896972656,
        53.01755905151367,
        12.785271644592285,
        70.10163879394531,
        19.705842971801758,
        -10.206086158752441,
        -51.09962463378906,
        -57.285499572753906,
        -10.502360343933105,
        12.129965782165527,
        14.531270980834961,
        -53.98988342285156,
        -18.366004943847656,
        44.348453521728516,
        -14.64031982421875,
        14.20496940612793,
        45.08489990234375,
        6.814635753631592,
        34.81959533691406,
        -2.0707921981811523,
        -29.22609519958496,
        16.72697639465332,
        14.848304748535156,
        -1.7238175868988037,
        2.5414516925811768,
        -59.18129348754883,
        24.993154525756836,
        -41.405784606933594,
        9.342025756835938,
        -0.6094870567321777,
        35.19489669799805,
        25.47704315185547,
        -15.006906509399414,
        -0.19011640548706055,
        -10.162237167358398,
        11.496955871582031
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "a3c51e5482579c06fe28d78acd60b6b6fe344e19bc371e47a34d02cac7a5ccb3",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 299.558,
      "repeat": 5,
      "seconds": 0.2932890319824219,
      "sm_clock_mhz": 1748.0,
      "temp_c": 86.0,
      "throughput": 73.22072814944912,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412204.8919508,
      "work": 21474836480.0,
      "workload": "scatter_add"
    },
    "029d0920acbc07ef77de2e10b4708a526e308a3f6a156bb79f3210d4429d5fd4": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 300.011,
      "repeat": 7,
      "seconds": 1.050642822265625,
      "sm_clock_mhz": 1850.13,
      "temp_c": 85.0,
      "throughput": 1635.1769430978477,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "deterministic",
      "wall_time": 1782412185.108579,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "02c923f81f19693c54b7d97b6a1d2ecdd9f7737bcfb3295ce54593679990a347": {
      "f": "all_equal",
      "inputs": [
        "029d0920acbc07ef77de2e10b4708a526e308a3f6a156bb79f3210d4429d5fd4",
        "033dba7532b1425d40168fdc33fd1c9fa0589981265e13280fe9ee12851de7d9",
        "10405de9ee7dcc8e72b510657696004005ec63b7e36db8a6edcfcc9c212077cf",
        "137eac6a91efc853e553ace81b6f29a1ea4a2b5857bcd4e1e0a515d9ba6ab0c0",
        "2355699720c8984d9b4f25d63581ebbc2d907b6d439f8ebdbc5537f63f4e9b38",
        "3b31cae65b45b2ecbbcef7e34d73fc4e6670a7ace786bd32cb0a574f9d9ed24b",
        "3ede35b4f859245472501eb8a2067b29d80d6491c49f64eed6fc20b772060d5d",
        "47ff9049235be2387b192cb2bb018697be36723370f8d5b9368e4c1b9697844d",
        "77825723a5b5f5ff67abd5221c056ac6d1d409dcb0c083283ee72c13fb41f43f",
        "794fc50cf869c4e8ff06ab93975f1513767f6cfc9c49d1630197190043f30824",
        "800eb409e817665137b6a89b6af565557904b6217ebd45cb56d250197fc95eab",
        "8a5d52c822d5dfbcd9c45d05ac2f6d20eb3bae2f42076a317668d5100c97c427",
        "9845570096518ddf10ffd588cf205911cc232ba73d9b3cd9a5106c0dffa89011",
        "9897d6f0c28621449b8c102580560370bf708a6260604176e15a6cef15e26acd",
        "9e096beb0893e925266f6787d37f50c6f13f6b23af1dce5554f84348261cad6b",
        "9e12c949e7f0bfdb1af7bff840948fdf2ae02dc97045d76e309a8939f631f202",
        "a105064c05bdcc7cf8de2fa79be3890a3456a3d43cb6ebe1026967db6d8bf0c2",
        "b59b51781c5d432cb9e71905174c966f17355015fe190059c85b037b833bafdc",
        "b826d782078f9c4ed1cca7e1972255b044242b9893d15aae123a1ad9e553d617",
        "b8ebe07c065b21c2406f0b47eef2e42e917c72eab720bf43b403de25c353e899",
        "db21b205d530820f827a73b2e4e45e3640e132731f9691878adcf4b451c6f065",
        "e317e39a74aba2354c13031e1a058c33312309dcf9bc2c33265413dfb2c2f455",
        "f4f927f6d99d81f38f0449be3bd70bd979708bdbf7f0b9f8ea22812f2115df33",
        "f76af7a78423bbbfad6c6ac2d878a7a890e98218cebc0186c4aebc76da77246b"
      ],
      "kind": "reduction",
      "params": {
        "field": "output_digest"
      },
      "value": "1.0"
    },
    "033dba7532b1425d40168fdc33fd1c9fa0589981265e13280fe9ee12851de7d9": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 299.958,
      "repeat": 18,
      "seconds": 1.050781494140625,
      "sm_clock_mhz": 1834.722,
      "temp_c": 85.0,
      "throughput": 1634.9611484212944,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "deterministic",
      "wall_time": 1782412197.0707154,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "04054aaa9feb2305220c648cf94a9790d18b021b724fa65d6122e1049de8b80c": {
      "f": "rel_mad",
      "inputs": [
        "029d0920acbc07ef77de2e10b4708a526e308a3f6a156bb79f3210d4429d5fd4",
        "033dba7532b1425d40168fdc33fd1c9fa0589981265e13280fe9ee12851de7d9",
        "10405de9ee7dcc8e72b510657696004005ec63b7e36db8a6edcfcc9c212077cf",
        "137eac6a91efc853e553ace81b6f29a1ea4a2b5857bcd4e1e0a515d9ba6ab0c0",
        "2355699720c8984d9b4f25d63581ebbc2d907b6d439f8ebdbc5537f63f4e9b38",
        "3b31cae65b45b2ecbbcef7e34d73fc4e6670a7ace786bd32cb0a574f9d9ed24b",
        "3ede35b4f859245472501eb8a2067b29d80d6491c49f64eed6fc20b772060d5d",
        "47ff9049235be2387b192cb2bb018697be36723370f8d5b9368e4c1b9697844d",
        "77825723a5b5f5ff67abd5221c056ac6d1d409dcb0c083283ee72c13fb41f43f",
        "794fc50cf869c4e8ff06ab93975f1513767f6cfc9c49d1630197190043f30824",
        "800eb409e817665137b6a89b6af565557904b6217ebd45cb56d250197fc95eab",
        "8a5d52c822d5dfbcd9c45d05ac2f6d20eb3bae2f42076a317668d5100c97c427",
        "9845570096518ddf10ffd588cf205911cc232ba73d9b3cd9a5106c0dffa89011",
        "9897d6f0c28621449b8c102580560370bf708a6260604176e15a6cef15e26acd",
        "9e096beb0893e925266f6787d37f50c6f13f6b23af1dce5554f84348261cad6b",
        "9e12c949e7f0bfdb1af7bff840948fdf2ae02dc97045d76e309a8939f631f202",
        "a105064c05bdcc7cf8de2fa79be3890a3456a3d43cb6ebe1026967db6d8bf0c2",
        "b59b51781c5d432cb9e71905174c966f17355015fe190059c85b037b833bafdc",
        "b826d782078f9c4ed1cca7e1972255b044242b9893d15aae123a1ad9e553d617",
        "b8ebe07c065b21c2406f0b47eef2e42e917c72eab720bf43b403de25c353e899",
        "db21b205d530820f827a73b2e4e45e3640e132731f9691878adcf4b451c6f065",
        "e317e39a74aba2354c13031e1a058c33312309dcf9bc2c33265413dfb2c2f455",
        "f4f927f6d99d81f38f0449be3bd70bd979708bdbf7f0b9f8ea22812f2115df33",
        "f76af7a78423bbbfad6c6ac2d878a7a890e98218cebc0186c4aebc76da77246b"
      ],
      "kind": "reduction",
      "params": {
        "field": "throughput"
      },
      "value": "0.00012976278929245893"
    },
    "042d8f0a853882c10fa9f94b0a73f5a49e1e042819581090c1e6a9ea0b544413": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665698528289795,
        0.241896390914917,
        45.69059371948242,
        -104.0399398803711,
        -29.555952072143555,
        18.26736831665039,
        5.053215503692627,
        -1.6330540180206299,
        -19.492334365844727,
        -1.6832845211029053,
        -35.4938850402832,
        8.153801918029785,
        28.6136531829834,
        57.693851470947266,
        35.252662658691406,
        -41.96302032470703,
        -2.9216856956481934,
        35.11245346069336,
        -43.4686393737793,
        48.316253662109375,
        -11.982183456420898,
        41.14215087890625,
        23.687557220458984,
        44.247718811035156,
        15.20739459991455,
        -47.834415435791016,
        -35.32903289794922,
        -11.622380256652832,
        46.96133804321289,
        53.017578125,
        12.785282135009766,
        70.10161590576172,
        19.705841064453125,
        -10.206095695495605,
        -51.09961700439453,
        -57.285491943359375,
        -10.50235366821289,
        12.129961967468262,
        14.531283378601074,
        -53.9898681640625,
        -18.366008758544922,
        44.348472595214844,
        -14.640332221984863,
        14.204984664916992,
        45.084903717041016,
        6.814638614654541,
        34.81959533691406,
        -2.070775032043457,
        -29.22610855102539,
        16.72698402404785,
        14.848309516906738,
        -1.723827838897705,
        2.5414421558380127,
        -59.1812744140625,
        24.9931697845459,
        -41.405784606933594,
        9.342032432556152,
        -0.6094823479652405,
        35.19489288330078,
        25.47704315185547,
        -15.006902694702148,
        -0.19011494517326355,
        -10.162237167358398,
        11.496952056884766
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "5817fc70d85e06eb69eb07885ead132ef1b87490dfef167ac69b495e659aa400",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 299.237,
      "repeat": 17,
      "seconds": 0.29461318969726563,
      "sm_clock_mhz": 1805.421,
      "temp_c": 86.947,
      "throughput": 72.89163293085011,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412218.913226,
      "work": 21474836480.0,
      "workload": "index_add"
    },
    "046199aacb10cac625f63fdd15ad39265e636e7ca3e41b97e29f02eb8de28ceb": {
      "cov_samples": 171.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "kind": "observation",
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "peak_mem_bytes": 4328521728.0,
      "power_w": 299.996,
      "repeat": 16,
      "seconds": 2.99051708984375,
      "sm_clock_mhz": 1264.953,
      "temp_c": 88.0,
      "throughput": 117.65313834294233,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "tf32",
      "wall_time": 1782412011.389301,
      "work": 351843720888320.0,
      "workload": "gemm"
    },
    "054ff041fdfae310642f4c38e00e471ecf32ff5e1606368b8809c0b4bf744131": {
      "bit_stable": true,
      "kind": "observation",
      "median": 201.63285934145702,
      "median_power_w": 529.6949999999999,
      "median_temp_c": 57.8635,
      "nd_rel": 0.0,
      "peak_mem_gib": 4.03125,
      "record": "device_validation_pro6000_server.json",
      "rel_dispersion": 0.001336061791693093,
      "rho_clock": 0.5714285714285714,
      "rho_temp": -0.9047619047619048,
      "unit": "TFLOP/s",
      "variant": "tf32",
      "vkind": "validation_workload",
      "workload": "gemm"
    },
    "055893f60b3341c8088595d311f0859a777a5dc6d87327c3ca94d01852edfc77": {
      "diff_pct": 2.5647563406227776,
      "kind": "observation",
      "n": 16384,
      "precision": "fp16",
      "tput0": 245.1777201442515,
      "tput1": 251.46593126744557,
      "vkind": "cross_tput"
    },
    "069b714ca10c5f10b66b9e49bd2dd93e587cd4481d221b308b16ab8286082243": {
      "f": "median",
      "inputs": [
        "046199aacb10cac625f63fdd15ad39265e636e7ca3e41b97e29f02eb8de28ceb",
        "0ec6093c6659e49a7897150998aa9fe3dfe50caff30ff32e991e4fcd7c1f89ab",
        "23ffea346865aae0ba5b0c91aac6fbce64e0ad97ed33fcd2bb7cc9c3c8d7447c",
        "27f7afc159605ec26f8dd9be15255e837efe5f07b8bc5adcb7afa942bf11458c",
        "3c0c943878a7470421d8d6b0cc81b24a9e578c3ec81c6c0a19ab838ce5e37036",
        "4e93b680ad2ba9c5555b1105f36a155319a3aed71565efe99e8b8ceeb94f66b5",
        "5bbe81ae35777ece382592a58c78e6feea282c11023484aff043c9cb6e038523",
        "6386b3e0febda0096e77918253631f3bdc67c1cc3b6b665c9092994e9f9ac973",
        "7106d7a5fd0020a525167f50549df72b4ca8231dce342a24d035fe0f5a2cdb4b",
        "8c8ff1bdc8afc0e8d952234712b4c2629e1e1bb462ddd435ef9428513f90080e",
        "9612bf85651540d7c6b6fa6b2bd9d28b00226cbff202c259eab95a55c4f3c68b",
        "9d1ad263ceac67db5c229d92648437e1034f0373d380b76edf6e050d347356ff",
        "9d800ecf828e5273a6106d46a92bfc207336499c2350d623fa95ac1a8562a0f8",
        "aa810e0726ebb8107a5416ceb971213c25cf3a4390d93ebf6e6670743b4d2a56",
        "c2f5f853bc3e4e627361d082b3066fee69833fff6c588824d51c8fcfd8276346",
        "cc527c43d0d288f8a44e87b80d0843123e0cd5f5137996520ae33db9135269f8",
        "cdee5c8e7b6a31f7b0c59bb520e051f050938683bf908d7726cb92b8e2de1e81",
        "d2555b96acacdf71f6786b054dcef2d9a9c48d1b766f6111e6842fe15af2c761",
        "d9bddb670a0de382ea626b3dc00345f13c4e4e2361cfe1a14e135bcd4b89ab64",
        "de35aeb9286b82fb5434d8c43f954fa46b66076ad0628db9cbde1d71c3e9d7e7",
        "f1f325bba7b5ea6e3eb4f931288156d7be37ad67de4091468096ac364ea38a4e",
        "f6032c5a023336021d2a3cd3f5ee55caaa5d29c1674a55511d419e94104e895f",
        "fceef67cd395d283bfeabcd822bade1b14e2f2e5a8aba238d27030bf0b30807f",
        "ff5ca4de768c1acf03b58899b25468d64eb545d3a64c2c5d0a96feb135a1e52a"
      ],
      "kind": "reduction",
      "params": {
        "field": "peak_mem_bytes"
      },
      "value": "4328521728.0"
    },
    "06d682caeeede5f4a48270469c13080bcc30a094a383ddd23b9823df0901b252": {
      "kind": "claim",
      "name": "perf_gemm_fp16",
      "rendered": "242.396",
      "source": "8801e40985e8f4cf71796790839a067fa38714230b3ba31ebc85d8535fc17b90",
      "stability_class": "S2",
      "text": "gemm/fp16 sustained TFLOP/s",
      "tolerance": {
        "band": [
          "241.909",
          "251.176"
        ],
        "covariate": "temperature"
      },
      "unit": "TFLOP/s"
    },
    "071fa5d5564e7ac8ec7d41b8686431750a0cb18a8bf2b1081f2cb41f0fb47eab": {
      "cov_samples": 138.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1.9798221588134766,
        1.0968326330184937,
        1.243912935256958,
        1.4829226732254028,
        0.6601976156234741,
        1.4403016567230225,
        0.4923417866230011,
        1.382356882095337,
        0.680141270160675,
        1.4815963506698608,
        1.3910504579544067,
        1.213247537612915,
        1.976853609085083,
        0.9696173667907715,
        1.0560152530670166,
        1.2762250900268555,
        1.7529826164245605,
        1.075247883796692,
        2.383941650390625,
        1.1990503072738647,
        1.270270586013794,
        1.5278812646865845,
        1.1153757572174072,
        1.2174580097198486,
        1.490983247756958,
        2.5175743103027344,
        0.9194736480712891,
        0.8923731446266174,
        1.224113941192627,
        1.2876780033111572,
        0.9980440139770508,
        1.1725893020629883,
        1.2406046390533447,
        1.9320285320281982,
        0.6831880807876587,
        1.8259522914886475,
        1.405038833618164,
        2.617569923400879,
        2.277555227279663,
        1.371272087097168,
        0.8331707715988159,
        1.1126281023025513,
        0.52364182472229,
        2.0879507064819336,
        1.204996943473816,
        1.741601586341858,
        1.971782922744751,
        1.5683975219726562,
        0.722476601600647,
        1.0044938325881958,
        2.5240468978881836,
        1.902039647102356,
        2.803988456726074,
        2.158036947250366,
        1.692726969718933,
        1.8085885047912598,
        1.3749653100967407,
        0.8259979486465454,
        1.310592770576477,
        2.2896344661712646,
        1.6548560857772827,
        1.5993752479553223,
        2.3264646530151367,
        1.5351455211639404
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873",
      "peak_mem_bytes": 64458065408.0,
      "power_w": 299.986,
      "repeat": 16,
      "seconds": 2.559085693359375,
      "sm_clock_mhz": 1842.348,
      "temp_c": 85.0,
      "throughput": 1510.4889126732216,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "f32",
      "wall_time": 1782412121.241761,
      "work": 3865470566400.0,
      "workload": "hbm_triad"
    },
    "073e945e38593cbc9e4f4d25719d208b6bacad576080b482752a2348b28fa84a": {
      "cov_samples": 14.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        -0.53515625,
        -0.2197265625,
        -0.04736328125,
        0.00628662109375,
        -0.01361083984375,
        0.00482177734375,
        -0.011474609375,
        -0.040771484375,
        -0.01251220703125,
        0.01190185546875,
        0.0081787109375,
        0.011474609375,
        -0.03125,
        0.018798828125,
        -0.0255126953125,
        0.0147705078125,
        -0.009033203125,
        -0.05078125,
        0.0174560546875,
        -0.01275634765625,
        -0.028564453125,
        -0.004058837890625,
        0.015869140625,
        -0.01177978515625,
        0.004913330078125,
        0.002105712890625,
        -0.00567626953125,
        -0.003143310546875,
        -0.002960205078125,
        0.0286865234375,
        0.005401611328125,
        0.01092529296875,
        -0.030517578125,
        -0.0673828125,
        -0.0732421875,
        -0.061279296875,
        -0.1376953125,
        -0.017578125,
        0.0026092529296875,
        -0.056396484375,
        -0.0142822265625,
        0.00872802734375,
        0.014892578125,
        -0.03076171875,
        0.035400390625,
        0.00714111328125,
        0.0294189453125,
        -0.016845703125,
        -0.00933837890625,
        0.06396484375,
        -0.0125732421875,
        -0.003204345703125,
        -0.00311279296875,
        0.04638671875,
        -0.01080322265625,
        0.038818359375,
        0.0252685546875,
        0.00933837890625,
        -0.0194091796875,
        -0.006622314453125,
        -0.02880859375,
        0.01007080078125,
        0.00738525390625,
        -0.0162353515625
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd",
      "peak_mem_bytes": 1379927040.0,
      "power_w": 299.987,
      "repeat": 20,
      "seconds": 0.19775401306152343,
      "sm_clock_mhz": 1588.286,
      "temp_c": 91.0,
      "throughput": 222.39986147516106,
      "tokens_per_s": 6628032.370661529,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782412146.7569733,
      "work": 43980465111040.0,
      "workload": "attention"
    },
    "084a74006f09b03bc386dc741e756608d302160790a7bda911d7e1e218b22971": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.6656951904296875,
        0.24190104007720947,
        45.69059371948242,
        -104.03995513916016,
        -29.55596351623535,
        18.267372131347656,
        5.0532050132751465,
        -1.6330517530441284,
        -19.492328643798828,
        -1.6832835674285889,
        -35.4938850402832,
        8.153796195983887,
        28.613676071166992,
        57.69386672973633,
        35.25265884399414,
        -41.96302032470703,
        -2.9216957092285156,
        35.112449645996094,
        -43.468658447265625,
        48.31625747680664,
        -11.982178688049316,
        41.14215087890625,
        23.687578201293945,
        44.247703552246094,
        15.207411766052246,
        -47.834434509277344,
        -35.32905960083008,
        -11.622352600097656,
        46.96135330200195,
        53.017578125,
        12.785268783569336,
        70.10160827636719,
        19.705846786499023,
        -10.20609188079834,
        -51.099639892578125,
        -57.285491943359375,
        -10.502359390258789,
        12.129966735839844,
        14.531264305114746,
        -53.9898681640625,
        -18.366008758544922,
        44.34846115112305,
        -14.64033317565918,
        14.204998016357422,
        45.08489990234375,
        6.814637660980225,
        34.81958770751953,
        -2.070789337158203,
        -29.226102828979492,
        16.726974487304688,
        14.848306655883789,
        -1.7238168716430664,
        2.54144287109375,
        -59.181270599365234,
        24.993162155151367,
        -41.4057731628418,
        9.342035293579102,
        -0.6094956398010254,
        35.19489288330078,
        25.47703742980957,
        -15.006895065307617,
        -0.19012495875358582,
        -10.1622314453125,
        11.496947288513184
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "88a8488c7ffad5fd2c9d2f33c540456b337d2b6cf2e5f1ef40161727027dcd4f",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 300.599,
      "repeat": 20,
      "seconds": 0.2950947265625,
      "sm_clock_mhz": 1753.316,
      "temp_c": 87.0,
      "throughput": 72.77268804548328,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412220.0653183,
      "work": 21474836480.0,
      "workload": "index_add"
    },
    "08c1471fdc180846493ca6da68f8901cb71e8028866ff9bae79ff6050dcfe9e9": {
      "kind": "observation",
      "n": 4096,
      "precision": "tf32",
      "record": "device_validation_pro6000_server.json",
      "residual": 0.000355875567213005,
      "vkind": "validation_floor"
    },
    "094c3c1096a287dfe8e1b1e32313a757b43c28b5dd932c3d8c261909867ff2c2": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665693283081055,
        0.24190211296081543,
        45.69059371948242,
        -104.03999328613281,
        -29.55598258972168,
        18.26732635498047,
        5.053210735321045,
        -1.6330525875091553,
        -19.492328643798828,
        -1.6833006143569946,
        -35.493892669677734,
        8.153792381286621,
        28.613649368286133,
        57.6938591003418,
        35.25263214111328,
        -41.96302032470703,
        -2.9216957092285156,
        35.112449645996094,
        -43.46866989135742,
        48.31623077392578,
        -11.982207298278809,
        41.14215087890625,
        23.68757438659668,
        44.24773406982422,
        15.207417488098145,
        -47.83443832397461,
        -35.32902145385742,
        -11.622371673583984,
        46.96131896972656,
        53.01755905151367,
        12.78526782989502,
        70.10163879394531,
        19.705842971801758,
        -10.206086158752441,
        -51.09961700439453,
        -57.285499572753906,
        -10.50235652923584,
        12.12996768951416,
        14.531280517578125,
        -53.98988342285156,
        -18.366008758544922,
        44.34846115112305,
        -14.640323638916016,
        14.204977035522461,
        45.08489990234375,
        6.814637660980225,
        34.81959915161133,
        -2.0707955360412598,
        -29.226091384887695,
        16.726980209350586,
        14.848308563232422,
        -1.7238097190856934,
        2.5414535999298096,
        -59.1812858581543,
        24.993162155151367,
        -41.40577697753906,
        9.342025756835938,
        -0.6094832420349121,
        35.19489669799805,
        25.477039337158203,
        -15.006906509399414,
        -0.19011688232421875,
        -10.162239074707031,
        11.496952056884766
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "d6570965d7440850397612d4c77324d601e70659b370fa2e886f01852bfeaeb9",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 299.206,
      "repeat": 8,
      "seconds": 0.2940934143066406,
      "sm_clock_mhz": 1735.158,
      "temp_c": 86.0,
      "throughput": 73.0204602868426,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412206.0414968,
      "work": 21474836480.0,
      "workload": "scatter_add"
    },
    "098c4c17bb60c127ed7bcef992e1a2b8cbe93ca38f850bb623cede88f0817eb7": {
      "f": "all_equal",
      "inputs": [
        "042d8f0a853882c10fa9f94b0a73f5a49e1e042819581090c1e6a9ea0b544413",
        "084a74006f09b03bc386dc741e756608d302160790a7bda911d7e1e218b22971",
        "1eb71dfe12fa26bc9a7928bcc1e9c553c414ec26cfd0c82df54d910a35a56be2",
        "35688a16de5a8e5f9bfd156e0f8749ac9dbc64e47401ae2b1a266868ff9cd687",
        "413864e57cdeb2b3f9508cf4bd0e18991994ead906c6b2e6e5db68df00bac182",
        "5f5e0ccd327824ccc06b26c14b3e12504603774471546604bafa89a398d75d7f",
        "6ab2ea7fdb86674d57109d7f30d6826f067bbdf6924f7cde01ca24af3380ebbb",
        "712a9a5ff9097ae622b32c927f64281791294e9c469aa974a80369a47eb788db",
        "71e720cb1299e57075ae2d33348eaf317cd2e893bb955762217a9f5552344ce9",
        "752ba532225c2768cff84ec0f5d9f18a6442716d20a8990a562b13f112fe6cf2",
        "84f5b445649e74c8e953b27142a75bcedcf1bd2661fdebc1ae82c49b446c207d",
        "8ad6fe845da190c31c409a16011acd56868593fdccbc5e27135a3e2770bf3ab9",
        "9b9157f1231ae910ff1453805b7fec541fd16c1cdcd668a633a9f307b00e0a80",
        "a2d1767dea91541a5b804b15f8442b7528a851a7c72d332a4356ec16c14248e5",
        "a5e9a03fc9175a4c705c483a89776447a5aa517c133136265eae00be58a21a35",
        "ab314c720a174a3dd56eec21a5ad5520930595ea5443fe0618d4eb62395b567c",
        "ac22abf46b8a0098bdac32953d6caef121e7cc61e200abbdcacf4d0c3417f5ff",
        "bb8875acc2069f2c864b119780de79896ec3be41a17f601aeb4b53cf3244115f",
        "d11367dbc28f47727aca82ad9200e71db9145ef6f0983630f2f3815dc07280a0",
        "d23c7aa1d9bf67efd4e474f4dda78b2bafea963a9e4b636a01c64a1f8ad8d0f3",
        "d49099f2e654f2de9b3fe8b96544f373e438d1c956a8eb75a29c6b5488ae58ab",
        "e44ae4335b8cecf6ab6ef34763f2293336fe4c23f11ea507f32771023869d37a",
        "ecf1c64ca0a98168503e052100acb6818ccd888aff6da4926a7d5302bb051b3f",
        "fa6e07dd273dc1c284278deaa70dab98f05ce7838f115fb8fd9f0fbda2895148"
      ],
      "kind": "reduction",
      "params": {
        "field": "output_digest"
      },
      "value": "0.0"
    },
    "099422b4f0c5d64a40f64fb9b214a6774ed17307b31b4f4a655f690ac2dd2d64": {
      "f": "minmax",
      "inputs": [
        "0d7309082cee727fa94ff3f23d287e9c14664854ee7d14cfd3debe26dbe3464c",
        "11c6f65251de6cf431828fb3e8b971a45c26f1275f5037512177ff6f1db821f7",
        "167a192ff258bad0de945ac68461c34c783dbd219202ea332068b34188bcc1c2",
        "2ea24c82a419c37c45c3aeb828fa9f09ee7ceb354f7a5b93dd2615352dc3d1d3",
        "3ba9fccd2918f2f6e961397ef794d64d340cf488ca62c24c22a8ae7d87371011",
        "538bab7a247fbdb4dc705bee3f12dbea050f66368489aa07c332474098358da7",
        "5bbd669eaade2240acf4b7b483c25a0469c2eb660e768e51656db9eb368179d9",
        "5f022098120f87071927e482cf0b1768e99fee6574857a15830c0095bdc3e94d",
        "665f7f7fd4468716daee5b154a77990f2d900ad84663ad58a383849ba83a8f48",
        "715bea2977d221e605e70b947d9b9e061be690ad62e642218b826ac87c9083f6",
        "7724c08580d7bde97d3a31730ba577a8cfee387a8490291526d712c0e3056864",
        "7da077f302797e49bdda5203a3fee26bf76f61cda0c8e8c1b7ec0a06927422a6",
        "7fe9df7fb9b2e94b742326ebd3d618952e8aaccca37ad134cb58e51442ce1f78",
        "87c61ced70182c7202b72a416e0eb33585c59a2ddec3bc34872ce3cd6102dc6e",
        "b6e31b8eb0bca544cecf042d3b7c242f5f0820d5cf8609c75c6f860a9901512e",
        "b9e2bb93cbbd3616d5f55a31815d62e451d3234c2fdf2f0096f68d54758b8145",
        "ba3a979db840ec7c09a3999f52fc402edbe7858ebb5d87267264d3f2852e3710",
        "bc9edc7108e06cb5c56946ddf992b3f68c8de6ccca4f6838ea0a1ad24cec0279",
        "c177e0146cab8ccff042ae0d3412f84322dfe1cf70e44fe519b080337387a1ef",
        "c918cb2f3333e43b4d2e8edd71532c8fb1b069f96311517c9959c25523197868",
        "ced3a11c02687b1e93c60ac78c9956a29c347365ff5bd23cf0890fd0d1747555",
        "dcf506f074cc2787a255151e6c1edba7d0f44d01adbf64e88544bff4bfdc7dc4",
        "e3a525583eac7b3cd88dc6807a01b52b0fae49f4f9faa8932337c9a96b840eb1",
        "ea3f0dea9d738db9ba5d2b40e07512cabcab9659380402dad3926d1d74ecf9a2"
      ],
      "kind": "reduction",
      "params": {
        "field": "throughput"
      },
      "value": [
        "248.18383037631773",
        "248.72953863005696"
      ]
    },
    "09aba50a5098a24339092877d17f124e9fde03dc9d814bc6cebcf33fed985c12": {
      "kind": "claim",
      "name": "validation_device_validation",
      "rendered": "NVIDIA GeForce RTX 5090",
      "source": "89d8e1f04f192ed66de4cc2a5e61425596760ed14136abaeb5dfa2839479c282",
      "stability_class": "out-of-sample-device",
      "text": "single-device out-of-sample validation environment",
      "tolerance": null,
      "unit": ""
    },
    "0adb627ae3d6126be072d3d4c6b4526b12317d9f6fbec9d2fe20d6ed40ff94e7": {
      "f": "median",
      "inputs": [
        "021e9330b8167f76c4f10d5b6d39aaaa5805ad5a7d0b87a4967fc7344d06fa38",
        "094c3c1096a287dfe8e1b1e32313a757b43c28b5dd932c3d8c261909867ff2c2",
        "0ca1942de3c7ab002409141249c62ce8916556879478a15e1cb9242c89613e47",
        "0e155700aefdfa0bf20f9f379d9d1f23a5221bc2b128d64d015938e264ce2654",
        "195782e26e03a660f5a64b6a01c3fbdfa7093ba59c188a2767e065a701f16164",
        "3fce2faa5d7775f213927e2ffffa0978c6489876115389c73d6d84e06ccfd2fd",
        "653202cf8d96651eac34358d10c1dd507b305f4430d6a2bf024ccd1e1639699e",
        "6c40c58677db710fdf20fa1b435177ced733099448abb44d04269f91a5ca98af",
        "7532c806c59a8ac49dfed15bb8fb17183fe1cd615eab7a7a53831ec00cbe4acb",
        "7727db205e09b97ff20a4bffe2dd60cfe66e96ca828c157cb01a35c28bcbe5cd",
        "7cdbb7a392f2229a622879cea8b4184e82c9f5c92cfd2a4c316b1c619ccc518f",
        "83dc248339c3f305a07d67e33bd3047bf2e70f7ee0e0e66c51aad3616c634f41",
        "9093ed5fcfab88f279cd8e4db87feb85c27f96a779ef49aa6751cd424318d6f4",
        "a0ba990e8a18739419fa894dc001a53322373958ed6ed2fa8d82ee2b6d7024f2",
        "a12e27cbe21facfb363bffdcbffe9f3ec155fb82efbb3ab6e4938b216a45a314",
        "a309370697859245c206194691a070bb1e39166966d336e0315e1b22d55835ba",
        "a72484f933276f4a759b61d914aa7a84f894dae09dc8a9da6c1b1c2fb45716df",
        "a9250b5a10389e17bb199392c8c638b5dad388a0139abad2a4e6e86f45fca29a",
        "b19c447ae43777134147de3efe07a6d970236963f35f677d06b1469615786b89",
        "b46134ee46aabb067f505af2ec8281b101a9011dc62f21e08ed79dc50676a7d9",
        "be22e116b87c0862b62a115dee0f2ec1c5653c577a39bb0bed83d30bf668d5f7",
        "dc55c5fdaa5ac3afce5b77be376b63a08b504e487176f4722e8f752eca8ff545",
        "e76aeb97f2f98c5b2ea8c15af6b198bc1a4a5e98ac198ef3ce62ebc5f82b7695",
        "f1e7601727633335bb6c6385bcc02650c6e74a053ce3b19dabaaed74cbdad5e5"
      ],
      "kind": "reduction",
      "params": {
        "field": "power_w"
      },
      "value": "299.63"
    },
    "0ae7dc7e425846ae736089c965285dcb683685c940ccb275d8646aad4fa567dc": {
      "f": "median",
      "inputs": [
        "073e945e38593cbc9e4f4d25719d208b6bacad576080b482752a2348b28fa84a",
        "0b4ed4ae981279504dc7445a06ac98cdb7840d881e757eb497a5e8ec7aab8035",
        "12c7129c3f33ee47eed3bb0725b006b4995c83ebd91f25cbbd16ac4e1df489b4",
        "2c8d51feeaefaea21f81dfc2324c717d29e939fc50c69c622c1b372a93c0d17c",
        "4152acb956447031b4f117c6e22e7a57c2110176ab7e1d0f13418d3a9e396b75",
        "4b196805bd19af0d68ebb7066433f7b0910a35ba6e8f04aa3b79e5003736746d",
        "4d6ccaecc0a51ce400a3c059b02d573f0bdfe65d0279064a94854ba44608ccb5",
        "55282e4b9fd791c9c096e90bbdad987fcc195980a209e2d102f25b32607ff15a",
        "72806af4f4e67d02cb3a6f7005ff5c3ee62ebb16c10de1e000fca9288865b5fc",
        "733ec1723018abaac800519f1d12ea969bf4f82be7cbf79cb4d09bc411108ad8",
        "84670a283aa9d6f8d84de8a18e5a251ea5928ffaafeecd08da37d3116adf71b3",
        "9c80dbd7233532873666e135e7d466abce942ac264b411aa02b322eacaddda7d",
        "9f04df23101798b9e0700473452f9f00b8192dda6edf29a7dee04f649555fb6c",
        "a80070cff7ddf884baaa9d58f690020da1cdcd773071c6536652cdc6a34c2b34",
        "b280205ab17a113db4ce6971740a9764b5aba45394a8f6c791d757a8f8057ed7",
        "b95bb774e33cf74e4b4fe44e2b0b7c9d1287b097ad6ce88df45935df1104e189",
        "c769ff06d3c2b9e7fd46f9f077581cdb8d85d3f755049976f4a18f7ff026fa36",
        "ce4023714841acd44ecc40588f8085d7360f3b278dea8088631f7c054e6aec2d",
        "dd885efed2274b22150ad21534b4d121c0b1476a16798867827bbeea365f29f7",
        "e2d98d9baaef45e85d3eebd60bfce988db34f74a6d6254cbda4217f2b1c3a870",
        "e6dde0b2fbc631040b9b565d452e9d70cf2c53c823f9e20801e4f46cfae53161",
        "eb768d599841f8aeb2b17955335588e6cffce4cda505b3f7588e6c537b4a25f6",
        "f6105df72c36e823514a7ee3a25182e38f6d854ea12f44edb4277c5fb22433dc",
        "f719f2c62133ad71730ecfa4642b6b53d026f61f0cd04ab5129d9fbf6bca4dc6"
      ],
      "kind": "reduction",
      "params": {
        "field": "power_w"
      },
      "value": "299.97850000000005"
    },
    "0b4ed4ae981279504dc7445a06ac98cdb7840d881e757eb497a5e8ec7aab8035": {
      "cov_samples": 13.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        -0.53515625,
        -0.2197265625,
        -0.04736328125,
        0.00628662109375,
        -0.01361083984375,
        0.00482177734375,
        -0.011474609375,
        -0.040771484375,
        -0.01251220703125,
        0.01190185546875,
        0.0081787109375,
        0.011474609375,
        -0.03125,
        0.018798828125,
        -0.0255126953125,
        0.0147705078125,
        -0.009033203125,
        -0.05078125,
        0.0174560546875,
        -0.01275634765625,
        -0.028564453125,
        -0.004058837890625,
        0.015869140625,
        -0.01177978515625,
        0.004913330078125,
        0.002105712890625,
        -0.00567626953125,
        -0.003143310546875,
        -0.002960205078125,
        0.0286865234375,
        0.005401611328125,
        0.01092529296875,
        -0.030517578125,
        -0.0673828125,
        -0.0732421875,
        -0.061279296875,
        -0.1376953125,
        -0.017578125,
        0.0026092529296875,
        -0.056396484375,
        -0.0142822265625,
        0.00872802734375,
        0.014892578125,
        -0.03076171875,
        0.035400390625,
        0.00714111328125,
        0.0294189453125,
        -0.016845703125,
        -0.00933837890625,
        0.06396484375,
        -0.0125732421875,
        -0.003204345703125,
        -0.00311279296875,
        0.04638671875,
        -0.01080322265625,
        0.038818359375,
        0.0252685546875,
        0.00933837890625,
        -0.0194091796875,
        -0.006622314453125,
        -0.02880859375,
        0.01007080078125,
        0.00738525390625,
        -0.0162353515625
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd",
      "peak_mem_bytes": 1379927040.0,
      "power_w": 253.451,
      "repeat": 3,
      "seconds": 0.19448095703125,
      "sm_clock_mhz": 1597.0,
      "temp_c": 91.0,
      "throughput": 226.14278427256522,
      "tokens_per_s": 6739580.162542022,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782412142.1174967,
      "work": 43980465111040.0,
      "workload": "attention"
    },
    "0be258be9e45a97d2f51afbe2a6230b8c4db679636ac4d795a731cfd3ebda241": {
      "kind": "observation",
      "n": 8192,
      "precision": "fp16",
      "record": "device_validation.json",
      "residual": 0.00022273686687419113,
      "vkind": "validation_floor"
    },
    "0ca1942de3c7ab002409141249c62ce8916556879478a15e1cb9242c89613e47": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665693283081055,
        0.2418973445892334,
        45.69059371948242,
        -104.03998565673828,
        -29.555967330932617,
        18.26732635498047,
        5.053205490112305,
        -1.6330490112304688,
        -19.492328643798828,
        -1.6832966804504395,
        -35.493892669677734,
        8.153796195983887,
        28.613649368286133,
        57.69386672973633,
        35.25264358520508,
        -41.96302032470703,
        -2.921694755554199,
        35.112449645996094,
        -43.46866989135742,
        48.31623458862305,
        -11.982208251953125,
        41.14215087890625,
        23.687576293945312,
        44.24773406982422,
        15.207420349121094,
        -47.83443069458008,
        -35.32902145385742,
        -11.622379302978516,
        46.96131896972656,
        53.01755905151367,
        12.78526782989502,
        70.10163879394531,
        19.705846786499023,
        -10.206086158752441,
        -51.09961700439453,
        -57.285499572753906,
        -10.502362251281738,
        12.129964828491211,
        14.53127670288086,
        -53.98988342285156,
        -18.366004943847656,
        44.34846115112305,
        -14.64031982421875,
        14.20496940612793,
        45.08489990234375,
        6.814631938934326,
        34.81959533691406,
        -2.0707955360412598,
        -29.22609519958496,
        16.72698211669922,
        14.848306655883789,
        -1.723813772201538,
        2.541454553604126,
        -59.181297302246094,
        24.9931583404541,
        -41.40577697753906,
        9.342025756835938,
        -0.609486997127533,
        35.19490432739258,
        25.477039337158203,
        -15.006902694702148,
        -0.19011688232421875,
        -10.162232398986816,
        11.496952056884766
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "ebcfc95de961f81667a4343d5437aa427139a91d0d04b33ab4c02c7603781e14",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 300.075,
      "repeat": 23,
      "seconds": 0.29373965454101564,
      "sm_clock_mhz": 1773.105,
      "temp_c": 87.0,
      "throughput": 73.10840108924214,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412211.7721229,
      "work": 21474836480.0,
      "workload": "scatter_add"
    },
    "0d7309082cee727fa94ff3f23d287e9c14664854ee7d14cfd3debe26dbe3464c": {
      "cov_samples": 117.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.0016915361526833122,
      "kind": "observation",
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.95,
      "repeat": 5,
      "seconds": 2.126150390625,
      "sm_clock_mhz": 1318.966,
      "temp_c": 90.0,
      "throughput": 248.22589392528286,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782411910.2844186,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "0e095846d9b97b566e8e1c084324e89585e6f7efddef4f153aaa5512458c9338": {
      "kind": "observation",
      "n": 2048,
      "precision": "fp16",
      "residual": 0.00019461115029013477,
      "vkind": "floor"
    },
    "0e155700aefdfa0bf20f9f379d9d1f23a5221bc2b128d64d015938e264ce2654": {
      "cov_samples": 18.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665691375732422,
        0.2418982982635498,
        45.69059371948242,
        -104.03999328613281,
        -29.55598258972168,
        18.267333984375,
        5.053203582763672,
        -1.6330525875091553,
        -19.492324829101562,
        -1.6832929849624634,
        -35.493900299072266,
        8.153792381286621,
        28.613645553588867,
        57.69386672973633,
        35.25263595581055,
        -41.96302032470703,
        -2.921698570251465,
        35.11244583129883,
        -43.46866989135742,
        48.31623077392578,
        -11.982210159301758,
        41.14215087890625,
        23.687570571899414,
        44.24773406982422,
        15.207420349121094,
        -47.83443069458008,
        -35.32901382446289,
        -11.622379302978516,
        46.961326599121094,
        53.01755905151367,
        12.78526782989502,
        70.10163116455078,
        19.70585060119629,
        -10.206086158752441,
        -51.09962463378906,
        -57.285499572753906,
        -10.502362251281738,
        12.129966735839844,
        14.531278610229492,
        -53.98988342285156,
        -18.36600112915039,
        44.34846115112305,
        -14.640316009521484,
        14.20496940612793,
        45.08489990234375,
        6.814638614654541,
        34.819602966308594,
        -2.0707955360412598,
        -29.22608757019043,
        16.726978302001953,
        14.848306655883789,
        -1.7238175868988037,
        2.5414535999298096,
        -59.18128204345703,
        24.9931583404541,
        -41.40577697753906,
        9.342031478881836,
        -0.6094831824302673,
        35.19489669799805,
        25.47704315185547,
        -15.006908416748047,
        -0.19011735916137695,
        -10.162237167358398,
        11.4969482421875
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "711e447c0d53556af1f0993217cea86331b04c840865c81041bc97e3d24a2b62",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 283.455,
      "repeat": 1,
      "seconds": 0.29223452758789065,
      "sm_clock_mhz": 1984.667,
      "temp_c": 85.333,
      "throughput": 73.48493915915313,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412203.358075,
      "work": 21474836480.0,
      "workload": "scatter_add"
    },
    "0e1a79f752ae09ef9abe462ae95ea1193a4526756adb756d222657f3bfea6758": {
      "cov_samples": 79.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "kind": "observation",
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "peak_mem_bytes": 4331143680.0,
      "power_w": 299.99,
      "repeat": 23,
      "seconds": 1.451375244140625,
      "sm_clock_mhz": 1323.987,
      "temp_c": 89.0,
      "throughput": 484.841838537284,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp8",
      "wall_time": 1782412073.7637084,
      "work": 703687441776640.0,
      "workload": "gemm"
    },
    "0ec6093c6659e49a7897150998aa9fe3dfe50caff30ff32e991e4fcd7c1f89ab": {
      "cov_samples": 171.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "kind": "observation",
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "peak_mem_bytes": 4328521728.0,
      "power_w": 299.994,
      "repeat": 1,
      "seconds": 2.9900224609375,
      "sm_clock_mhz": 1271.532,
      "temp_c": 88.439,
      "throughput": 117.67260128808596,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "tf32",
      "wall_time": 1782411959.6126175,
      "work": 351843720888320.0,
      "workload": "gemm"
    },
    "0f5d4e378e1f524cb64cf4f703b1a0bac8cb74c2bdc4bb5e9d9039f95306eb6b": {
      "cov_samples": 138.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1.9798221588134766,
        1.0968326330184937,
        1.243912935256958,
        1.4829226732254028,
        0.6601976156234741,
        1.4403016567230225,
        0.4923417866230011,
        1.382356882095337,
        0.680141270160675,
        1.4815963506698608,
        1.3910504579544067,
        1.213247537612915,
        1.976853609085083,
        0.9696173667907715,
        1.0560152530670166,
        1.2762250900268555,
        1.7529826164245605,
        1.075247883796692,
        2.383941650390625,
        1.1990503072738647,
        1.270270586013794,
        1.5278812646865845,
        1.1153757572174072,
        1.2174580097198486,
        1.490983247756958,
        2.5175743103027344,
        0.9194736480712891,
        0.8923731446266174,
        1.224113941192627,
        1.2876780033111572,
        0.9980440139770508,
        1.1725893020629883,
        1.2406046390533447,
        1.9320285320281982,
        0.6831880807876587,
        1.8259522914886475,
        1.405038833618164,
        2.617569923400879,
        2.277555227279663,
        1.371272087097168,
        0.8331707715988159,
        1.1126281023025513,
        0.52364182472229,
        2.0879507064819336,
        1.204996943473816,
        1.741601586341858,
        1.971782922744751,
        1.5683975219726562,
        0.722476601600647,
        1.0044938325881958,
        2.5240468978881836,
        1.902039647102356,
        2.803988456726074,
        2.158036947250366,
        1.692726969718933,
        1.8085885047912598,
        1.3749653100967407,
        0.8259979486465454,
        1.310592770576477,
        2.2896344661712646,
        1.6548560857772827,
        1.5993752479553223,
        2.3264646530151367,
        1.5351455211639404
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873",
      "peak_mem_bytes": 64458065408.0,
      "power_w": 299.99,
      "repeat": 21,
      "seconds": 2.560663818359375,
      "sm_clock_mhz": 1830.739,
      "temp_c": 86.0,
      "throughput": 1509.5580055005498,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "f32",
      "wall_time": 1782412135.1344728,
      "work": 3865470566400.0,
      "workload": "hbm_triad"
    },
    "0f9f8f11abb31b89a89e1b3908c17a66ae608c150a1398a1a5806d6d4f6bbf4c": {
      "f": "median",
      "inputs": [
        "0e1a79f752ae09ef9abe462ae95ea1193a4526756adb756d222657f3bfea6758",
        "17d890b33b687c6b7fa2e1ca39739e8ed562e97e6e4c841f57de205111126950",
        "17defbc5e611e40c1db36195ec39e5443dca3905006ddff74de90ca531d53262",
        "1f33f20148609a683b3bdec02f3a26c6d427d5035c38db8a4cb8a2e71f0d9b03",
        "21851b053d67e9883d690cc6f5304720814a31f4a1f1fef8fcdf079322df68e6",
        "2237cbe90139e34948b699da7684e7f00136ee93ffce6193a5fe643f5feb3e7c",
        "2c7e998e65449be0d07d0158e8c773172944c9ea4c01de7026b2cef91b286c9b",
        "33d6b2f690e42e31fb91781e8ff244c04e39248d22d7fa10513623d253b5ed9c",
        "41b23e2d2e4454794c79b0174c3d4c9533e2d4a93216d4835be9f901ea196fa3",
        "4a6bfaf2406528bc0b43abc5396c6781933744b70c18950864d6b33ab865eb37",
        "4ef01c87b47602bafe35c1585aa3f2bd180cbbc8d515e0ef8011da9016694af6",
        "519c67afee20ee9059e73e90c46ed42eb09d143d519cb0667cb8ad7beff32199",
        "5751492a95ffe8185c3a5b04d3b6feeab7324c260f2302b48d45b14a8b0527d3",
        "5b3657011217a8de2100526b32df104c282806d96c6886aa560523a393cfb044",
        "63c2cb1e354e7c6f57e00cb4a1509f70b69ea26b05ded78df29d794f69e2506b",
        "705185e093d78c7daf43470bfd03414edc6e3a77ad3f3294392b5e971f83e685",
        "780580e5ce62ef201ebb251aadd54e4532d3b75b773fd2c55df221f1905e2aab",
        "838447c2826a02042530b8601f36d1d134b9aaef310253ccd358e8455ef6c832",
        "96ba4075d62b93ef40df28089c8d7823dad5bb90b8cae17cc0dc78897f48ef87",
        "ad173d884c34ba05914f57db7d8baf09860e4ed469be447fae1281a4f8c821fc",
        "ad9aeebc2e1b28fa5448758a13e48be3b1e8851d4dc8db72505df13957617a85",
        "b013e4028112cd73c12b5e509e8439ceaa5c25045eeba736c564caa499aa67e4",
        "d5e8e0c56f5bd02145325068bc9c8b6172b38425a9adeed5733da682ac65ce17",
        "ed519289eb2c70de863d04e6ca5498ea9a6a906c36d0e97c0aeaa9f071f99b5e"
      ],
      "kind": "reduction",
      "params": {
        "field": "throughput"
      },
      "value": "484.24791585683425"
    },
    "10405de9ee7dcc8e72b510657696004005ec63b7e36db8a6edcfcc9c212077cf": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 300.017,
      "repeat": 13,
      "seconds": 1.0508369140625,
      "sm_clock_mhz": 1844.907,
      "temp_c": 85.0,
      "throughput": 1634.8749224637727,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "deterministic",
      "wall_time": 1782412191.632353,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "115325dc1eaae7d46e2bc37cd990606ab8cd1cf5fadfd39918c618028cd04d7f": {
      "f": "rel_spread_vec",
      "inputs": [
        "0d7309082cee727fa94ff3f23d287e9c14664854ee7d14cfd3debe26dbe3464c",
        "11c6f65251de6cf431828fb3e8b971a45c26f1275f5037512177ff6f1db821f7",
        "167a192ff258bad0de945ac68461c34c783dbd219202ea332068b34188bcc1c2",
        "2ea24c82a419c37c45c3aeb828fa9f09ee7ceb354f7a5b93dd2615352dc3d1d3",
        "3ba9fccd2918f2f6e961397ef794d64d340cf488ca62c24c22a8ae7d87371011",
        "538bab7a247fbdb4dc705bee3f12dbea050f66368489aa07c332474098358da7",
        "5bbd669eaade2240acf4b7b483c25a0469c2eb660e768e51656db9eb368179d9",
        "5f022098120f87071927e482cf0b1768e99fee6574857a15830c0095bdc3e94d",
        "665f7f7fd4468716daee5b154a77990f2d900ad84663ad58a383849ba83a8f48",
        "715bea2977d221e605e70b947d9b9e061be690ad62e642218b826ac87c9083f6",
        "7724c08580d7bde97d3a31730ba577a8cfee387a8490291526d712c0e3056864",
        "7da077f302797e49bdda5203a3fee26bf76f61cda0c8e8c1b7ec0a06927422a6",
        "7fe9df7fb9b2e94b742326ebd3d618952e8aaccca37ad134cb58e51442ce1f78",
        "87c61ced70182c7202b72a416e0eb33585c59a2ddec3bc34872ce3cd6102dc6e",
        "b6e31b8eb0bca544cecf042d3b7c242f5f0820d5cf8609c75c6f860a9901512e",
        "b9e2bb93cbbd3616d5f55a31815d62e451d3234c2fdf2f0096f68d54758b8145",
        "ba3a979db840ec7c09a3999f52fc402edbe7858ebb5d87267264d3f2852e3710",
        "bc9edc7108e06cb5c56946ddf992b3f68c8de6ccca4f6838ea0a1ad24cec0279",
        "c177e0146cab8ccff042ae0d3412f84322dfe1cf70e44fe519b080337387a1ef",
        "c918cb2f3333e43b4d2e8edd71532c8fb1b069f96311517c9959c25523197868",
        "ced3a11c02687b1e93c60ac78c9956a29c347365ff5bd23cf0890fd0d1747555",
        "dcf506f074cc2787a255151e6c1edba7d0f44d01adbf64e88544bff4bfdc7dc4",
        "e3a525583eac7b3cd88dc6807a01b52b0fae49f4f9faa8932337c9a96b840eb1",
        "ea3f0dea9d738db9ba5d2b40e07512cabcab9659380402dad3926d1d74ecf9a2"
      ],
      "kind": "reduction",
      "params": {
        "field": "fp_sample"
      },
      "value": "0.0"
    },
    "118bdaa391502b513fa794ea0a1d127c0d9c1907f268ad87677bd3bdb8e4ff5d": {
      "kind": "observation",
      "n": 8192,
      "precision": "fp8",
      "record": "device_validation_pro6000_server.json",
      "residual": 0.0016130945644856997,
      "vkind": "validation_floor"
    },
    "11b004ee1e61e7b62f63c3770fc9e37058bd9af961137bdfd3733bd85e2b2ae8": {
      "f": "median",
      "inputs": [
        "042d8f0a853882c10fa9f94b0a73f5a49e1e042819581090c1e6a9ea0b544413",
        "084a74006f09b03bc386dc741e756608d302160790a7bda911d7e1e218b22971",
        "1eb71dfe12fa26bc9a7928bcc1e9c553c414ec26cfd0c82df54d910a35a56be2",
        "35688a16de5a8e5f9bfd156e0f8749ac9dbc64e47401ae2b1a266868ff9cd687",
        "413864e57cdeb2b3f9508cf4bd0e18991994ead906c6b2e6e5db68df00bac182",
        "5f5e0ccd327824ccc06b26c14b3e12504603774471546604bafa89a398d75d7f",
        "6ab2ea7fdb86674d57109d7f30d6826f067bbdf6924f7cde01ca24af3380ebbb",
        "712a9a5ff9097ae622b32c927f64281791294e9c469aa974a80369a47eb788db",
        "71e720cb1299e57075ae2d33348eaf317cd2e893bb955762217a9f5552344ce9",
        "752ba532225c2768cff84ec0f5d9f18a6442716d20a8990a562b13f112fe6cf2",
        "84f5b445649e74c8e953b27142a75bcedcf1bd2661fdebc1ae82c49b446c207d",
        "8ad6fe845da190c31c409a16011acd56868593fdccbc5e27135a3e2770bf3ab9",
        "9b9157f1231ae910ff1453805b7fec541fd16c1cdcd668a633a9f307b00e0a80",
        "a2d1767dea91541a5b804b15f8442b7528a851a7c72d332a4356ec16c14248e5",
        "a5e9a03fc9175a4c705c483a89776447a5aa517c133136265eae00be58a21a35",
        "ab314c720a174a3dd56eec21a5ad5520930595ea5443fe0618d4eb62395b567c",
        "ac22abf46b8a0098bdac32953d6caef121e7cc61e200abbdcacf4d0c3417f5ff",
        "bb8875acc2069f2c864b119780de79896ec3be41a17f601aeb4b53cf3244115f",
        "d11367dbc28f47727aca82ad9200e71db9145ef6f0983630f2f3815dc07280a0",
        "d23c7aa1d9bf67efd4e474f4dda78b2bafea963a9e4b636a01c64a1f8ad8d0f3",
        "d49099f2e654f2de9b3fe8b96544f373e438d1c956a8eb75a29c6b5488ae58ab",
        "e44ae4335b8cecf6ab6ef34763f2293336fe4c23f11ea507f32771023869d37a",
        "ecf1c64ca0a98168503e052100acb6818ccd888aff6da4926a7d5302bb051b3f",
        "fa6e07dd273dc1c284278deaa70dab98f05ce7838f115fb8fd9f0fbda2895148"
      ],
      "kind": "reduction",
      "params": {
        "field": "temp_c"
      },
      "value": "87.0"
    },
    "11c6f65251de6cf431828fb3e8b971a45c26f1275f5037512177ff6f1db821f7": {
      "cov_samples": 117.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.0016915361526833122,
      "kind": "observation",
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.965,
      "repeat": 12,
      "seconds": 2.126107421875,
      "sm_clock_mhz": 1323.538,
      "temp_c": 89.0,
      "throughput": 248.23091058449296,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782411926.7696052,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "1257857da597f5781ed18a7058838c5d90945962aa8eb14fbe46dbe1f125db95": {
      "cov_samples": 138.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1.9798221588134766,
        1.0968326330184937,
        1.243912935256958,
        1.4829226732254028,
        0.6601976156234741,
        1.4403016567230225,
        0.4923417866230011,
        1.382356882095337,
        0.680141270160675,
        1.4815963506698608,
        1.3910504579544067,
        1.213247537612915,
        1.976853609085083,
        0.9696173667907715,
        1.0560152530670166,
        1.2762250900268555,
        1.7529826164245605,
        1.075247883796692,
        2.383941650390625,
        1.1990503072738647,
        1.270270586013794,
        1.5278812646865845,
        1.1153757572174072,
        1.2174580097198486,
        1.490983247756958,
        2.5175743103027344,
        0.9194736480712891,
        0.8923731446266174,
        1.224113941192627,
        1.2876780033111572,
        0.9980440139770508,
        1.1725893020629883,
        1.2406046390533447,
        1.9320285320281982,
        0.6831880807876587,
        1.8259522914886475,
        1.405038833618164,
        2.617569923400879,
        2.277555227279663,
        1.371272087097168,
        0.8331707715988159,
        1.1126281023025513,
        0.52364182472229,
        2.0879507064819336,
        1.204996943473816,
        1.741601586341858,
        1.971782922744751,
        1.5683975219726562,
        0.722476601600647,
        1.0044938325881958,
        2.5240468978881836,
        1.902039647102356,
        2.803988456726074,
        2.158036947250366,
        1.692726969718933,
        1.8085885047912598,
        1.3749653100967407,
        0.8259979486465454,
        1.310592770576477,
        2.2896344661712646,
        1.6548560857772827,
        1.5993752479553223,
        2.3264646530151367,
        1.5351455211639404
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873",
      "peak_mem_bytes": 64458065408.0,
      "power_w": 300.063,
      "repeat": 7,
      "seconds": 2.5580712890625,
      "sm_clock_mhz": 1838.449,
      "temp_c": 85.0,
      "throughput": 1511.0878977171292,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "f32",
      "wall_time": 1782412096.23777,
      "work": 3865470566400.0,
      "workload": "hbm_triad"
    },
    "12c7129c3f33ee47eed3bb0725b006b4995c83ebd91f25cbbd16ac4e1df489b4": {
      "cov_samples": 14.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        -0.53515625,
        -0.2197265625,
        -0.04736328125,
        0.00628662109375,
        -0.01361083984375,
        0.00482177734375,
        -0.011474609375,
        -0.040771484375,
        -0.01251220703125,
        0.01190185546875,
        0.0081787109375,
        0.011474609375,
        -0.03125,
        0.018798828125,
        -0.0255126953125,
        0.0147705078125,
        -0.009033203125,
        -0.05078125,
        0.0174560546875,
        -0.01275634765625,
        -0.028564453125,
        -0.004058837890625,
        0.015869140625,
        -0.01177978515625,
        0.004913330078125,
        0.002105712890625,
        -0.00567626953125,
        -0.003143310546875,
        -0.002960205078125,
        0.0286865234375,
        0.005401611328125,
        0.01092529296875,
        -0.030517578125,
        -0.0673828125,
        -0.0732421875,
        -0.061279296875,
        -0.1376953125,
        -0.017578125,
        0.0026092529296875,
        -0.056396484375,
        -0.0142822265625,
        0.00872802734375,
        0.014892578125,
        -0.03076171875,
        0.035400390625,
        0.00714111328125,
        0.0294189453125,
        -0.016845703125,
        -0.00933837890625,
        0.06396484375,
        -0.0125732421875,
        -0.003204345703125,
        -0.00311279296875,
        0.04638671875,
        -0.01080322265625,
        0.038818359375,
        0.0252685546875,
        0.00933837890625,
        -0.0194091796875,
        -0.006622314453125,
        -0.02880859375,
        0.01007080078125,
        0.00738525390625,
        -0.0162353515625
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd",
      "peak_mem_bytes": 1379927040.0,
      "power_w": 299.825,
      "repeat": 10,
      "seconds": 0.19728163146972658,
      "sm_clock_mhz": 1657.0,
      "temp_c": 91.0,
      "throughput": 222.93238748782815,
      "tokens_per_s": 6643902.882570867,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782412144.0331604,
      "work": 43980465111040.0,
      "workload": "attention"
    },
    "1303d007503848aff62a4206df9d6cbcfa2b0bc317bbc5ebcda72e8a41d5b220": {
      "claims": [
        "06d682caeeede5f4a48270469c13080bcc30a094a383ddd23b9823df0901b252",
        "09aba50a5098a24339092877d17f124e9fde03dc9d814bc6cebcf33fed985c12",
        "1835b0354ee71e1ec0fc74749c60bc17756bf002af08ea646c964d4fa7ed7fb7",
        "1b5305387786c0553449703aa198cf16319da326dd3a1948bbc537746533915f",
        "2576f76a89b12f8813e38aecb7c92a42861e81feb374e6e2bbdf027c88774e02",
        "26b0f4e524d842e7a6a58935f943f95483df528ef9a52ad23e5cf05cd2c129a4",
        "273f18cf192647b1d2bb015197a49315a9f008bbd9d5d35e35aadb82c3866d30",
        "2dde8deae617a71315b69c2fa64b7279966983907254254098b753919fa3c59d",
        "2faa43f1ce39c23f268ad2ee05d231703ed7f9082565a9310070a2b16e307f04",
        "3a9a9d08561ce1f1494e26e335a272515abdc4bc85f91e3a701bfb6d6505f07f",
        "3b46d315c428878d6816c5f61d00267613bc4ecc1869d7e8374c95e5b93a4e66",
        "3b540c469cdc1748d3709bc652f397d62b77107a259548fa3d1fc888ec46c6e2",
        "4613f696c8b3a2f2fc092976a6d2996f5b1d0a313a02fedab556979cb5c3237e",
        "48d92494d428bc61f853ab624083075aec4be79713eeafa070a41deaa17ae751",
        "4a5781564d04c6d3f0a56ffcb70378c21b84f6c7308cf312cdea319c45627461",
        "4fef64f05e753f733837adda52f4811952c975febcdf2e040d03d10dc3aaaeda",
        "500dd9213bc27ef7fd4e486b96a0aa642a5bb31732b1543ffb115c44de78bb31",
        "5380b2179e7456c721e1e1eddfeb873efae58fa1bd31cd2e7bbde982a5bdb3d0",
        "55cf29e11505bf28300d325d26982a61e493658512ea58b48ef9d03d918dad88",
        "56aebc99091df078182320f778345e62d3ea0e600429002112b086413772b474",
        "5794c0d7b9cc976032e8c5a3ae2d012b32b62e238f6b4dbfd97438d0afbf657a",
        "5accb49fbc0cd9d95c909e6b9987577c8b0bfcbb59a035754fd1bbe30aee0ad8",
        "5b05b7c1b3b11eb469f127ac77ed04e32c515980f65d8197b946f3ed21185632",
        "5f6de3f66507c1d2aa767ed440969ff8b4b04cd30438fb554d2969b4bdb179d7",
        "6054edcccf2621eb28d2a20b16a6409027e83a5ed83b7d9b7867003f3550637a",
        "62d7565e2c9886a781b6f00ddd277e6cdbdc8c96dc5fd0b7e8f3d674f89d2079",
        "695844d0ca761534c8c386c791ca329669365c05d8fe27f75e8f47d8c5410815",
        "6bcacdd4a6a08e027d4a2848fefdad6d48daf397e32fc08326ece2e7fa41bc34",
        "862751e7c1d0dfc07a4d82c9047c0993dd83474aceecbe671cf55ce97b67c9d7",
        "8662e393c6a9e18348e21d97aeb38dd354c71b1cd0102922813ddfb130126fd9",
        "8a6740a7ce071fa222cd7253790278be37150160333b21270f864cb4ebbd142f",
        "8e7868c61279085a7f7f7057fbcf769178611ce3de01dfc3a1dc6ab93a9f7c9d",
        "8fb83a8f680d5e3d1a0803cb11050e78ece92c9d479665202344cf1ef50c711f",
        "9688aafd150cf8a222d0794b552859d867b7a112d74be4507e394b3d733a53aa",
        "9900add7650df01e3bec964e39d35bfd2932d5c4c1e638b569ac1e8826a45de1",
        "9a6e396e9b3b50c43548b04d0d5b244bbeb34c26fe01d37b2e0738e6efaf4579",
        "9a796820e8d5c76516342343ad2b3f6cf4235bd84b5380558c587f7772a03310",
        "9d8801cac6cabb5f08fd5c6402adb3d06deb6a082bbe4565a82dae123e6a13d4",
        "9dabcaa41d5a82ce5225fc78d2544ab172da9dc48881e2418634e5faf063e75c",
        "9fcafc199564d48caf2a78dd4b1938ec6a8dda4660a1fc6d078f9f4ef790f89b",
        "a1789df1be23ade396ce63ad4bdff94297bea16b654ffb9a3f704db439c4d71b",
        "a49f5a492dfdcaf54e1ad9066fc8dec50b44fa4d8cc6d27c9ee03a8b807182c9",
        "a55e656edfbe580edf07b6b80d88739fd36548214c52e0e856fb3d37e0df1d80",
        "a723a108afa3b019111f790fff4c3b17e182836d93f40fd2f0cd8d6930532c3e",
        "ab2716b179eae85bd45240cd297292fc9e892501b1a91bc491880afd4f912b02",
        "adeb0f477ee95269741a8bc890c1e6e18fec17b8b677a74b4fad1ea52ed3dcf9",
        "af84638d9d9c1c61ce5ae0bfc0c832da8fee2a9bbdce35badfc23fb082df8537",
        "b14b90f508d9cb5739a3b2005f1d924818e081070cbd67fb0c8b8f0f51bc2693",
        "b9d98da0499e6bd937ed316aa5e1236a03adba0a45f7b3c433a9c3c506b992df",
        "bb0ab8e7cf2c7c792f58f8f4ed1245f0e792c0c82ec536a965dc517c127a60af",
        "befde31262379f129688bbdcd7d09f918bbba09c6e98ba27714b467be0373ad2",
        "c69f8ee925bddcc1459008150fa72b53e54a494cef8e127669c78a8660adc4e8",
        "c8d7a96e198b7c5114f41a8adfec17d1adcfc5161fe7e62b5be513a85d7721db",
        "c9f62ba8bbd3d9db3c53cdbd14f605f57b649f82e0c7210e6f43438742db96b7",
        "ca4afb5f64248ced63cdca5806ce173caf48b1d324a4b141a9bd6adf38dcdb05",
        "cbca319325628868e964b298a3a55a889896779fa76ca5063c39f05850504c87",
        "d1f7b9cd598bca5de245a8cb4e5395b35c6d9df0329fe981c197cfff737a09c3",
        "d20caf49f44490cdbec0f6182ef6f52cd098e5b54d52ecb6add2288ba1ad3252",
        "d318b08644c8daf5fb2b4aa321a9462f5d4d791c7ae43ef4a9a1015cdf44b0a8",
        "dace6578c6247e808dafa9ec1a92c8a56bbf9bc1f616bd3d7ca0d4d83fb65207",
        "db82543b5af717bb47b0a70f60d31dd160c29022e55a316708dc922b7e79ce46",
        "e4a3d724c5258edbc38a12279e2860755ee39d6df6a8aab8a8148a4a8d91501d",
        "e53e3cb09cdfa1e38fb0040076b8b59e563d215aa907526d9124c21b513cd467",
        "f13d84beb3ce0178be667f97ecc86b1c2205727d66eb3147d15f01971aaef7bf",
        "f5c1a4dda971be1f7cbee2a625b70b0624abe05bc9c37d0a095d9f57154a47ba",
        "f5cba4666afe7659f4d61c7679672eb6745fbfe87bc1299fd2006851cb3f66cb",
        "f5d6791fca0394d8dca2c40cf0155614c889621ae3e7901d764ddebc1f2015d5",
        "f7c915bdebaf28023b88d5171000c28788ced880e967c1af84d0e7ac0fb2e477",
        "f980e3b88ef9a14374978b32dd8bb51b4d007cd7de0c31c0ad95179c5d99ae37",
        "fcaacf7cdaf02b77fa643078fc57c03a7a14fbc1f1f21037e4ccb603d45f6b0c"
      ],
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "extra": {
        "claims_merkle_root": "8c19dd13728bd0de211ff58a6897f8da30980811c8b301913483f8bd3b85feac",
        "continuation_head": "d1c61484bef20151cf6efdc2eb933d565aaae1b5787a8b1f497650814fefa72e",
        "continuation_length": 2,
        "num_claims": 70,
        "rho": 0.5,
        "sample_proof_len": 7,
        "tau1": 0.0025
      },
      "kind": "root",
      "title": "Self-verifying measurement records for hardware benchmarking"
    },
    "13644c2d7ba9b19131b4c4a977dbf3df0ad36646f5f96439534807129ebb3981": {
      "f": "rel_mad",
      "inputs": [
        "0e1a79f752ae09ef9abe462ae95ea1193a4526756adb756d222657f3bfea6758",
        "17d890b33b687c6b7fa2e1ca39739e8ed562e97e6e4c841f57de205111126950",
        "17defbc5e611e40c1db36195ec39e5443dca3905006ddff74de90ca531d53262",
        "1f33f20148609a683b3bdec02f3a26c6d427d5035c38db8a4cb8a2e71f0d9b03",
        "21851b053d67e9883d690cc6f5304720814a31f4a1f1fef8fcdf079322df68e6",
        "2237cbe90139e34948b699da7684e7f00136ee93ffce6193a5fe643f5feb3e7c",
        "2c7e998e65449be0d07d0158e8c773172944c9ea4c01de7026b2cef91b286c9b",
        "33d6b2f690e42e31fb91781e8ff244c04e39248d22d7fa10513623d253b5ed9c",
        "41b23e2d2e4454794c79b0174c3d4c9533e2d4a93216d4835be9f901ea196fa3",
        "4a6bfaf2406528bc0b43abc5396c6781933744b70c18950864d6b33ab865eb37",
        "4ef01c87b47602bafe35c1585aa3f2bd180cbbc8d515e0ef8011da9016694af6",
        "519c67afee20ee9059e73e90c46ed42eb09d143d519cb0667cb8ad7beff32199",
        "5751492a95ffe8185c3a5b04d3b6feeab7324c260f2302b48d45b14a8b0527d3",
        "5b3657011217a8de2100526b32df104c282806d96c6886aa560523a393cfb044",
        "63c2cb1e354e7c6f57e00cb4a1509f70b69ea26b05ded78df29d794f69e2506b",
        "705185e093d78c7daf43470bfd03414edc6e3a77ad3f3294392b5e971f83e685",
        "780580e5ce62ef201ebb251aadd54e4532d3b75b773fd2c55df221f1905e2aab",
        "838447c2826a02042530b8601f36d1d134b9aaef310253ccd358e8455ef6c832",
        "96ba4075d62b93ef40df28089c8d7823dad5bb90b8cae17cc0dc78897f48ef87",
        "ad173d884c34ba05914f57db7d8baf09860e4ed469be447fae1281a4f8c821fc",
        "ad9aeebc2e1b28fa5448758a13e48be3b1e8851d4dc8db72505df13957617a85",
        "b013e4028112cd73c12b5e509e8439ceaa5c25045eeba736c564caa499aa67e4",
        "d5e8e0c56f5bd02145325068bc9c8b6172b38425a9adeed5733da682ac65ce17",
        "ed519289eb2c70de863d04e6ca5498ea9a6a906c36d0e97c0aeaa9f071f99b5e"
      ],
      "kind": "reduction",
      "params": {
        "field": "throughput"
      },
      "value": "0.0002172385434813099"
    },
    "137eac6a91efc853e553ace81b6f29a1ea4a2b5857bcd4e1e0a515d9ba6ab0c0": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 299.13,
      "repeat": 1,
      "seconds": 1.0504991455078125,
      "sm_clock_mhz": 1878.907,
      "temp_c": 85.0,
      "throughput": 1635.4005862322936,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "deterministic",
      "wall_time": 1782412178.5781188,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "1455ce4265f44063ec7aeb4a08e521123f0597576e3abb831f88f8a08451b718": {
      "cov_samples": 119.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00020194833230011356,
      "kind": "observation",
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 300.024,
      "repeat": 8,
      "seconds": 2.16342333984375,
      "sm_clock_mhz": 1311.286,
      "temp_c": 88.0,
      "throughput": 243.94928704550128,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp16",
      "wall_time": 1782411859.7836688,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "14b647509429eaf8cb2b13e24e25578b46b42e3636ecf530441858772a71a723": {
      "blind_window_unaware_rel": 0.000670077686663717,
      "evade_rel_corruption": 0.5,
      "fiat_shamir_catches": true,
      "kind": "observation",
      "precision": "fp16",
      "rho_committed_passes": true,
      "rho_committed_probe": 0.00023552759308045969,
      "rho_fiat_shamir": 0.6356492241809288,
      "tau": 0.0007067517789686225,
      "vkind": "adversary",
      "witness_catches": true,
      "witness_delta": 1.4338537725175096
    },
    "1594f136b2dbe9d74acb5771b1727012e0a445071a543cf56b01110d3dfea1ea": {
      "f": "spearman",
      "inputs": [
        "042d8f0a853882c10fa9f94b0a73f5a49e1e042819581090c1e6a9ea0b544413",
        "084a74006f09b03bc386dc741e756608d302160790a7bda911d7e1e218b22971",
        "1eb71dfe12fa26bc9a7928bcc1e9c553c414ec26cfd0c82df54d910a35a56be2",
        "35688a16de5a8e5f9bfd156e0f8749ac9dbc64e47401ae2b1a266868ff9cd687",
        "413864e57cdeb2b3f9508cf4bd0e18991994ead906c6b2e6e5db68df00bac182",
        "5f5e0ccd327824ccc06b26c14b3e12504603774471546604bafa89a398d75d7f",
        "6ab2ea7fdb86674d57109d7f30d6826f067bbdf6924f7cde01ca24af3380ebbb",
        "712a9a5ff9097ae622b32c927f64281791294e9c469aa974a80369a47eb788db",
        "71e720cb1299e57075ae2d33348eaf317cd2e893bb955762217a9f5552344ce9",
        "752ba532225c2768cff84ec0f5d9f18a6442716d20a8990a562b13f112fe6cf2",
        "84f5b445649e74c8e953b27142a75bcedcf1bd2661fdebc1ae82c49b446c207d",
        "8ad6fe845da190c31c409a16011acd56868593fdccbc5e27135a3e2770bf3ab9",
        "9b9157f1231ae910ff1453805b7fec541fd16c1cdcd668a633a9f307b00e0a80",
        "a2d1767dea91541a5b804b15f8442b7528a851a7c72d332a4356ec16c14248e5",
        "a5e9a03fc9175a4c705c483a89776447a5aa517c133136265eae00be58a21a35",
        "ab314c720a174a3dd56eec21a5ad5520930595ea5443fe0618d4eb62395b567c",
        "ac22abf46b8a0098bdac32953d6caef121e7cc61e200abbdcacf4d0c3417f5ff",
        "bb8875acc2069f2c864b119780de79896ec3be41a17f601aeb4b53cf3244115f",
        "d11367dbc28f47727aca82ad9200e71db9145ef6f0983630f2f3815dc07280a0",
        "d23c7aa1d9bf67efd4e474f4dda78b2bafea963a9e4b636a01c64a1f8ad8d0f3",
        "d49099f2e654f2de9b3fe8b96544f373e438d1c956a8eb75a29c6b5488ae58ab",
        "e44ae4335b8cecf6ab6ef34763f2293336fe4c23f11ea507f32771023869d37a",
        "ecf1c64ca0a98168503e052100acb6818ccd888aff6da4926a7d5302bb051b3f",
        "fa6e07dd273dc1c284278deaa70dab98f05ce7838f115fb8fd9f0fbda2895148"
      ],
      "kind": "reduction",
      "params": {
        "field_x": "throughput",
        "field_y": "sm_clock_mhz"
      },
      "value": "0.4385469717845032"
    },
    "15e487ab7536b6500f875717d757b66c5046f9a6eb57662048d62d0af2f88e2f": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 300.002,
      "repeat": 10,
      "seconds": 1.0504859619140625,
      "sm_clock_mhz": 1837.833,
      "temp_c": 85.0,
      "throughput": 1635.4211105017546,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "default",
      "wall_time": 1782412162.1787121,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "16138e97ac2908795b46991ae6cef20a19fece06d3855e79a14bd13276e705d7": {
      "f": "rel_mad",
      "inputs": [
        "018dabe569d63e665f2029129c0595c5a3f57e19280819d07a2de3c474956a7c",
        "15e487ab7536b6500f875717d757b66c5046f9a6eb57662048d62d0af2f88e2f",
        "1a5c8b6d3aad6137d24e33d15379cf0a58a333f97a3bd5561d30d0ac5792eed2",
        "22a4102dd3c62b297cc1c3ce270832b8337bfd374582780ca06db85c2a6ba3cf",
        "23b397abab54a0b4e95b9459a2dd8e1a0adf1bf9361f2584c1bffa05f0a7b10f",
        "281b3b13303aa611667c3f6dff9ebb9f11e0662aafff380f7b17cd910e2f3273",
        "34afa87bdf921bc6b3e90b64071878935dff365fb86c087b8446b0a111ce0650",
        "456740b7c4e41c4bc056fe59c84785d0f842918b711740be7d1351617a38a2a0",
        "4771755eae96f6e7f8d01e6f4fa11aa2de41796545a4c7d0ff866f7abc3b4b03",
        "4780addc32e8aefd4a39d60bb1bebf2b96301bc742dfe3556849ae4809fef59e",
        "5fae186bc9843fb9782fd9327cf845025d9f03bd9308db6db5981b2a22c4163c",
        "889186f85105adc58c8d47579d5d8fb2f05fad6156b87f14abc31f40f20e385d",
        "8f6741295a4e262f64dc477b459e62ddffeafad462b4fb076c281ad44ccf7456",
        "a4a81ee3137aedfcf824efe334a756342039df0cef9e9f341745e1337ca503e6",
        "a60f68f6b9600d3cc27423dd1a80739745d0a1ce57bb0a16a294525e1ffd21ee",
        "b0bd3d8ffcf0f534c53605f7db5118ed95f449952512d4886d952e0f4e28c07d",
        "c0a21511290e414a47e9b4efba729d61e0390d503e34e5257b4b529a351d8b02",
        "c17967eb00aa397129c908626ded436bff4162497d3799f4037ea18e7267ff72",
        "d8308e045d950c43c22db291bed74442e4ab50438fee9923d465a107f1e24eb5",
        "ddd6e1f4df0d31f646613fb3b1b42840142abc7352d74a15d8223ef5af9dcafb",
        "edf3935cd7e16a098c4ebc21f665ac3ed9635167d9193279684e661a005ec62e",
        "efdd5437730ec2bbdf9310dd44312bc0a17af3fbdf321df8551ab7f80eff5d8c",
        "f4b86086fc0494a032a06edea5e97e43d8a152f73350c4f38c0e2744bb170093",
        "f6d661d6a1e55d4a5ab8e9052fedcea3b8ced232e1e3b6fc0a325fd42ff455e6"
      ],
      "kind": "reduction",
      "params": {
        "field": "throughput"
      },
      "value": "4.183226489228929e-05"
    },
    "167a192ff258bad0de945ac68461c34c783dbd219202ea332068b34188bcc1c2": {
      "cov_samples": 117.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.0016915361526833122,
      "kind": "observation",
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.986,
      "repeat": 8,
      "seconds": 2.125968994140625,
      "sm_clock_mhz": 1316.65,
      "temp_c": 90.0,
      "throughput": 248.24707358717498,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782411917.351325,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "17d890b33b687c6b7fa2e1ca39739e8ed562e97e6e4c841f57de205111126950": {
      "cov_samples": 79.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "kind": "observation",
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "peak_mem_bytes": 4331143680.0,
      "power_w": 301.156,
      "repeat": 16,
      "seconds": 1.453240234375,
      "sm_clock_mhz": 1305.0,
      "temp_c": 89.316,
      "throughput": 484.219625311487,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp8",
      "wall_time": 1782412062.6271095,
      "work": 703687441776640.0,
      "workload": "gemm"
    },
    "17defbc5e611e40c1db36195ec39e5443dca3905006ddff74de90ca531d53262": {
      "cov_samples": 79.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "kind": "observation",
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "peak_mem_bytes": 4331143680.0,
      "power_w": 300.018,
      "repeat": 19,
      "seconds": 1.4529073486328126,
      "sm_clock_mhz": 1346.709,
      "temp_c": 89.0,
      "throughput": 484.3305682491114,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp8",
      "wall_time": 1782412067.4008036,
      "work": 703687441776640.0,
      "workload": "gemm"
    },
    "1835b0354ee71e1ec0fc74749c60bc17756bf002af08ea646c964d4fa7ed7fb7": {
      "kind": "claim",
      "name": "validation_num_validation_index_add_atomic",
      "rendered": "<= 1.29e-05 rel.",
      "source": "4873bbcc889fd51d93ce42e2216959df67e41b533212100225b7cb91d157853c",
      "stability_class": "Snd",
      "text": "out-of-sample numerical class for index_add/atomic",
      "tolerance": null,
      "unit": ""
    },
    "1838f812efda1ef048daee7c51b7f6749175c6cf8f08f93ea7c0ad773f5be3ef": {
      "kind": "observation",
      "n": 4096,
      "precision": "fp8",
      "record": "device_validation_pro6000_server.json",
      "residual": 0.0017785742604533906,
      "vkind": "validation_floor"
    },
    "1909125d3729d806fcf3d7a58cace958486111cedb8d06819bbe7c29a0a0d4a8": {
      "f": "median",
      "inputs": [
        "029d0920acbc07ef77de2e10b4708a526e308a3f6a156bb79f3210d4429d5fd4",
        "033dba7532b1425d40168fdc33fd1c9fa0589981265e13280fe9ee12851de7d9",
        "10405de9ee7dcc8e72b510657696004005ec63b7e36db8a6edcfcc9c212077cf",
        "137eac6a91efc853e553ace81b6f29a1ea4a2b5857bcd4e1e0a515d9ba6ab0c0",
        "2355699720c8984d9b4f25d63581ebbc2d907b6d439f8ebdbc5537f63f4e9b38",
        "3b31cae65b45b2ecbbcef7e34d73fc4e6670a7ace786bd32cb0a574f9d9ed24b",
        "3ede35b4f859245472501eb8a2067b29d80d6491c49f64eed6fc20b772060d5d",
        "47ff9049235be2387b192cb2bb018697be36723370f8d5b9368e4c1b9697844d",
        "77825723a5b5f5ff67abd5221c056ac6d1d409dcb0c083283ee72c13fb41f43f",
        "794fc50cf869c4e8ff06ab93975f1513767f6cfc9c49d1630197190043f30824",
        "800eb409e817665137b6a89b6af565557904b6217ebd45cb56d250197fc95eab",
        "8a5d52c822d5dfbcd9c45d05ac2f6d20eb3bae2f42076a317668d5100c97c427",
        "9845570096518ddf10ffd588cf205911cc232ba73d9b3cd9a5106c0dffa89011",
        "9897d6f0c28621449b8c102580560370bf708a6260604176e15a6cef15e26acd",
        "9e096beb0893e925266f6787d37f50c6f13f6b23af1dce5554f84348261cad6b",
        "9e12c949e7f0bfdb1af7bff840948fdf2ae02dc97045d76e309a8939f631f202",
        "a105064c05bdcc7cf8de2fa79be3890a3456a3d43cb6ebe1026967db6d8bf0c2",
        "b59b51781c5d432cb9e71905174c966f17355015fe190059c85b037b833bafdc",
        "b826d782078f9c4ed1cca7e1972255b044242b9893d15aae123a1ad9e553d617",
        "b8ebe07c065b21c2406f0b47eef2e42e917c72eab720bf43b403de25c353e899",
        "db21b205d530820f827a73b2e4e45e3640e132731f9691878adcf4b451c6f065",
        "e317e39a74aba2354c13031e1a058c33312309dcf9bc2c33265413dfb2c2f455",
        "f4f927f6d99d81f38f0449be3bd70bd979708bdbf7f0b9f8ea22812f2115df33",
        "f76af7a78423bbbfad6c6ac2d878a7a890e98218cebc0186c4aebc76da77246b"
      ],
      "kind": "reduction",
      "params": {
        "field": "throughput"
      },
      "value": "1635.170768626291"
    },
    "19147cbbf392296e00fb02287992e406e4de40afb5d5449ef64aeeb264146c29": {
      "compute_capability": "12.0",
      "cuda_runtime": "13.0",
      "device": "NVIDIA RTX PRO 6000 Blackwell Server Edition",
      "driver_version": "590.48.01",
      "kind": "observation",
      "num_gpus": 1,
      "record": "device_validation_pro6000_server.json",
      "sm_count": 188,
      "torch_version": "2.12.1+cu130",
      "total_memory_bytes": 101976440832,
      "vkind": "device_validation_env"
    },
    "195782e26e03a660f5a64b6a01c3fbdfa7093ba59c188a2767e065a701f16164": {
      "cov_samples": 18.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665691375732422,
        0.2418982982635498,
        45.69059371948242,
        -104.03998565673828,
        -29.55598258972168,
        18.26732635498047,
        5.053211212158203,
        -1.633049488067627,
        -19.492324829101562,
        -1.6832928657531738,
        -35.493892669677734,
        8.153792381286621,
        28.613656997680664,
        57.69386672973633,
        35.25264358520508,
        -41.96302032470703,
        -2.9216928482055664,
        35.112449645996094,
        -43.46866226196289,
        48.31623077392578,
        -11.982206344604492,
        41.14214324951172,
        23.687570571899414,
        44.24772644042969,
        15.207418441772461,
        -47.83443069458008,
        -35.32902908325195,
        -11.622371673583984,
        46.96131896972656,
        53.01755905151367,
        12.785271644592285,
        70.10162353515625,
        19.705846786499023,
        -10.206086158752441,
        -51.09962463378906,
        -57.285499572753906,
        -10.502364158630371,
        12.129965782165527,
        14.531270980834961,
        -53.98988342285156,
        -18.36600112915039,
        44.34846115112305,
        -14.64031982421875,
        14.204961776733398,
        45.08489990234375,
        6.814635753631592,
        34.81959915161133,
        -2.070797920227051,
        -29.22608757019043,
        16.726980209350586,
        14.848308563232422,
        -1.723813772201538,
        2.5414507389068604,
        -59.1812858581543,
        24.993162155151367,
        -41.40577697753906,
        9.342029571533203,
        -0.609486997127533,
        35.19489669799805,
        25.477039337158203,
        -15.006902694702148,
        -0.19011640548706055,
        -10.162235260009766,
        11.4969482421875
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "fd6bd10d445527f97b015cccda80f100b6fff7dce708bb4ca5cd5fa6329da22f",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 299.815,
      "repeat": 10,
      "seconds": 0.2918446655273437,
      "sm_clock_mhz": 1781.167,
      "temp_c": 86.833,
      "throughput": 73.58310435860258,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412206.7878318,
      "work": 21474836480.0,
      "workload": "scatter_add"
    },
    "19624932f194bd939bc7b6ecf9ea846389d8b3e702b90f2457db8bc9f4b91a73": {
      "f": "rel_spread_vec",
      "inputs": [
        "071fa5d5564e7ac8ec7d41b8686431750a0cb18a8bf2b1081f2cb41f0fb47eab",
        "0f5d4e378e1f524cb64cf4f703b1a0bac8cb74c2bdc4bb5e9d9039f95306eb6b",
        "1257857da597f5781ed18a7058838c5d90945962aa8eb14fbe46dbe1f125db95",
        "22d273d6d27cea34cdf805d01bb2650be86517a12936a09c18d870b3e809c8ba",
        "2686d9427e69a3b616d12b779a85487cb9055f055aa382a6c1954b5fbd9a695d",
        "290c137f420d322afb1503f444b3b38d89d93a1fc2812fff1f202c3d776b2bbf",
        "2b73786da334255b2f6c0cd34d13978c36e8ab7aa84f5342bed9f63520332823",
        "3c3d734a3124854cf559271be8c7e3dc410d3a9a540794f9194b26bbc80fdbaf",
        "3f327c660aa546c42fa1b38691b1a230da4ddce888448da9ca0afe251dd65952",
        "4e0b08ee8789fceb1a7c780e43071c4e477d95265e1259f2e8b81e306a72ea2f",
        "599de5a4ff52c45ffb6059503dd0dacaed9fc6c78f9c7fa8b522e0c20934c93c",
        "6c6fff9dd4c7fbd8316f0011844a69e108da17f245b647b81db1b0d7f1fbbea9",
        "87d55343424d328987b7b91fe4ca46eaefaa80f0a0ba09800edc62ca41ce5dc2",
        "981f54fcf44e41d0b6682d9a7eb95f8175537c9a6095eb06973db5d6022c7f1d",
        "ae1ab5c3aa2f64648b5bd1244e69db53256afc18b812dc61eec8d4d5295f8b52",
        "b106fd1d9ee5cc3949c49c4db6701d0ec4e167b50caff8d8512285dca773770f",
        "b70366afb9fb93c9f145575d255e47835a7f122f42d9b68384a3362c02635f36",
        "ba44ddf7571d726be56e7f2c654b9a9499465ca3df5aa4a065644fe13289d102",
        "bbbde874bffa9fb465320f5284ea15b3d782ce01f853be4ba563af7c85f77dd4",
        "c17f1c4ee6d0a5c7644eebbe15325fac50ffcdce134f71de5f72a93310f34c1c",
        "cda2c9d1dd9e2f64cef58b47a34b97e2c0d56b048e4af4e247b7daec75c897a3",
        "d1f7d78cb4d435d9646243b6a6f99a2014a71d31357c5644abbe3aac4524ac27",
        "dc20684fb3b91f56763c18bfd8c182b6ffe4bcc9c9f7da36cd9825af8eff109a",
        "e9e4f920d5812322281bced5f376492bad47bf699a39f43c237ab1188edc93b9"
      ],
      "kind": "reduction",
      "params": {
        "field": "fp_sample"
      },
      "value": "0.0"
    },
    "1a5c8b6d3aad6137d24e33d15379cf0a58a333f97a3bd5561d30d0ac5792eed2": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 272.147,
      "repeat": 1,
      "seconds": 1.050499755859375,
      "sm_clock_mhz": 1807.0,
      "temp_c": 85.0,
      "throughput": 1635.3996360471103,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "default",
      "wall_time": 1782412152.39199,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "1b5305387786c0553449703aa198cf16319da326dd3a1948bbc537746533915f": {
      "kind": "claim",
      "name": "validation_num_validation_scatter_add_atomic",
      "rendered": "<= 1.66e-05 rel.",
      "source": "faa8c9268f849edfbfdc1431824c7822d013b2f729f9788bd66aa33540536fe6",
      "stability_class": "Snd",
      "text": "out-of-sample numerical class for scatter_add/atomic",
      "tolerance": null,
      "unit": ""
    },
    "1b7e9f52b37efbd05ec1f004c75c107a62b6ef4432b847e5103591a55d3ec83a": {
      "cov_samples": 118.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00020194833230011356,
      "kind": "observation",
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.987,
      "repeat": 4,
      "seconds": 2.1343984375,
      "sm_clock_mhz": 1328.695,
      "temp_c": 84.449,
      "throughput": 247.26666402110317,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp16",
      "wall_time": 1782411850.241818,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "1eb71dfe12fa26bc9a7928bcc1e9c553c414ec26cfd0c82df54d910a35a56be2": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.66570520401001,
        0.24189633131027222,
        45.690608978271484,
        -104.03997802734375,
        -29.55597686767578,
        18.26738739013672,
        5.053213596343994,
        -1.6330368518829346,
        -19.492334365844727,
        -1.6832847595214844,
        -35.49388885498047,
        8.153796195983887,
        28.613664627075195,
        57.69386672973633,
        35.2526969909668,
        -41.96302032470703,
        -2.9216856956481934,
        35.11245346069336,
        -43.46865463256836,
        48.316246032714844,
        -11.982181549072266,
        41.14215087890625,
        23.68756675720215,
        44.24771499633789,
        15.207403182983398,
        -47.834415435791016,
        -35.32903289794922,
        -11.622363090515137,
        46.96134948730469,
        53.017574310302734,
        12.785270690917969,
        70.10165405273438,
        19.705842971801758,
        -10.20610523223877,
        -51.09962844848633,
        -57.285484313964844,
        -10.502361297607422,
        12.129971504211426,
        14.531290054321289,
        -53.989871978759766,
        -18.366024017333984,
        44.34846115112305,
        -14.640311241149902,
        14.205015182495117,
        45.08490753173828,
        6.814635276794434,
        34.8195915222168,
        -2.070789337158203,
        -29.22609519958496,
        16.72697639465332,
        14.848307609558105,
        -1.7238121032714844,
        2.54144549369812,
        -59.181278228759766,
        24.993162155151367,
        -41.405784606933594,
        9.342026710510254,
        -0.6094851493835449,
        35.194889068603516,
        25.477048873901367,
        -15.006900787353516,
        -0.1901187300682068,
        -10.162240028381348,
        11.496953964233398
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "126fc299e07e855a20730af50f87b14d243438f662ea79b03a661e3b0e36db0c",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 298.728,
      "repeat": 9,
      "seconds": 0.29498260498046874,
      "sm_clock_mhz": 1831.842,
      "temp_c": 87.0,
      "throughput": 72.80034862198698,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412215.8400638,
      "work": 21474836480.0,
      "workload": "index_add"
    },
    "1f1599f6a67eca048cf5f8dbcbb561ebf54a295645cdf468a993e9073f318006": {
      "f": "median",
      "inputs": [
        "0d7309082cee727fa94ff3f23d287e9c14664854ee7d14cfd3debe26dbe3464c",
        "11c6f65251de6cf431828fb3e8b971a45c26f1275f5037512177ff6f1db821f7",
        "167a192ff258bad0de945ac68461c34c783dbd219202ea332068b34188bcc1c2",
        "2ea24c82a419c37c45c3aeb828fa9f09ee7ceb354f7a5b93dd2615352dc3d1d3",
        "3ba9fccd2918f2f6e961397ef794d64d340cf488ca62c24c22a8ae7d87371011",
        "538bab7a247fbdb4dc705bee3f12dbea050f66368489aa07c332474098358da7",
        "5bbd669eaade2240acf4b7b483c25a0469c2eb660e768e51656db9eb368179d9",
        "5f022098120f87071927e482cf0b1768e99fee6574857a15830c0095bdc3e94d",
        "665f7f7fd4468716daee5b154a77990f2d900ad84663ad58a383849ba83a8f48",
        "715bea2977d221e605e70b947d9b9e061be690ad62e642218b826ac87c9083f6",
        "7724c08580d7bde97d3a31730ba577a8cfee387a8490291526d712c0e3056864",
        "7da077f302797e49bdda5203a3fee26bf76f61cda0c8e8c1b7ec0a06927422a6",
        "7fe9df7fb9b2e94b742326ebd3d618952e8aaccca37ad134cb58e51442ce1f78",
        "87c61ced70182c7202b72a416e0eb33585c59a2ddec3bc34872ce3cd6102dc6e",
        "b6e31b8eb0bca544cecf042d3b7c242f5f0820d5cf8609c75c6f860a9901512e",
        "b9e2bb93cbbd3616d5f55a31815d62e451d3234c2fdf2f0096f68d54758b8145",
        "ba3a979db840ec7c09a3999f52fc402edbe7858ebb5d87267264d3f2852e3710",
        "bc9edc7108e06cb5c56946ddf992b3f68c8de6ccca4f6838ea0a1ad24cec0279",
        "c177e0146cab8ccff042ae0d3412f84322dfe1cf70e44fe519b080337387a1ef",
        "c918cb2f3333e43b4d2e8edd71532c8fb1b069f96311517c9959c25523197868",
        "ced3a11c02687b1e93c60ac78c9956a29c347365ff5bd23cf0890fd0d1747555",
        "dcf506f074cc2787a255151e6c1edba7d0f44d01adbf64e88544bff4bfdc7dc4",
        "e3a525583eac7b3cd88dc6807a01b52b0fae49f4f9faa8932337c9a96b840eb1",
        "ea3f0dea9d738db9ba5d2b40e07512cabcab9659380402dad3926d1d74ecf9a2"
      ],
      "kind": "reduction",
      "params": {
        "field": "power_w"
      },
      "value": "299.986"
    },
    "1f33f20148609a683b3bdec02f3a26c6d427d5035c38db8a4cb8a2e71f0d9b03": {
      "cov_samples": 79.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "kind": "observation",
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "peak_mem_bytes": 4331143680.0,
      "power_w": 299.981,
      "repeat": 7,
      "seconds": 1.4541024169921875,
      "sm_clock_mhz": 1339.722,
      "temp_c": 89.0,
      "throughput": 483.93251641257723,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp8",
      "wall_time": 1782412048.323856,
      "work": 703687441776640.0,
      "workload": "gemm"
    },
    "1ffa8bd9387b508924bc638486275569ea0f8690519b5c0f00d6463131d23c27": {
      "device": "NVIDIA B200",
      "key": "b552f0f2c1e1e43c966b10a697f8093912ed4cd64ac271df4d1382a9a9ecef3e",
      "kind": "observation",
      "recallable": true,
      "response": {
        "bw_die_span": 7013.27523363821,
        "bw_local": 6998.98802073665,
        "die_span_gib": 48.0,
        "die_span_ratio": 1.002041325525809,
        "floor": {
          "bf16": 0.001573275296505855,
          "fp16": 0.00019886886732080737,
          "fp8": 0.0016541481994912528,
          "tf32": 0.0002886131786120662
        },
        "peak_mem_gib": 144.0,
        "throughput_spread": 14.471369663005134,
        "throughput_tier": 3324.294235660059
      },
      "vkind": "fingerprint"
    },
    "20276d7084ff42641a91dbf491355c04fb24bef6d64bf28c7879ab08a6d6ca5a": {
      "bit_stable": true,
      "kind": "observation",
      "median": 797.1501922019934,
      "median_power_w": 481.9385,
      "median_temp_c": 60.357,
      "nd_rel": 0.0,
      "peak_mem_gib": 4.033691883087158,
      "record": "device_validation_pro6000_server.json",
      "rel_dispersion": 0.0004083729189585011,
      "rho_clock": 0.16666666666666666,
      "rho_temp": -0.5476190476190477,
      "unit": "TFLOP/s",
      "variant": "fp8",
      "vkind": "validation_workload",
      "workload": "gemm"
    },
    "204c726051fc7aa99ed4d618cd35720ada148617c5bd2291bc46b033042c3bd3": {
      "decision": "flag",
      "demo": "precision",
      "index": 0,
      "kind": "observation",
      "residual": 0.0015779560638495402,
      "stage": "acquire",
      "tolerance": 0.000605836322028999,
      "vkind": "stage",
      "what": "FP8 product"
    },
    "21851b053d67e9883d690cc6f5304720814a31f4a1f1fef8fcdf079322df68e6": {
      "cov_samples": 79.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "kind": "observation",
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "peak_mem_bytes": 4331143680.0,
      "power_w": 299.989,
      "repeat": 2,
      "seconds": 1.4540804443359374,
      "sm_clock_mhz": 1344.468,
      "temp_c": 89.0,
      "throughput": 483.9398291323603,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp8",
      "wall_time": 1782412040.3641691,
      "work": 703687441776640.0,
      "workload": "gemm"
    },
    "2237cbe90139e34948b699da7684e7f00136ee93ffce6193a5fe643f5feb3e7c": {
      "cov_samples": 79.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "kind": "observation",
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "peak_mem_bytes": 4331143680.0,
      "power_w": 299.46,
      "repeat": 22,
      "seconds": 1.452130615234375,
      "sm_clock_mhz": 1305.0,
      "temp_c": 89.316,
      "throughput": 484.589632911957,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp8",
      "wall_time": 1782412072.1729114,
      "work": 703687441776640.0,
      "workload": "gemm"
    },
    "22a4102dd3c62b297cc1c3ce270832b8337bfd374582780ca06db85c2a6ba3cf": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 300.264,
      "repeat": 5,
      "seconds": 1.050557861328125,
      "sm_clock_mhz": 1806.944,
      "temp_c": 85.0,
      "throughput": 1635.3091834733452,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "default",
      "wall_time": 1782412156.7414663,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "22d273d6d27cea34cdf805d01bb2650be86517a12936a09c18d870b3e809c8ba": {
      "cov_samples": 138.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1.9798221588134766,
        1.0968326330184937,
        1.243912935256958,
        1.4829226732254028,
        0.6601976156234741,
        1.4403016567230225,
        0.4923417866230011,
        1.382356882095337,
        0.680141270160675,
        1.4815963506698608,
        1.3910504579544067,
        1.213247537612915,
        1.976853609085083,
        0.9696173667907715,
        1.0560152530670166,
        1.2762250900268555,
        1.7529826164245605,
        1.075247883796692,
        2.383941650390625,
        1.1990503072738647,
        1.270270586013794,
        1.5278812646865845,
        1.1153757572174072,
        1.2174580097198486,
        1.490983247756958,
        2.5175743103027344,
        0.9194736480712891,
        0.8923731446266174,
        1.224113941192627,
        1.2876780033111572,
        0.9980440139770508,
        1.1725893020629883,
        1.2406046390533447,
        1.9320285320281982,
        0.6831880807876587,
        1.8259522914886475,
        1.405038833618164,
        2.617569923400879,
        2.277555227279663,
        1.371272087097168,
        0.8331707715988159,
        1.1126281023025513,
        0.52364182472229,
        2.0879507064819336,
        1.204996943473816,
        1.741601586341858,
        1.971782922744751,
        1.5683975219726562,
        0.722476601600647,
        1.0044938325881958,
        2.5240468978881836,
        1.902039647102356,
        2.803988456726074,
        2.158036947250366,
        1.692726969718933,
        1.8085885047912598,
        1.3749653100967407,
        0.8259979486465454,
        1.310592770576477,
        2.2896344661712646,
        1.6548560857772827,
        1.5993752479553223,
        2.3264646530151367,
        1.5351455211639404
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873",
      "peak_mem_bytes": 64458065408.0,
      "power_w": 299.963,
      "repeat": 17,
      "seconds": 2.560088134765625,
      "sm_clock_mhz": 1828.957,
      "temp_c": 85.116,
      "throughput": 1509.897457789625,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "f32",
      "wall_time": 1782412124.020739,
      "work": 3865470566400.0,
      "workload": "hbm_triad"
    },
    "2355699720c8984d9b4f25d63581ebbc2d907b6d439f8ebdbc5537f63f4e9b38": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 299.97,
      "repeat": 3,
      "seconds": 1.0504464111328125,
      "sm_clock_mhz": 1810.185,
      "temp_c": 85.0,
      "throughput": 1635.482686401208,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "deterministic",
      "wall_time": 1782412180.7538762,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "23b397abab54a0b4e95b9459a2dd8e1a0adf1bf9361f2584c1bffa05f0a7b10f": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 299.98,
      "repeat": 17,
      "seconds": 1.050408935546875,
      "sm_clock_mhz": 1803.241,
      "temp_c": 85.0,
      "throughput": 1635.5410357448677,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "default",
      "wall_time": 1782412169.7912045,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "23ffea346865aae0ba5b0c91aac6fbce64e0ad97ed33fcd2bb7cc9c3c8d7447c": {
      "cov_samples": 171.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "kind": "observation",
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "peak_mem_bytes": 4328521728.0,
      "power_w": 299.745,
      "repeat": 2,
      "seconds": 2.985404541015625,
      "sm_clock_mhz": 1269.193,
      "temp_c": 88.0,
      "throughput": 117.85462105870043,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "tf32",
      "wall_time": 1782411963.0556118,
      "work": 351843720888320.0,
      "workload": "gemm"
    },
    "24c44ccb4dada91aa319a19fd29192b59fd937f0cebd3f3ad747db8dcc2e30a5": {
      "f": "median",
      "inputs": [
        "071fa5d5564e7ac8ec7d41b8686431750a0cb18a8bf2b1081f2cb41f0fb47eab",
        "0f5d4e378e1f524cb64cf4f703b1a0bac8cb74c2bdc4bb5e9d9039f95306eb6b",
        "1257857da597f5781ed18a7058838c5d90945962aa8eb14fbe46dbe1f125db95",
        "22d273d6d27cea34cdf805d01bb2650be86517a12936a09c18d870b3e809c8ba",
        "2686d9427e69a3b616d12b779a85487cb9055f055aa382a6c1954b5fbd9a695d",
        "290c137f420d322afb1503f444b3b38d89d93a1fc2812fff1f202c3d776b2bbf",
        "2b73786da334255b2f6c0cd34d13978c36e8ab7aa84f5342bed9f63520332823",
        "3c3d734a3124854cf559271be8c7e3dc410d3a9a540794f9194b26bbc80fdbaf",
        "3f327c660aa546c42fa1b38691b1a230da4ddce888448da9ca0afe251dd65952",
        "4e0b08ee8789fceb1a7c780e43071c4e477d95265e1259f2e8b81e306a72ea2f",
        "599de5a4ff52c45ffb6059503dd0dacaed9fc6c78f9c7fa8b522e0c20934c93c",
        "6c6fff9dd4c7fbd8316f0011844a69e108da17f245b647b81db1b0d7f1fbbea9",
        "87d55343424d328987b7b91fe4ca46eaefaa80f0a0ba09800edc62ca41ce5dc2",
        "981f54fcf44e41d0b6682d9a7eb95f8175537c9a6095eb06973db5d6022c7f1d",
        "ae1ab5c3aa2f64648b5bd1244e69db53256afc18b812dc61eec8d4d5295f8b52",
        "b106fd1d9ee5cc3949c49c4db6701d0ec4e167b50caff8d8512285dca773770f",
        "b70366afb9fb93c9f145575d255e47835a7f122f42d9b68384a3362c02635f36",
        "ba44ddf7571d726be56e7f2c654b9a9499465ca3df5aa4a065644fe13289d102",
        "bbbde874bffa9fb465320f5284ea15b3d782ce01f853be4ba563af7c85f77dd4",
        "c17f1c4ee6d0a5c7644eebbe15325fac50ffcdce134f71de5f72a93310f34c1c",
        "cda2c9d1dd9e2f64cef58b47a34b97e2c0d56b048e4af4e247b7daec75c897a3",
        "d1f7d78cb4d435d9646243b6a6f99a2014a71d31357c5644abbe3aac4524ac27",
        "dc20684fb3b91f56763c18bfd8c182b6ffe4bcc9c9f7da36cd9825af8eff109a",
        "e9e4f920d5812322281bced5f376492bad47bf699a39f43c237ab1188edc93b9"
      ],
      "kind": "reduction",
      "params": {
        "field": "temp_c"
      },
      "value": "85.0"
    },
    "2576f76a89b12f8813e38aecb7c92a42861e81feb374e6e2bbdf027c88774e02": {
      "kind": "claim",
      "name": "nonlinear_attention",
      "rendered": true,
      "source": "f7b4c03dc294307d2ae568bed1c1cd8495cd4b54bc311605d7316b98cc14fd2f",
      "stability_class": "algebraic-check",
      "text": "attention: consistent fault residual 2.22e-01 vs floor 2.00e-03",
      "tolerance": null,
      "unit": ""
    },
    "25fea05b114adc1ef967acfea461c8fe517a1f9e4e2163faac12669a7dc4f6a0": {
      "cov_samples": 120.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00020194833230011356,
      "kind": "observation",
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.993,
      "repeat": 10,
      "seconds": 2.172842529296875,
      "sm_clock_mhz": 1299.0,
      "temp_c": 89.0,
      "throughput": 242.89177619478173,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp16",
      "wall_time": 1782411864.5971677,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "260091519ecaf9b306426cbd02b2a13e7da378f6b72a7c01571bbebc62dc2d52": {
      "f": "median",
      "inputs": [
        "0d7309082cee727fa94ff3f23d287e9c14664854ee7d14cfd3debe26dbe3464c",
        "11c6f65251de6cf431828fb3e8b971a45c26f1275f5037512177ff6f1db821f7",
        "167a192ff258bad0de945ac68461c34c783dbd219202ea332068b34188bcc1c2",
        "2ea24c82a419c37c45c3aeb828fa9f09ee7ceb354f7a5b93dd2615352dc3d1d3",
        "3ba9fccd2918f2f6e961397ef794d64d340cf488ca62c24c22a8ae7d87371011",
        "538bab7a247fbdb4dc705bee3f12dbea050f66368489aa07c332474098358da7",
        "5bbd669eaade2240acf4b7b483c25a0469c2eb660e768e51656db9eb368179d9",
        "5f022098120f87071927e482cf0b1768e99fee6574857a15830c0095bdc3e94d",
        "665f7f7fd4468716daee5b154a77990f2d900ad84663ad58a383849ba83a8f48",
        "715bea2977d221e605e70b947d9b9e061be690ad62e642218b826ac87c9083f6",
        "7724c08580d7bde97d3a31730ba577a8cfee387a8490291526d712c0e3056864",
        "7da077f302797e49bdda5203a3fee26bf76f61cda0c8e8c1b7ec0a06927422a6",
        "7fe9df7fb9b2e94b742326ebd3d618952e8aaccca37ad134cb58e51442ce1f78",
        "87c61ced70182c7202b72a416e0eb33585c59a2ddec3bc34872ce3cd6102dc6e",
        "b6e31b8eb0bca544cecf042d3b7c242f5f0820d5cf8609c75c6f860a9901512e",
        "b9e2bb93cbbd3616d5f55a31815d62e451d3234c2fdf2f0096f68d54758b8145",
        "ba3a979db840ec7c09a3999f52fc402edbe7858ebb5d87267264d3f2852e3710",
        "bc9edc7108e06cb5c56946ddf992b3f68c8de6ccca4f6838ea0a1ad24cec0279",
        "c177e0146cab8ccff042ae0d3412f84322dfe1cf70e44fe519b080337387a1ef",
        "c918cb2f3333e43b4d2e8edd71532c8fb1b069f96311517c9959c25523197868",
        "ced3a11c02687b1e93c60ac78c9956a29c347365ff5bd23cf0890fd0d1747555",
        "dcf506f074cc2787a255151e6c1edba7d0f44d01adbf64e88544bff4bfdc7dc4",
        "e3a525583eac7b3cd88dc6807a01b52b0fae49f4f9faa8932337c9a96b840eb1",
        "ea3f0dea9d738db9ba5d2b40e07512cabcab9659380402dad3926d1d74ecf9a2"
      ],
      "kind": "reduction",
      "params": {
        "field": "peak_mem_bytes"
      },
      "value": "4868014080.0"
    },
    "26853d89e04362523695689855d21a6e7f742cc7cf75c1166c83b6ae67386315": {
      "kind": "observation",
      "n": 24576,
      "precision": "fp16",
      "record": "device_validation_pro6000_server.json",
      "residual": 0.00022516937975511302,
      "vkind": "validation_floor"
    },
    "2686d9427e69a3b616d12b779a85487cb9055f055aa382a6c1954b5fbd9a695d": {
      "cov_samples": 138.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1.9798221588134766,
        1.0968326330184937,
        1.243912935256958,
        1.4829226732254028,
        0.6601976156234741,
        1.4403016567230225,
        0.4923417866230011,
        1.382356882095337,
        0.680141270160675,
        1.4815963506698608,
        1.3910504579544067,
        1.213247537612915,
        1.976853609085083,
        0.9696173667907715,
        1.0560152530670166,
        1.2762250900268555,
        1.7529826164245605,
        1.075247883796692,
        2.383941650390625,
        1.1990503072738647,
        1.270270586013794,
        1.5278812646865845,
        1.1153757572174072,
        1.2174580097198486,
        1.490983247756958,
        2.5175743103027344,
        0.9194736480712891,
        0.8923731446266174,
        1.224113941192627,
        1.2876780033111572,
        0.9980440139770508,
        1.1725893020629883,
        1.2406046390533447,
        1.9320285320281982,
        0.6831880807876587,
        1.8259522914886475,
        1.405038833618164,
        2.617569923400879,
        2.277555227279663,
        1.371272087097168,
        0.8331707715988159,
        1.1126281023025513,
        0.52364182472229,
        2.0879507064819336,
        1.204996943473816,
        1.741601586341858,
        1.971782922744751,
        1.5683975219726562,
        0.722476601600647,
        1.0044938325881958,
        2.5240468978881836,
        1.902039647102356,
        2.803988456726074,
        2.158036947250366,
        1.692726969718933,
        1.8085885047912598,
        1.3749653100967407,
        0.8259979486465454,
        1.310592770576477,
        2.2896344661712646,
        1.6548560857772827,
        1.5993752479553223,
        2.3264646530151367,
        1.5351455211639404
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873",
      "peak_mem_bytes": 64458065408.0,
      "power_w": 300.015,
      "repeat": 2,
      "seconds": 2.55950048828125,
      "sm_clock_mhz": 1833.986,
      "temp_c": 85.181,
      "throughput": 1510.2441214987741,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "f32",
      "wall_time": 1782412082.3494225,
      "work": 3865470566400.0,
      "workload": "hbm_triad"
    },
    "26a38bea5b744ba6a381799e4e9a0caffa7375c7cec7c8aae0f1321057a91eb1": {
      "kind": "observation",
      "n": 4096,
      "precision": "bf16",
      "record": "device_validation_pro6000_server.json",
      "residual": 0.0017770115872277608,
      "vkind": "validation_floor"
    },
    "26ab4834c572a00905748dcec787dcd1d5457051908552fd595cb646b5a41106": {
      "cov_samples": 120.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00020194833230011356,
      "kind": "observation",
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 300.039,
      "repeat": 14,
      "seconds": 2.18048779296875,
      "sm_clock_mhz": 1300.625,
      "temp_c": 90.0,
      "throughput": 242.04014488607768,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp16",
      "wall_time": 1782411874.2588139,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "26b0f4e524d842e7a6a58935f943f95483df528ef9a52ad23e5cf05cd2c129a4": {
      "kind": "claim",
      "name": "verify_gemm_fp16",
      "rendered": "0.0002019",
      "source": "37b5eeafce6de87e3658416bdc617d6a28a5f3b30cc299c779e605803acd1d6d",
      "stability_class": "linear-verified",
      "text": "gemm/fp16 Freivalds residual, median over repeats",
      "tolerance": null,
      "unit": "rel. residual"
    },
    "273f18cf192647b1d2bb015197a49315a9f008bbd9d5d35e35aadb82c3866d30": {
      "kind": "claim",
      "name": "perf_gemm_bf16",
      "rendered": "248.43",
      "source": "0183a6dff1c72b1b43d1c537c3b040af5529694dcd7b652d35efb1604fdf2357",
      "stability_class": "S1",
      "text": "gemm/bf16 sustained TFLOP/s",
      "tolerance": {
        "band": [
          "248.184",
          "248.73"
        ],
        "covariate": ""
      },
      "unit": "TFLOP/s"
    },
    "27aa0d7061a655a8ea8f278a406e13f0c259885946ac7bd1625d7c38f38d77f3": {
      "kind": "observation",
      "n": 8192,
      "precision": "bf16",
      "record": "device_validation_pro6000_server.json",
      "residual": 0.0015314432834924638,
      "vkind": "validation_floor"
    },
    "27f7afc159605ec26f8dd9be15255e837efe5f07b8bc5adcb7afa942bf11458c": {
      "cov_samples": 172.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "kind": "observation",
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "peak_mem_bytes": 4328521728.0,
      "power_w": 300.051,
      "repeat": 5,
      "seconds": 2.98868115234375,
      "sm_clock_mhz": 1268.163,
      "temp_c": 88.0,
      "throughput": 117.72541229846517,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "tf32",
      "wall_time": 1782411973.4197164,
      "work": 351843720888320.0,
      "workload": "gemm"
    },
    "281b3b13303aa611667c3f6dff9ebb9f11e0662aafff380f7b17cd910e2f3273": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 299.967,
      "repeat": 23,
      "seconds": 1.0505552978515624,
      "sm_clock_mhz": 1803.111,
      "temp_c": 85.0,
      "throughput": 1635.313173817093,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "default",
      "wall_time": 1782412176.317617,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "2891f4d9dfe07823bbbe51493dbc30ef49d36baa31f441b67e8851d72878a87e": {
      "bit_stable": true,
      "kind": "observation",
      "median": 404.22567577398144,
      "median_power_w": 512.3355,
      "median_temp_c": 51.111000000000004,
      "nd_rel": 0.0,
      "peak_mem_gib": 4.53369140625,
      "record": "device_validation_pro6000_server.json",
      "rel_dispersion": 0.0018768324005555106,
      "rho_clock": 0.47619047619047616,
      "rho_temp": -0.7545045450053531,
      "unit": "TFLOP/s",
      "variant": "fp16",
      "vkind": "validation_workload",
      "workload": "gemm"
    },
    "28ea55bbf49b1d5a6e4198fcddb0bd435ef19fd9706a6591d4464aa64a58369b": {
      "f": "minmax",
      "inputs": [
        "029d0920acbc07ef77de2e10b4708a526e308a3f6a156bb79f3210d4429d5fd4",
        "033dba7532b1425d40168fdc33fd1c9fa0589981265e13280fe9ee12851de7d9",
        "10405de9ee7dcc8e72b510657696004005ec63b7e36db8a6edcfcc9c212077cf",
        "137eac6a91efc853e553ace81b6f29a1ea4a2b5857bcd4e1e0a515d9ba6ab0c0",
        "2355699720c8984d9b4f25d63581ebbc2d907b6d439f8ebdbc5537f63f4e9b38",
        "3b31cae65b45b2ecbbcef7e34d73fc4e6670a7ace786bd32cb0a574f9d9ed24b",
        "3ede35b4f859245472501eb8a2067b29d80d6491c49f64eed6fc20b772060d5d",
        "47ff9049235be2387b192cb2bb018697be36723370f8d5b9368e4c1b9697844d",
        "77825723a5b5f5ff67abd5221c056ac6d1d409dcb0c083283ee72c13fb41f43f",
        "794fc50cf869c4e8ff06ab93975f1513767f6cfc9c49d1630197190043f30824",
        "800eb409e817665137b6a89b6af565557904b6217ebd45cb56d250197fc95eab",
        "8a5d52c822d5dfbcd9c45d05ac2f6d20eb3bae2f42076a317668d5100c97c427",
        "9845570096518ddf10ffd588cf205911cc232ba73d9b3cd9a5106c0dffa89011",
        "9897d6f0c28621449b8c102580560370bf708a6260604176e15a6cef15e26acd",
        "9e096beb0893e925266f6787d37f50c6f13f6b23af1dce5554f84348261cad6b",
        "9e12c949e7f0bfdb1af7bff840948fdf2ae02dc97045d76e309a8939f631f202",
        "a105064c05bdcc7cf8de2fa79be3890a3456a3d43cb6ebe1026967db6d8bf0c2",
        "b59b51781c5d432cb9e71905174c966f17355015fe190059c85b037b833bafdc",
        "b826d782078f9c4ed1cca7e1972255b044242b9893d15aae123a1ad9e553d617",
        "b8ebe07c065b21c2406f0b47eef2e42e917c72eab720bf43b403de25c353e899",
        "db21b205d530820f827a73b2e4e45e3640e132731f9691878adcf4b451c6f065",
        "e317e39a74aba2354c13031e1a058c33312309dcf9bc2c33265413dfb2c2f455",
        "f4f927f6d99d81f38f0449be3bd70bd979708bdbf7f0b9f8ea22812f2115df33",
        "f76af7a78423bbbfad6c6ac2d878a7a890e98218cebc0186c4aebc76da77246b"
      ],
      "kind": "reduction",
      "params": {
        "field": "throughput"
      },
      "value": [
        "1634.7691466527926",
        "1635.8742959777394"
      ]
    },
    "290c137f420d322afb1503f444b3b38d89d93a1fc2812fff1f202c3d776b2bbf": {
      "cov_samples": 138.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1.9798221588134766,
        1.0968326330184937,
        1.243912935256958,
        1.4829226732254028,
        0.6601976156234741,
        1.4403016567230225,
        0.4923417866230011,
        1.382356882095337,
        0.680141270160675,
        1.4815963506698608,
        1.3910504579544067,
        1.213247537612915,
        1.976853609085083,
        0.9696173667907715,
        1.0560152530670166,
        1.2762250900268555,
        1.7529826164245605,
        1.075247883796692,
        2.383941650390625,
        1.1990503072738647,
        1.270270586013794,
        1.5278812646865845,
        1.1153757572174072,
        1.2174580097198486,
        1.490983247756958,
        2.5175743103027344,
        0.9194736480712891,
        0.8923731446266174,
        1.224113941192627,
        1.2876780033111572,
        0.9980440139770508,
        1.1725893020629883,
        1.2406046390533447,
        1.9320285320281982,
        0.6831880807876587,
        1.8259522914886475,
        1.405038833618164,
        2.617569923400879,
        2.277555227279663,
        1.371272087097168,
        0.8331707715988159,
        1.1126281023025513,
        0.52364182472229,
        2.0879507064819336,
        1.204996943473816,
        1.741601586341858,
        1.971782922744751,
        1.5683975219726562,
        0.722476601600647,
        1.0044938325881958,
        2.5240468978881836,
        1.902039647102356,
        2.803988456726074,
        2.158036947250366,
        1.692726969718933,
        1.8085885047912598,
        1.3749653100967407,
        0.8259979486465454,
        1.310592770576477,
        2.2896344661712646,
        1.6548560857772827,
        1.5993752479553223,
        2.3264646530151367,
        1.5351455211639404
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873",
      "peak_mem_bytes": 64458065408.0,
      "power_w": 299.999,
      "repeat": 5,
      "seconds": 2.554229736328125,
      "sm_clock_mhz": 1839.42,
      "temp_c": 85.0,
      "throughput": 1513.3605687156673,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "f32",
      "wall_time": 1782412090.6848688,
      "work": 3865470566400.0,
      "workload": "hbm_triad"
    },
    "2ac64757e6edc54c098f4a1a402b1db403ee07c7c81f2000e0d77cf716eef336": {
      "f": "rel_spread_vec",
      "inputs": [
        "018dabe569d63e665f2029129c0595c5a3f57e19280819d07a2de3c474956a7c",
        "15e487ab7536b6500f875717d757b66c5046f9a6eb57662048d62d0af2f88e2f",
        "1a5c8b6d3aad6137d24e33d15379cf0a58a333f97a3bd5561d30d0ac5792eed2",
        "22a4102dd3c62b297cc1c3ce270832b8337bfd374582780ca06db85c2a6ba3cf",
        "23b397abab54a0b4e95b9459a2dd8e1a0adf1bf9361f2584c1bffa05f0a7b10f",
        "281b3b13303aa611667c3f6dff9ebb9f11e0662aafff380f7b17cd910e2f3273",
        "34afa87bdf921bc6b3e90b64071878935dff365fb86c087b8446b0a111ce0650",
        "456740b7c4e41c4bc056fe59c84785d0f842918b711740be7d1351617a38a2a0",
        "4771755eae96f6e7f8d01e6f4fa11aa2de41796545a4c7d0ff866f7abc3b4b03",
        "4780addc32e8aefd4a39d60bb1bebf2b96301bc742dfe3556849ae4809fef59e",
        "5fae186bc9843fb9782fd9327cf845025d9f03bd9308db6db5981b2a22c4163c",
        "889186f85105adc58c8d47579d5d8fb2f05fad6156b87f14abc31f40f20e385d",
        "8f6741295a4e262f64dc477b459e62ddffeafad462b4fb076c281ad44ccf7456",
        "a4a81ee3137aedfcf824efe334a756342039df0cef9e9f341745e1337ca503e6",
        "a60f68f6b9600d3cc27423dd1a80739745d0a1ce57bb0a16a294525e1ffd21ee",
        "b0bd3d8ffcf0f534c53605f7db5118ed95f449952512d4886d952e0f4e28c07d",
        "c0a21511290e414a47e9b4efba729d61e0390d503e34e5257b4b529a351d8b02",
        "c17967eb00aa397129c908626ded436bff4162497d3799f4037ea18e7267ff72",
        "d8308e045d950c43c22db291bed74442e4ab50438fee9923d465a107f1e24eb5",
        "ddd6e1f4df0d31f646613fb3b1b42840142abc7352d74a15d8223ef5af9dcafb",
        "edf3935cd7e16a098c4ebc21f665ac3ed9635167d9193279684e661a005ec62e",
        "efdd5437730ec2bbdf9310dd44312bc0a17af3fbdf321df8551ab7f80eff5d8c",
        "f4b86086fc0494a032a06edea5e97e43d8a152f73350c4f38c0e2744bb170093",
        "f6d661d6a1e55d4a5ab8e9052fedcea3b8ced232e1e3b6fc0a325fd42ff455e6"
      ],
      "kind": "reduction",
      "params": {
        "field": "fp_sample"
      },
      "value": "0.0"
    },
    "2b73786da334255b2f6c0cd34d13978c36e8ab7aa84f5342bed9f63520332823": {
      "cov_samples": 138.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1.9798221588134766,
        1.0968326330184937,
        1.243912935256958,
        1.4829226732254028,
        0.6601976156234741,
        1.4403016567230225,
        0.4923417866230011,
        1.382356882095337,
        0.680141270160675,
        1.4815963506698608,
        1.3910504579544067,
        1.213247537612915,
        1.976853609085083,
        0.9696173667907715,
        1.0560152530670166,
        1.2762250900268555,
        1.7529826164245605,
        1.075247883796692,
        2.383941650390625,
        1.1990503072738647,
        1.270270586013794,
        1.5278812646865845,
        1.1153757572174072,
        1.2174580097198486,
        1.490983247756958,
        2.5175743103027344,
        0.9194736480712891,
        0.8923731446266174,
        1.224113941192627,
        1.2876780033111572,
        0.9980440139770508,
        1.1725893020629883,
        1.2406046390533447,
        1.9320285320281982,
        0.6831880807876587,
        1.8259522914886475,
        1.405038833618164,
        2.617569923400879,
        2.277555227279663,
        1.371272087097168,
        0.8331707715988159,
        1.1126281023025513,
        0.52364182472229,
        2.0879507064819336,
        1.204996943473816,
        1.741601586341858,
        1.971782922744751,
        1.5683975219726562,
        0.722476601600647,
        1.0044938325881958,
        2.5240468978881836,
        1.902039647102356,
        2.803988456726074,
        2.158036947250366,
        1.692726969718933,
        1.8085885047912598,
        1.3749653100967407,
        0.8259979486465454,
        1.310592770576477,
        2.2896344661712646,
        1.6548560857772827,
        1.5993752479553223,
        2.3264646530151367,
        1.5351455211639404
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873",
      "peak_mem_bytes": 64458065408.0,
      "power_w": 299.989,
      "repeat": 6,
      "seconds": 2.55810400390625,
      "sm_clock_mhz": 1860.188,
      "temp_c": 85.0,
      "throughput": 1511.0685728560636,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "f32",
      "wall_time": 1782412093.463108,
      "work": 3865470566400.0,
      "workload": "hbm_triad"
    },
    "2b8b84023de0c16aa2f50fef52cea156b4f468d896e5f6e69076f6231b69af92": {
      "f": "spearman",
      "inputs": [
        "021e9330b8167f76c4f10d5b6d39aaaa5805ad5a7d0b87a4967fc7344d06fa38",
        "094c3c1096a287dfe8e1b1e32313a757b43c28b5dd932c3d8c261909867ff2c2",
        "0ca1942de3c7ab002409141249c62ce8916556879478a15e1cb9242c89613e47",
        "0e155700aefdfa0bf20f9f379d9d1f23a5221bc2b128d64d015938e264ce2654",
        "195782e26e03a660f5a64b6a01c3fbdfa7093ba59c188a2767e065a701f16164",
        "3fce2faa5d7775f213927e2ffffa0978c6489876115389c73d6d84e06ccfd2fd",
        "653202cf8d96651eac34358d10c1dd507b305f4430d6a2bf024ccd1e1639699e",
        "6c40c58677db710fdf20fa1b435177ced733099448abb44d04269f91a5ca98af",
        "7532c806c59a8ac49dfed15bb8fb17183fe1cd615eab7a7a53831ec00cbe4acb",
        "7727db205e09b97ff20a4bffe2dd60cfe66e96ca828c157cb01a35c28bcbe5cd",
        "7cdbb7a392f2229a622879cea8b4184e82c9f5c92cfd2a4c316b1c619ccc518f",
        "83dc248339c3f305a07d67e33bd3047bf2e70f7ee0e0e66c51aad3616c634f41",
        "9093ed5fcfab88f279cd8e4db87feb85c27f96a779ef49aa6751cd424318d6f4",
        "a0ba990e8a18739419fa894dc001a53322373958ed6ed2fa8d82ee2b6d7024f2",
        "a12e27cbe21facfb363bffdcbffe9f3ec155fb82efbb3ab6e4938b216a45a314",
        "a309370697859245c206194691a070bb1e39166966d336e0315e1b22d55835ba",
        "a72484f933276f4a759b61d914aa7a84f894dae09dc8a9da6c1b1c2fb45716df",
        "a9250b5a10389e17bb199392c8c638b5dad388a0139abad2a4e6e86f45fca29a",
        "b19c447ae43777134147de3efe07a6d970236963f35f677d06b1469615786b89",
        "b46134ee46aabb067f505af2ec8281b101a9011dc62f21e08ed79dc50676a7d9",
        "be22e116b87c0862b62a115dee0f2ec1c5653c577a39bb0bed83d30bf668d5f7",
        "dc55c5fdaa5ac3afce5b77be376b63a08b504e487176f4722e8f752eca8ff545",
        "e76aeb97f2f98c5b2ea8c15af6b198bc1a4a5e98ac198ef3ce62ebc5f82b7695",
        "f1e7601727633335bb6c6385bcc02650c6e74a053ce3b19dabaaed74cbdad5e5"
      ],
      "kind": "reduction",
      "params": {
        "field_x": "throughput",
        "field_y": "sm_clock_mhz"
      },
      "value": "0.3243478260869565"
    },
    "2ba5ba8eac86a0dc8abe2a5ffbb4c6fff2189a037d7205aa4769ea173f1cdb91": {
      "f": "median",
      "inputs": [
        "042d8f0a853882c10fa9f94b0a73f5a49e1e042819581090c1e6a9ea0b544413",
        "084a74006f09b03bc386dc741e756608d302160790a7bda911d7e1e218b22971",
        "1eb71dfe12fa26bc9a7928bcc1e9c553c414ec26cfd0c82df54d910a35a56be2",
        "35688a16de5a8e5f9bfd156e0f8749ac9dbc64e47401ae2b1a266868ff9cd687",
        "413864e57cdeb2b3f9508cf4bd0e18991994ead906c6b2e6e5db68df00bac182",
        "5f5e0ccd327824ccc06b26c14b3e12504603774471546604bafa89a398d75d7f",
        "6ab2ea7fdb86674d57109d7f30d6826f067bbdf6924f7cde01ca24af3380ebbb",
        "712a9a5ff9097ae622b32c927f64281791294e9c469aa974a80369a47eb788db",
        "71e720cb1299e57075ae2d33348eaf317cd2e893bb955762217a9f5552344ce9",
        "752ba532225c2768cff84ec0f5d9f18a6442716d20a8990a562b13f112fe6cf2",
        "84f5b445649e74c8e953b27142a75bcedcf1bd2661fdebc1ae82c49b446c207d",
        "8ad6fe845da190c31c409a16011acd56868593fdccbc5e27135a3e2770bf3ab9",
        "9b9157f1231ae910ff1453805b7fec541fd16c1cdcd668a633a9f307b00e0a80",
        "a2d1767dea91541a5b804b15f8442b7528a851a7c72d332a4356ec16c14248e5",
        "a5e9a03fc9175a4c705c483a89776447a5aa517c133136265eae00be58a21a35",
        "ab314c720a174a3dd56eec21a5ad5520930595ea5443fe0618d4eb62395b567c",
        "ac22abf46b8a0098bdac32953d6caef121e7cc61e200abbdcacf4d0c3417f5ff",
        "bb8875acc2069f2c864b119780de79896ec3be41a17f601aeb4b53cf3244115f",
        "d11367dbc28f47727aca82ad9200e71db9145ef6f0983630f2f3815dc07280a0",
        "d23c7aa1d9bf67efd4e474f4dda78b2bafea963a9e4b636a01c64a1f8ad8d0f3",
        "d49099f2e654f2de9b3fe8b96544f373e438d1c956a8eb75a29c6b5488ae58ab",
        "e44ae4335b8cecf6ab6ef34763f2293336fe4c23f11ea507f32771023869d37a",
        "ecf1c64ca0a98168503e052100acb6818ccd888aff6da4926a7d5302bb051b3f",
        "fa6e07dd273dc1c284278deaa70dab98f05ce7838f115fb8fd9f0fbda2895148"
      ],
      "kind": "reduction",
      "params": {
        "field": "peak_mem_bytes"
      },
      "value": "12926844928.0"
    },
    "2c7e998e65449be0d07d0158e8c773172944c9ea4c01de7026b2cef91b286c9b": {
      "cov_samples": 79.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "kind": "observation",
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "peak_mem_bytes": 4331143680.0,
      "power_w": 299.973,
      "repeat": 15,
      "seconds": 1.4531881103515625,
      "sm_clock_mhz": 1305.0,
      "temp_c": 89.316,
      "throughput": 484.23699365830925,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp8",
      "wall_time": 1782412061.0358522,
      "work": 703687441776640.0,
      "workload": "gemm"
    },
    "2c8d51feeaefaea21f81dfc2324c717d29e939fc50c69c622c1b372a93c0d17c": {
      "cov_samples": 14.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        -0.53515625,
        -0.2197265625,
        -0.04736328125,
        0.00628662109375,
        -0.01361083984375,
        0.00482177734375,
        -0.011474609375,
        -0.040771484375,
        -0.01251220703125,
        0.01190185546875,
        0.0081787109375,
        0.011474609375,
        -0.03125,
        0.018798828125,
        -0.0255126953125,
        0.0147705078125,
        -0.009033203125,
        -0.05078125,
        0.0174560546875,
        -0.01275634765625,
        -0.028564453125,
        -0.004058837890625,
        0.015869140625,
        -0.01177978515625,
        0.004913330078125,
        0.002105712890625,
        -0.00567626953125,
        -0.003143310546875,
        -0.002960205078125,
        0.0286865234375,
        0.005401611328125,
        0.01092529296875,
        -0.030517578125,
        -0.0673828125,
        -0.0732421875,
        -0.061279296875,
        -0.1376953125,
        -0.017578125,
        0.0026092529296875,
        -0.056396484375,
        -0.0142822265625,
        0.00872802734375,
        0.014892578125,
        -0.03076171875,
        0.035400390625,
        0.00714111328125,
        0.0294189453125,
        -0.016845703125,
        -0.00933837890625,
        0.06396484375,
        -0.0125732421875,
        -0.003204345703125,
        -0.00311279296875,
        0.04638671875,
        -0.01080322265625,
        0.038818359375,
        0.0252685546875,
        0.00933837890625,
        -0.0194091796875,
        -0.006622314453125,
        -0.02880859375,
        0.01007080078125,
        0.00738525390625,
        -0.0162353515625
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd",
      "peak_mem_bytes": 1379927040.0,
      "power_w": 253.276,
      "repeat": 2,
      "seconds": 0.19681462097167968,
      "sm_clock_mhz": 1777.0,
      "temp_c": 91.0,
      "throughput": 223.4613713854546,
      "tokens_per_s": 6659667.831225831,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782412141.8551788,
      "work": 43980465111040.0,
      "workload": "attention"
    },
    "2cc13380bf441c88f78a806e37a8edfeb8f9b4bce81d07b91b07dba92be5658e": {
      "f": "rel_mad",
      "inputs": [
        "071fa5d5564e7ac8ec7d41b8686431750a0cb18a8bf2b1081f2cb41f0fb47eab",
        "0f5d4e378e1f524cb64cf4f703b1a0bac8cb74c2bdc4bb5e9d9039f95306eb6b",
        "1257857da597f5781ed18a7058838c5d90945962aa8eb14fbe46dbe1f125db95",
        "22d273d6d27cea34cdf805d01bb2650be86517a12936a09c18d870b3e809c8ba",
        "2686d9427e69a3b616d12b779a85487cb9055f055aa382a6c1954b5fbd9a695d",
        "290c137f420d322afb1503f444b3b38d89d93a1fc2812fff1f202c3d776b2bbf",
        "2b73786da334255b2f6c0cd34d13978c36e8ab7aa84f5342bed9f63520332823",
        "3c3d734a3124854cf559271be8c7e3dc410d3a9a540794f9194b26bbc80fdbaf",
        "3f327c660aa546c42fa1b38691b1a230da4ddce888448da9ca0afe251dd65952",
        "4e0b08ee8789fceb1a7c780e43071c4e477d95265e1259f2e8b81e306a72ea2f",
        "599de5a4ff52c45ffb6059503dd0dacaed9fc6c78f9c7fa8b522e0c20934c93c",
        "6c6fff9dd4c7fbd8316f0011844a69e108da17f245b647b81db1b0d7f1fbbea9",
        "87d55343424d328987b7b91fe4ca46eaefaa80f0a0ba09800edc62ca41ce5dc2",
        "981f54fcf44e41d0b6682d9a7eb95f8175537c9a6095eb06973db5d6022c7f1d",
        "ae1ab5c3aa2f64648b5bd1244e69db53256afc18b812dc61eec8d4d5295f8b52",
        "b106fd1d9ee5cc3949c49c4db6701d0ec4e167b50caff8d8512285dca773770f",
        "b70366afb9fb93c9f145575d255e47835a7f122f42d9b68384a3362c02635f36",
        "ba44ddf7571d726be56e7f2c654b9a9499465ca3df5aa4a065644fe13289d102",
        "bbbde874bffa9fb465320f5284ea15b3d782ce01f853be4ba563af7c85f77dd4",
        "c17f1c4ee6d0a5c7644eebbe15325fac50ffcdce134f71de5f72a93310f34c1c",
        "cda2c9d1dd9e2f64cef58b47a34b97e2c0d56b048e4af4e247b7daec75c897a3",
        "d1f7d78cb4d435d9646243b6a6f99a2014a71d31357c5644abbe3aac4524ac27",
        "dc20684fb3b91f56763c18bfd8c182b6ffe4bcc9c9f7da36cd9825af8eff109a",
        "e9e4f920d5812322281bced5f376492bad47bf699a39f43c237ab1188edc93b9"
      ],
      "kind": "reduction",
      "params": {
        "field": "throughput"
      },
      "value": "0.0001883157135470575"
    },
    "2dde8deae617a71315b69c2fa64b7279966983907254254098b753919fa3c59d": {
      "kind": "claim",
      "name": "validation_num_validation_hbm_triad_f32",
      "rendered": "bit-stable",
      "source": "5e273b53dd2d0adab6b3be8e14e66b1b2066e1dc56f0441f4bffe35b0e2eec83",
      "stability_class": "S0",
      "text": "out-of-sample numerical class for hbm_triad/f32",
      "tolerance": null,
      "unit": ""
    },
    "2ea24c82a419c37c45c3aeb828fa9f09ee7ceb354f7a5b93dd2615352dc3d1d3": {
      "cov_samples": 117.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.0016915361526833122,
      "kind": "observation",
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.988,
      "repeat": 19,
      "seconds": 2.124585693359375,
      "sm_clock_mhz": 1329.615,
      "temp_c": 89.0,
      "throughput": 248.4087052746656,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782411943.2571425,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "2faa43f1ce39c23f268ad2ee05d231703ed7f9082565a9310070a2b16e307f04": {
      "kind": "claim",
      "name": "cross_witness",
      "rendered": "0.1593",
      "source": "d1aba4b6a04b9d9ce71086d8b12f98b283701f9ade79fdc5d084b11ad5694f69",
      "stability_class": "cross-witness",
      "text": "two-device disagreement on an injected fault",
      "tolerance": null,
      "unit": ""
    },
    "302b9f92d0ee838aba43c78f8008eeecf6196dce5346a756194175f7dcce4df9": {
      "delta": 0.0,
      "kind": "observation",
      "n": 8192,
      "precision": "bf16",
      "rho0": 0.0015314432834924638,
      "rho1": 0.0015314432834924638,
      "vkind": "cross_floor"
    },
    "31cb42236f5a075c9648bc19305c5c430db7561f9ea1e314bfaeeda7f4b58b1b": {
      "f": "spearman",
      "inputs": [
        "01843beeff8c1cde3ef8010d5cb60ea7d6d3d68cda14ad26ebb60f2316559f91",
        "1455ce4265f44063ec7aeb4a08e521123f0597576e3abb831f88f8a08451b718",
        "1b7e9f52b37efbd05ec1f004c75c107a62b6ef4432b847e5103591a55d3ec83a",
        "25fea05b114adc1ef967acfea461c8fe517a1f9e4e2163faac12669a7dc4f6a0",
        "26ab4834c572a00905748dcec787dcd1d5457051908552fd595cb646b5a41106",
        "3278cd1427a7d88976701220fb4f550e9f2bc1b931bac301f0b56d193d17fc26",
        "32f65e4513065e32ab0b60fdeb7086d82bbbf8f998e5a8b1cd106cd9e2b83d06",
        "47daa3ea2176218057a7604234741a73d307b32d543a29b86412ed67caa042ce",
        "573843a22934f90c3e36e1de155f06ecde2332f594f60444918e63788cb208ab",
        "60b55f2854ee567c26679b0c36343500f18323635351405659c8bf54e9145ae2",
        "699b38584a270d6e0aab7de0d42da9d5aee236a74c6f15d7ef43c5f885e6ce90",
        "69aba1efcd7f8e33673c8d5854931d2d82df6fab456d28ded63f44256b5c730c",
        "890ca188206450582689c889c46769b6f20b49ab470c2fdc344ef6ef5809d729",
        "95eda7db2cd52de7ca8fae42060a3c053c972901ccdea891bea56173fd2043be",
        "972d571301e0a31e88ee1b71830aadcb4db4325a4d7cb3d396ddb86813a27950",
        "9b21bda9be2574219322fa1e00594a59e0e676db75f3b336b8bdd9957a42f286",
        "9fb22d7564c9a015665d740e079952ebeacf49c7597212a321b7d54eb416d16c",
        "a1670b34e1fae568d781f3c1302749078a67292dc60e48571cf53520d8ef8470",
        "ab0e846e4fd85bf5f1444a233e3e6a1d8fed67fd9709fab2a7cbf9ec05bed4bd",
        "c1cd3098ea3948f442b4ca303257d579268fd55f00e8f11317951d61568ac256",
        "c796bda50d3e0ede4a8652602c00866dfd8260965bbc939220a2da1c698cbb9f",
        "c8ae07877a99943a9ffec47f92a781f3c222b6d3c137b5e2dac9265bbd04edb2",
        "da80739234fcebda6d0ff5c0f09d109165140c499574f7b63a5b11886b1ab281",
        "e8cb80f9ced89704b1016034e90b0ab45f882a92e4f43a12f92fd40191576f02"
      ],
      "kind": "reduction",
      "params": {
        "field_x": "throughput",
        "field_y": "temp_c"
      },
      "value": "-0.934833625303901"
    },
    "3278cd1427a7d88976701220fb4f550e9f2bc1b931bac301f0b56d193d17fc26": {
      "cov_samples": 120.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00020194833230011356,
      "kind": "observation",
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 300.003,
      "repeat": 13,
      "seconds": 2.1788173828125,
      "sm_clock_mhz": 1291.458,
      "temp_c": 90.0,
      "throughput": 242.2257071637735,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp16",
      "wall_time": 1782411871.8427997,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "32f65e4513065e32ab0b60fdeb7086d82bbbf8f998e5a8b1cd106cd9e2b83d06": {
      "cov_samples": 120.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00020194833230011356,
      "kind": "observation",
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.996,
      "repeat": 18,
      "seconds": 2.181672607421875,
      "sm_clock_mhz": 1289.992,
      "temp_c": 90.0,
      "throughput": 241.9086986457381,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp16",
      "wall_time": 1782411883.9224074,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "33d6b2f690e42e31fb91781e8ff244c04e39248d22d7fa10513623d253b5ed9c": {
      "cov_samples": 79.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "kind": "observation",
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "peak_mem_bytes": 4331143680.0,
      "power_w": 298.478,
      "repeat": 0,
      "seconds": 1.4504241943359375,
      "sm_clock_mhz": 1297.532,
      "temp_c": 89.253,
      "throughput": 485.1597515572446,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp8",
      "wall_time": 1782412037.178977,
      "work": 703687441776640.0,
      "workload": "gemm"
    },
    "34afa87bdf921bc6b3e90b64071878935dff365fb86c087b8446b0a111ce0650": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 299.92,
      "repeat": 14,
      "seconds": 1.050528564453125,
      "sm_clock_mhz": 1843.741,
      "temp_c": 85.0,
      "throughput": 1635.3547885623982,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "default",
      "wall_time": 1782412166.528314,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "35688a16de5a8e5f9bfd156e0f8749ac9dbc64e47401ae2b1a266868ff9cd687": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.66569185256958,
        0.2418956458568573,
        45.69059753417969,
        -104.03992462158203,
        -29.55597686767578,
        18.267375946044922,
        5.053199768066406,
        -1.6330492496490479,
        -19.492319107055664,
        -1.683278203010559,
        -35.493892669677734,
        8.153801918029785,
        28.61366081237793,
        57.693878173828125,
        35.252647399902344,
        -41.96302032470703,
        -2.921687602996826,
        35.11246109008789,
        -43.4686393737793,
        48.316261291503906,
        -11.982183456420898,
        41.14213562011719,
        23.68756866455078,
        44.247718811035156,
        15.207405090332031,
        -47.83442687988281,
        -35.329044342041016,
        -11.622377395629883,
        46.961307525634766,
        53.017574310302734,
        12.785264015197754,
        70.10164642333984,
        19.705860137939453,
        -10.206097602844238,
        -51.09962844848633,
        -57.285491943359375,
        -10.502355575561523,
        12.129966735839844,
        14.531271934509277,
        -53.98987579345703,
        -18.366010665893555,
        44.348472595214844,
        -14.640327453613281,
        14.204992294311523,
        45.08491134643555,
        6.814640522003174,
        34.81959915161133,
        -2.0707929134368896,
        -29.226097106933594,
        16.726985931396484,
        14.848302841186523,
        -1.7238152027130127,
        2.5414392948150635,
        -59.18126678466797,
        24.993154525756836,
        -41.40578079223633,
        9.34203815460205,
        -0.6094862222671509,
        35.19488525390625,
        25.477060317993164,
        -15.006906509399414,
        -0.1901189684867859,
        -10.162240028381348,
        11.496946334838867
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "4496784d72fd21410c3de2960c0737ee7968151de1a3fa30458439a9209c9e80",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 302.659,
      "repeat": 6,
      "seconds": 0.29493270874023436,
      "sm_clock_mhz": 1807.0,
      "temp_c": 87.0,
      "throughput": 72.81266486761301,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412214.6877472,
      "work": 21474836480.0,
      "workload": "index_add"
    },
    "3595b658b9eecc631062dc212fdab7ade23f76516c1135cd676913518007272f": {
      "f": "median",
      "inputs": [
        "01843beeff8c1cde3ef8010d5cb60ea7d6d3d68cda14ad26ebb60f2316559f91",
        "1455ce4265f44063ec7aeb4a08e521123f0597576e3abb831f88f8a08451b718",
        "1b7e9f52b37efbd05ec1f004c75c107a62b6ef4432b847e5103591a55d3ec83a",
        "25fea05b114adc1ef967acfea461c8fe517a1f9e4e2163faac12669a7dc4f6a0",
        "26ab4834c572a00905748dcec787dcd1d5457051908552fd595cb646b5a41106",
        "3278cd1427a7d88976701220fb4f550e9f2bc1b931bac301f0b56d193d17fc26",
        "32f65e4513065e32ab0b60fdeb7086d82bbbf8f998e5a8b1cd106cd9e2b83d06",
        "47daa3ea2176218057a7604234741a73d307b32d543a29b86412ed67caa042ce",
        "573843a22934f90c3e36e1de155f06ecde2332f594f60444918e63788cb208ab",
        "60b55f2854ee567c26679b0c36343500f18323635351405659c8bf54e9145ae2",
        "699b38584a270d6e0aab7de0d42da9d5aee236a74c6f15d7ef43c5f885e6ce90",
        "69aba1efcd7f8e33673c8d5854931d2d82df6fab456d28ded63f44256b5c730c",
        "890ca188206450582689c889c46769b6f20b49ab470c2fdc344ef6ef5809d729",
        "95eda7db2cd52de7ca8fae42060a3c053c972901ccdea891bea56173fd2043be",
        "972d571301e0a31e88ee1b71830aadcb4db4325a4d7cb3d396ddb86813a27950",
        "9b21bda9be2574219322fa1e00594a59e0e676db75f3b336b8bdd9957a42f286",
        "9fb22d7564c9a015665d740e079952ebeacf49c7597212a321b7d54eb416d16c",
        "a1670b34e1fae568d781f3c1302749078a67292dc60e48571cf53520d8ef8470",
        "ab0e846e4fd85bf5f1444a233e3e6a1d8fed67fd9709fab2a7cbf9ec05bed4bd",
        "c1cd3098ea3948f442b4ca303257d579268fd55f00e8f11317951d61568ac256",
        "c796bda50d3e0ede4a8652602c00866dfd8260965bbc939220a2da1c698cbb9f",
        "c8ae07877a99943a9ffec47f92a781f3c222b6d3c137b5e2dac9265bbd04edb2",
        "da80739234fcebda6d0ff5c0f09d109165140c499574f7b63a5b11886b1ab281",
        "e8cb80f9ced89704b1016034e90b0ab45f882a92e4f43a12f92fd40191576f02"
      ],
      "kind": "reduction",
      "params": {
        "field": "peak_mem_bytes"
      },
      "value": "4868014080.0"
    },
    "35e0a9d08d502f3eeefe237cb5821e676eea0561b26e69a223d19062b2ab7bdd": {
      "f": "minmax",
      "inputs": [
        "018dabe569d63e665f2029129c0595c5a3f57e19280819d07a2de3c474956a7c",
        "15e487ab7536b6500f875717d757b66c5046f9a6eb57662048d62d0af2f88e2f",
        "1a5c8b6d3aad6137d24e33d15379cf0a58a333f97a3bd5561d30d0ac5792eed2",
        "22a4102dd3c62b297cc1c3ce270832b8337bfd374582780ca06db85c2a6ba3cf",
        "23b397abab54a0b4e95b9459a2dd8e1a0adf1bf9361f2584c1bffa05f0a7b10f",
        "281b3b13303aa611667c3f6dff9ebb9f11e0662aafff380f7b17cd910e2f3273",
        "34afa87bdf921bc6b3e90b64071878935dff365fb86c087b8446b0a111ce0650",
        "456740b7c4e41c4bc056fe59c84785d0f842918b711740be7d1351617a38a2a0",
        "4771755eae96f6e7f8d01e6f4fa11aa2de41796545a4c7d0ff866f7abc3b4b03",
        "4780addc32e8aefd4a39d60bb1bebf2b96301bc742dfe3556849ae4809fef59e",
        "5fae186bc9843fb9782fd9327cf845025d9f03bd9308db6db5981b2a22c4163c",
        "889186f85105adc58c8d47579d5d8fb2f05fad6156b87f14abc31f40f20e385d",
        "8f6741295a4e262f64dc477b459e62ddffeafad462b4fb076c281ad44ccf7456",
        "a4a81ee3137aedfcf824efe334a756342039df0cef9e9f341745e1337ca503e6",
        "a60f68f6b9600d3cc27423dd1a80739745d0a1ce57bb0a16a294525e1ffd21ee",
        "b0bd3d8ffcf0f534c53605f7db5118ed95f449952512d4886d952e0f4e28c07d",
        "c0a21511290e414a47e9b4efba729d61e0390d503e34e5257b4b529a351d8b02",
        "c17967eb00aa397129c908626ded436bff4162497d3799f4037ea18e7267ff72",
        "d8308e045d950c43c22db291bed74442e4ab50438fee9923d465a107f1e24eb5",
        "ddd6e1f4df0d31f646613fb3b1b42840142abc7352d74a15d8223ef5af9dcafb",
        "edf3935cd7e16a098c4ebc21f665ac3ed9635167d9193279684e661a005ec62e",
        "efdd5437730ec2bbdf9310dd44312bc0a17af3fbdf321df8551ab7f80eff5d8c",
        "f4b86086fc0494a032a06edea5e97e43d8a152f73350c4f38c0e2744bb170093",
        "f6d661d6a1e55d4a5ab8e9052fedcea3b8ced232e1e3b6fc0a325fd42ff455e6"
      ],
      "kind": "reduction",
      "params": {
        "field": "throughput"
      },
      "value": [
        "1635.2179809255404",
        "1636.1506266093015"
      ]
    },
    "3639eedc1ec53bb0e5d4871292da2fd7db97c5e341bd10a8ec32e1f47d6562a4": {
      "f": "all_equal",
      "inputs": [
        "073e945e38593cbc9e4f4d25719d208b6bacad576080b482752a2348b28fa84a",
        "0b4ed4ae981279504dc7445a06ac98cdb7840d881e757eb497a5e8ec7aab8035",
        "12c7129c3f33ee47eed3bb0725b006b4995c83ebd91f25cbbd16ac4e1df489b4",
        "2c8d51feeaefaea21f81dfc2324c717d29e939fc50c69c622c1b372a93c0d17c",
        "4152acb956447031b4f117c6e22e7a57c2110176ab7e1d0f13418d3a9e396b75",
        "4b196805bd19af0d68ebb7066433f7b0910a35ba6e8f04aa3b79e5003736746d",
        "4d6ccaecc0a51ce400a3c059b02d573f0bdfe65d0279064a94854ba44608ccb5",
        "55282e4b9fd791c9c096e90bbdad987fcc195980a209e2d102f25b32607ff15a",
        "72806af4f4e67d02cb3a6f7005ff5c3ee62ebb16c10de1e000fca9288865b5fc",
        "733ec1723018abaac800519f1d12ea969bf4f82be7cbf79cb4d09bc411108ad8",
        "84670a283aa9d6f8d84de8a18e5a251ea5928ffaafeecd08da37d3116adf71b3",
        "9c80dbd7233532873666e135e7d466abce942ac264b411aa02b322eacaddda7d",
        "9f04df23101798b9e0700473452f9f00b8192dda6edf29a7dee04f649555fb6c",
        "a80070cff7ddf884baaa9d58f690020da1cdcd773071c6536652cdc6a34c2b34",
        "b280205ab17a113db4ce6971740a9764b5aba45394a8f6c791d757a8f8057ed7",
        "b95bb774e33cf74e4b4fe44e2b0b7c9d1287b097ad6ce88df45935df1104e189",
        "c769ff06d3c2b9e7fd46f9f077581cdb8d85d3f755049976f4a18f7ff026fa36",
        "ce4023714841acd44ecc40588f8085d7360f3b278dea8088631f7c054e6aec2d",
        "dd885efed2274b22150ad21534b4d121c0b1476a16798867827bbeea365f29f7",
        "e2d98d9baaef45e85d3eebd60bfce988db34f74a6d6254cbda4217f2b1c3a870",
        "e6dde0b2fbc631040b9b565d452e9d70cf2c53c823f9e20801e4f46cfae53161",
        "eb768d599841f8aeb2b17955335588e6cffce4cda505b3f7588e6c537b4a25f6",
        "f6105df72c36e823514a7ee3a25182e38f6d854ea12f44edb4277c5fb22433dc",
        "f719f2c62133ad71730ecfa4642b6b53d026f61f0cd04ab5129d9fbf6bca4dc6"
      ],
      "kind": "reduction",
      "params": {
        "field": "output_digest"
      },
      "value": "1.0"
    },
    "3674163e9347251480bbaad9d7562032931395958243c55a899c2a0f6e424933": {
      "f": "rel_spread_vec",
      "inputs": [
        "01843beeff8c1cde3ef8010d5cb60ea7d6d3d68cda14ad26ebb60f2316559f91",
        "1455ce4265f44063ec7aeb4a08e521123f0597576e3abb831f88f8a08451b718",
        "1b7e9f52b37efbd05ec1f004c75c107a62b6ef4432b847e5103591a55d3ec83a",
        "25fea05b114adc1ef967acfea461c8fe517a1f9e4e2163faac12669a7dc4f6a0",
        "26ab4834c572a00905748dcec787dcd1d5457051908552fd595cb646b5a41106",
        "3278cd1427a7d88976701220fb4f550e9f2bc1b931bac301f0b56d193d17fc26",
        "32f65e4513065e32ab0b60fdeb7086d82bbbf8f998e5a8b1cd106cd9e2b83d06",
        "47daa3ea2176218057a7604234741a73d307b32d543a29b86412ed67caa042ce",
        "573843a22934f90c3e36e1de155f06ecde2332f594f60444918e63788cb208ab",
        "60b55f2854ee567c26679b0c36343500f18323635351405659c8bf54e9145ae2",
        "699b38584a270d6e0aab7de0d42da9d5aee236a74c6f15d7ef43c5f885e6ce90",
        "69aba1efcd7f8e33673c8d5854931d2d82df6fab456d28ded63f44256b5c730c",
        "890ca188206450582689c889c46769b6f20b49ab470c2fdc344ef6ef5809d729",
        "95eda7db2cd52de7ca8fae42060a3c053c972901ccdea891bea56173fd2043be",
        "972d571301e0a31e88ee1b71830aadcb4db4325a4d7cb3d396ddb86813a27950",
        "9b21bda9be2574219322fa1e00594a59e0e676db75f3b336b8bdd9957a42f286",
        "9fb22d7564c9a015665d740e079952ebeacf49c7597212a321b7d54eb416d16c",
        "a1670b34e1fae568d781f3c1302749078a67292dc60e48571cf53520d8ef8470",
        "ab0e846e4fd85bf5f1444a233e3e6a1d8fed67fd9709fab2a7cbf9ec05bed4bd",
        "c1cd3098ea3948f442b4ca303257d579268fd55f00e8f11317951d61568ac256",
        "c796bda50d3e0ede4a8652602c00866dfd8260965bbc939220a2da1c698cbb9f",
        "c8ae07877a99943a9ffec47f92a781f3c222b6d3c137b5e2dac9265bbd04edb2",
        "da80739234fcebda6d0ff5c0f09d109165140c499574f7b63a5b11886b1ab281",
        "e8cb80f9ced89704b1016034e90b0ab45f882a92e4f43a12f92fd40191576f02"
      ],
      "kind": "reduction",
      "params": {
        "field": "fp_sample"
      },
      "value": "0.0"
    },
    "37b5eeafce6de87e3658416bdc617d6a28a5f3b30cc299c779e605803acd1d6d": {
      "f": "median",
      "inputs": [
        "01843beeff8c1cde3ef8010d5cb60ea7d6d3d68cda14ad26ebb60f2316559f91",
        "1455ce4265f44063ec7aeb4a08e521123f0597576e3abb831f88f8a08451b718",
        "1b7e9f52b37efbd05ec1f004c75c107a62b6ef4432b847e5103591a55d3ec83a",
        "25fea05b114adc1ef967acfea461c8fe517a1f9e4e2163faac12669a7dc4f6a0",
        "26ab4834c572a00905748dcec787dcd1d5457051908552fd595cb646b5a41106",
        "3278cd1427a7d88976701220fb4f550e9f2bc1b931bac301f0b56d193d17fc26",
        "32f65e4513065e32ab0b60fdeb7086d82bbbf8f998e5a8b1cd106cd9e2b83d06",
        "47daa3ea2176218057a7604234741a73d307b32d543a29b86412ed67caa042ce",
        "573843a22934f90c3e36e1de155f06ecde2332f594f60444918e63788cb208ab",
        "60b55f2854ee567c26679b0c36343500f18323635351405659c8bf54e9145ae2",
        "699b38584a270d6e0aab7de0d42da9d5aee236a74c6f15d7ef43c5f885e6ce90",
        "69aba1efcd7f8e33673c8d5854931d2d82df6fab456d28ded63f44256b5c730c",
        "890ca188206450582689c889c46769b6f20b49ab470c2fdc344ef6ef5809d729",
        "95eda7db2cd52de7ca8fae42060a3c053c972901ccdea891bea56173fd2043be",
        "972d571301e0a31e88ee1b71830aadcb4db4325a4d7cb3d396ddb86813a27950",
        "9b21bda9be2574219322fa1e00594a59e0e676db75f3b336b8bdd9957a42f286",
        "9fb22d7564c9a015665d740e079952ebeacf49c7597212a321b7d54eb416d16c",
        "a1670b34e1fae568d781f3c1302749078a67292dc60e48571cf53520d8ef8470",
        "ab0e846e4fd85bf5f1444a233e3e6a1d8fed67fd9709fab2a7cbf9ec05bed4bd",
        "c1cd3098ea3948f442b4ca303257d579268fd55f00e8f11317951d61568ac256",
        "c796bda50d3e0ede4a8652602c00866dfd8260965bbc939220a2da1c698cbb9f",
        "c8ae07877a99943a9ffec47f92a781f3c222b6d3c137b5e2dac9265bbd04edb2",
        "da80739234fcebda6d0ff5c0f09d109165140c499574f7b63a5b11886b1ab281",
        "e8cb80f9ced89704b1016034e90b0ab45f882a92e4f43a12f92fd40191576f02"
      ],
      "kind": "reduction",
      "params": {
        "field": "freivalds_rho"
      },
      "value": "0.00020194833230011356"
    },
    "3a9a9d08561ce1f1494e26e335a272515abdc4bc85f91e3a701bfb6d6505f07f": {
      "kind": "claim",
      "name": "tolerance",
      "rendered": "0.0006058",
      "source": "3ed75447e10f51471448df422a55076522d79255a6d98729e8675b480458bcb9",
      "stability_class": "calibrated",
      "text": "device-calibrated acceptance tolerance",
      "tolerance": null,
      "unit": "rel. residual"
    },
    "3b31cae65b45b2ecbbcef7e34d73fc4e6670a7ace786bd32cb0a574f9d9ed24b": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 299.989,
      "repeat": 10,
      "seconds": 1.050633056640625,
      "sm_clock_mhz": 1803.241,
      "temp_c": 85.0,
      "throughput": 1635.1921420531194,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "deterministic",
      "wall_time": 1782412188.3692718,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "3b46d315c428878d6816c5f61d00267613bc4ecc1869d7e8374c95e5b93a4e66": {
      "kind": "claim",
      "name": "validation_num_validation_gemm_bf16",
      "rendered": "bit-stable",
      "source": "3fe6248e45083e7a1e5d9cbe67cf4cd3ba7cc2bd02a1c226569fc2af1f2e6b3c",
      "stability_class": "S0",
      "text": "out-of-sample numerical class for gemm/bf16",
      "tolerance": null,
      "unit": ""
    },
    "3b540c469cdc1748d3709bc652f397d62b77107a259548fa3d1fc888ec46c6e2": {
      "kind": "claim",
      "name": "validation_device_validation_pro6000_server",
      "rendered": "NVIDIA RTX PRO 6000 Blackwell Server Edition",
      "source": "19147cbbf392296e00fb02287992e406e4de40afb5d5449ef64aeeb264146c29",
      "stability_class": "out-of-sample-device",
      "text": "single-device out-of-sample validation environment",
      "tolerance": null,
      "unit": ""
    },
    "3ba9fccd2918f2f6e961397ef794d64d340cf488ca62c24c22a8ae7d87371011": {
      "cov_samples": 117.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.0016915361526833122,
      "kind": "observation",
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 300.043,
      "repeat": 23,
      "seconds": 2.123377685546875,
      "sm_clock_mhz": 1337.521,
      "temp_c": 89.0,
      "throughput": 248.5500271217903,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782411952.6784494,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "3c0c943878a7470421d8d6b0cc81b24a9e578c3ec81c6c0a19ab838ce5e37036": {
      "cov_samples": 171.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "kind": "observation",
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "peak_mem_bytes": 4328521728.0,
      "power_w": 299.993,
      "repeat": 17,
      "seconds": 2.987372314453125,
      "sm_clock_mhz": 1272.556,
      "temp_c": 88.0,
      "throughput": 117.77699056327008,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "tf32",
      "wall_time": 1782412014.8317473,
      "work": 351843720888320.0,
      "workload": "gemm"
    },
    "3c3d734a3124854cf559271be8c7e3dc410d3a9a540794f9194b26bbc80fdbaf": {
      "cov_samples": 138.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1.9798221588134766,
        1.0968326330184937,
        1.243912935256958,
        1.4829226732254028,
        0.6601976156234741,
        1.4403016567230225,
        0.4923417866230011,
        1.382356882095337,
        0.680141270160675,
        1.4815963506698608,
        1.3910504579544067,
        1.213247537612915,
        1.976853609085083,
        0.9696173667907715,
        1.0560152530670166,
        1.2762250900268555,
        1.7529826164245605,
        1.075247883796692,
        2.383941650390625,
        1.1990503072738647,
        1.270270586013794,
        1.5278812646865845,
        1.1153757572174072,
        1.2174580097198486,
        1.490983247756958,
        2.5175743103027344,
        0.9194736480712891,
        0.8923731446266174,
        1.224113941192627,
        1.2876780033111572,
        0.9980440139770508,
        1.1725893020629883,
        1.2406046390533447,
        1.9320285320281982,
        0.6831880807876587,
        1.8259522914886475,
        1.405038833618164,
        2.617569923400879,
        2.277555227279663,
        1.371272087097168,
        0.8331707715988159,
        1.1126281023025513,
        0.52364182472229,
        2.0879507064819336,
        1.204996943473816,
        1.741601586341858,
        1.971782922744751,
        1.5683975219726562,
        0.722476601600647,
        1.0044938325881958,
        2.5240468978881836,
        1.902039647102356,
        2.803988456726074,
        2.158036947250366,
        1.692726969718933,
        1.8085885047912598,
        1.3749653100967407,
        0.8259979486465454,
        1.310592770576477,
        2.2896344661712646,
        1.6548560857772827,
        1.5993752479553223,
        2.3264646530151367,
        1.5351455211639404
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873",
      "peak_mem_bytes": 64458065408.0,
      "power_w": 300.014,
      "repeat": 11,
      "seconds": 2.558377685546875,
      "sm_clock_mhz": 1834.29,
      "temp_c": 85.0,
      "throughput": 1510.9069267752477,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "f32",
      "wall_time": 1782412107.3512325,
      "work": 3865470566400.0,
      "workload": "hbm_triad"
    },
    "3de10d07c2bb0207b1b153536f0190b2f062d697c562e18a2467c861902e55ac": {
      "f": "median",
      "inputs": [
        "073e945e38593cbc9e4f4d25719d208b6bacad576080b482752a2348b28fa84a",
        "0b4ed4ae981279504dc7445a06ac98cdb7840d881e757eb497a5e8ec7aab8035",
        "12c7129c3f33ee47eed3bb0725b006b4995c83ebd91f25cbbd16ac4e1df489b4",
        "2c8d51feeaefaea21f81dfc2324c717d29e939fc50c69c622c1b372a93c0d17c",
        "4152acb956447031b4f117c6e22e7a57c2110176ab7e1d0f13418d3a9e396b75",
        "4b196805bd19af0d68ebb7066433f7b0910a35ba6e8f04aa3b79e5003736746d",
        "4d6ccaecc0a51ce400a3c059b02d573f0bdfe65d0279064a94854ba44608ccb5",
        "55282e4b9fd791c9c096e90bbdad987fcc195980a209e2d102f25b32607ff15a",
        "72806af4f4e67d02cb3a6f7005ff5c3ee62ebb16c10de1e000fca9288865b5fc",
        "733ec1723018abaac800519f1d12ea969bf4f82be7cbf79cb4d09bc411108ad8",
        "84670a283aa9d6f8d84de8a18e5a251ea5928ffaafeecd08da37d3116adf71b3",
        "9c80dbd7233532873666e135e7d466abce942ac264b411aa02b322eacaddda7d",
        "9f04df23101798b9e0700473452f9f00b8192dda6edf29a7dee04f649555fb6c",
        "a80070cff7ddf884baaa9d58f690020da1cdcd773071c6536652cdc6a34c2b34",
        "b280205ab17a113db4ce6971740a9764b5aba45394a8f6c791d757a8f8057ed7",
        "b95bb774e33cf74e4b4fe44e2b0b7c9d1287b097ad6ce88df45935df1104e189",
        "c769ff06d3c2b9e7fd46f9f077581cdb8d85d3f755049976f4a18f7ff026fa36",
        "ce4023714841acd44ecc40588f8085d7360f3b278dea8088631f7c054e6aec2d",
        "dd885efed2274b22150ad21534b4d121c0b1476a16798867827bbeea365f29f7",
        "e2d98d9baaef45e85d3eebd60bfce988db34f74a6d6254cbda4217f2b1c3a870",
        "e6dde0b2fbc631040b9b565d452e9d70cf2c53c823f9e20801e4f46cfae53161",
        "eb768d599841f8aeb2b17955335588e6cffce4cda505b3f7588e6c537b4a25f6",
        "f6105df72c36e823514a7ee3a25182e38f6d854ea12f44edb4277c5fb22433dc",
        "f719f2c62133ad71730ecfa4642b6b53d026f61f0cd04ab5129d9fbf6bca4dc6"
      ],
      "kind": "reduction",
      "params": {
        "field": "peak_mem_bytes"
      },
      "value": "1379927040.0"
    },
    "3ed75447e10f51471448df422a55076522d79255a6d98729e8675b480458bcb9": {
      "calibrated_at": "fp16",
      "floor": 0.000201945440676333,
      "kind": "observation",
      "margin": 3.0,
      "n_ref": 8192,
      "tau": 0.000605836322028999,
      "vkind": "tolerance"
    },
    "3ede35b4f859245472501eb8a2067b29d80d6491c49f64eed6fc20b772060d5d": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 299.278,
      "repeat": 14,
      "seconds": 1.0506810302734375,
      "sm_clock_mhz": 1813.889,
      "temp_c": 85.0,
      "throughput": 1635.1174799005341,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "deterministic",
      "wall_time": 1782412192.7196975,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "3f327c660aa546c42fa1b38691b1a230da4ddce888448da9ca0afe251dd65952": {
      "cov_samples": 138.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1.9798221588134766,
        1.0968326330184937,
        1.243912935256958,
        1.4829226732254028,
        0.6601976156234741,
        1.4403016567230225,
        0.4923417866230011,
        1.382356882095337,
        0.680141270160675,
        1.4815963506698608,
        1.3910504579544067,
        1.213247537612915,
        1.976853609085083,
        0.9696173667907715,
        1.0560152530670166,
        1.2762250900268555,
        1.7529826164245605,
        1.075247883796692,
        2.383941650390625,
        1.1990503072738647,
        1.270270586013794,
        1.5278812646865845,
        1.1153757572174072,
        1.2174580097198486,
        1.490983247756958,
        2.5175743103027344,
        0.9194736480712891,
        0.8923731446266174,
        1.224113941192627,
        1.2876780033111572,
        0.9980440139770508,
        1.1725893020629883,
        1.2406046390533447,
        1.9320285320281982,
        0.6831880807876587,
        1.8259522914886475,
        1.405038833618164,
        2.617569923400879,
        2.277555227279663,
        1.371272087097168,
        0.8331707715988159,
        1.1126281023025513,
        0.52364182472229,
        2.0879507064819336,
        1.204996943473816,
        1.741601586341858,
        1.971782922744751,
        1.5683975219726562,
        0.722476601600647,
        1.0044938325881958,
        2.5240468978881836,
        1.902039647102356,
        2.803988456726074,
        2.158036947250366,
        1.692726969718933,
        1.8085885047912598,
        1.3749653100967407,
        0.8259979486465454,
        1.310592770576477,
        2.2896344661712646,
        1.6548560857772827,
        1.5993752479553223,
        2.3264646530151367,
        1.5351455211639404
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873",
      "peak_mem_bytes": 64458065408.0,
      "power_w": 299.979,
      "repeat": 23,
      "seconds": 2.559916259765625,
      "sm_clock_mhz": 1828.587,
      "temp_c": 86.0,
      "throughput": 1509.998833615716,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "f32",
      "wall_time": 1782412140.6912282,
      "work": 3865470566400.0,
      "workload": "hbm_triad"
    },
    "3fce2faa5d7775f213927e2ffffa0978c6489876115389c73d6d84e06ccfd2fd": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665687561035156,
        0.2418982982635498,
        45.69059371948242,
        -104.03998565673828,
        -29.55599021911621,
        18.267324447631836,
        5.053205490112305,
        -1.6330523490905762,
        -19.492328643798828,
        -1.6832928657531738,
        -35.493892669677734,
        8.153792381286621,
        28.6136531829834,
        57.69386672973633,
        35.25264358520508,
        -41.96302032470703,
        -2.921694755554199,
        35.11245346069336,
        -43.46866989135742,
        48.31623840332031,
        -11.98220157623291,
        41.14215087890625,
        23.687570571899414,
        44.24774169921875,
        15.207416534423828,
        -47.83443069458008,
        -35.32901382446289,
        -11.622369766235352,
        46.96131134033203,
        53.01755905151367,
        12.785271644592285,
        70.10162353515625,
        19.70585060119629,
        -10.206088066101074,
        -51.09961700439453,
        -57.285499572753906,
        -10.502358436584473,
        12.129966735839844,
        14.531280517578125,
        -53.98988342285156,
        -18.36600112915039,
        44.34846115112305,
        -14.64031982421875,
        14.204961776733398,
        45.08490753173828,
        6.81464147567749,
        34.81959915161133,
        -2.070796012878418,
        -29.22608757019043,
        16.72697639465332,
        14.848308563232422,
        -1.723813772201538,
        2.541449785232544,
        -59.181297302246094,
        24.9931583404541,
        -41.40577697753906,
        9.342029571533203,
        -0.6094831824302673,
        35.19490432739258,
        25.477046966552734,
        -15.006902694702148,
        -0.19011688232421875,
        -10.162238121032715,
        11.496952056884766
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "f7a595e3396fb39d8ec8b9cbf0921f723b3becf7a25747fdab332a0e7aa2ba5c",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 297.836,
      "repeat": 21,
      "seconds": 0.29276165771484375,
      "sm_clock_mhz": 1733.947,
      "temp_c": 86.263,
      "throughput": 73.3526263227986,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412211.0057886,
      "work": 21474836480.0,
      "workload": "scatter_add"
    },
    "3fe6248e45083e7a1e5d9cbe67cf4cd3ba7cc2bd02a1c226569fc2af1f2e6b3c": {
      "bit_stable": true,
      "kind": "observation",
      "median": 220.5400334064945,
      "median_power_w": 464.91999999999996,
      "median_temp_c": 61.6665,
      "nd_rel": 0.0,
      "peak_mem_gib": 1.157470703125,
      "record": "device_validation.json",
      "rel_dispersion": 0.0008768172565019552,
      "rho_clock": 0.15569141404872366,
      "rho_temp": 0.19162020190612145,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "vkind": "validation_workload",
      "workload": "gemm"
    },
    "413864e57cdeb2b3f9508cf4bd0e18991994ead906c6b2e6e5db68df00bac182": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665702819824219,
        0.24189020693302155,
        45.69060516357422,
        -104.0399398803711,
        -29.555940628051758,
        18.26737403869629,
        5.053194999694824,
        -1.6330480575561523,
        -19.49233055114746,
        -1.6832727193832397,
        -35.49388885498047,
        8.153786659240723,
        28.613651275634766,
        57.69387435913086,
        35.25265884399414,
        -41.96302032470703,
        -2.921682834625244,
        35.11245346069336,
        -43.46863555908203,
        48.31625747680664,
        -11.982189178466797,
        41.14216232299805,
        23.687572479248047,
        44.247711181640625,
        15.207404136657715,
        -47.834449768066406,
        -35.329044342041016,
        -11.6223726272583,
        46.96132278442383,
        53.01758575439453,
        12.785279273986816,
        70.10160064697266,
        19.705839157104492,
        -10.206089973449707,
        -51.09963607788086,
        -57.285491943359375,
        -10.502349853515625,
        12.129950523376465,
        14.53125,
        -53.9898796081543,
        -18.366004943847656,
        44.34846496582031,
        -14.64033031463623,
        14.204999923706055,
        45.084903717041016,
        6.814624309539795,
        34.81958770751953,
        -2.0707859992980957,
        -29.226104736328125,
        16.726978302001953,
        14.848289489746094,
        -1.723818302154541,
        2.541445255279541,
        -59.181278228759766,
        24.993173599243164,
        -41.4057731628418,
        9.342028617858887,
        -0.6094843149185181,
        35.19488525390625,
        25.47705841064453,
        -15.006901741027832,
        -0.19012126326560974,
        -10.162243843078613,
        11.496956825256348
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "aee4c55983484c39fce8a05bec78ace4b1d240b0759d4542c489d3a46b328d65",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 300.531,
      "repeat": 7,
      "seconds": 0.29506802368164065,
      "sm_clock_mhz": 1747.053,
      "temp_c": 87.0,
      "throughput": 72.77927378254299,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412215.0721319,
      "work": 21474836480.0,
      "workload": "index_add"
    },
    "4152acb956447031b4f117c6e22e7a57c2110176ab7e1d0f13418d3a9e396b75": {
      "cov_samples": 13.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        -0.53515625,
        -0.2197265625,
        -0.04736328125,
        0.00628662109375,
        -0.01361083984375,
        0.00482177734375,
        -0.011474609375,
        -0.040771484375,
        -0.01251220703125,
        0.01190185546875,
        0.0081787109375,
        0.011474609375,
        -0.03125,
        0.018798828125,
        -0.0255126953125,
        0.0147705078125,
        -0.009033203125,
        -0.05078125,
        0.0174560546875,
        -0.01275634765625,
        -0.028564453125,
        -0.004058837890625,
        0.015869140625,
        -0.01177978515625,
        0.004913330078125,
        0.002105712890625,
        -0.00567626953125,
        -0.003143310546875,
        -0.002960205078125,
        0.0286865234375,
        0.005401611328125,
        0.01092529296875,
        -0.030517578125,
        -0.0673828125,
        -0.0732421875,
        -0.061279296875,
        -0.1376953125,
        -0.017578125,
        0.0026092529296875,
        -0.056396484375,
        -0.0142822265625,
        0.00872802734375,
        0.014892578125,
        -0.03076171875,
        0.035400390625,
        0.00714111328125,
        0.0294189453125,
        -0.016845703125,
        -0.00933837890625,
        0.06396484375,
        -0.0125732421875,
        -0.003204345703125,
        -0.00311279296875,
        0.04638671875,
        -0.01080322265625,
        0.038818359375,
        0.0252685546875,
        0.00933837890625,
        -0.0194091796875,
        -0.006622314453125,
        -0.02880859375,
        0.01007080078125,
        0.00738525390625,
        -0.0162353515625
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd",
      "peak_mem_bytes": 1379927040.0,
      "power_w": 300.34,
      "repeat": 13,
      "seconds": 0.1953011169433594,
      "sm_clock_mhz": 1653.231,
      "temp_c": 92.0,
      "throughput": 225.19310590422828,
      "tokens_per_s": 6711277.541644224,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782412144.8400464,
      "work": 43980465111040.0,
      "workload": "attention"
    },
    "41b23e2d2e4454794c79b0174c3d4c9533e2d4a93216d4835be9f901ea196fa3": {
      "cov_samples": 79.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "kind": "observation",
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "peak_mem_bytes": 4331143680.0,
      "power_w": 299.949,
      "repeat": 14,
      "seconds": 1.4529320068359375,
      "sm_clock_mhz": 1360.823,
      "temp_c": 89.532,
      "throughput": 484.32234851035196,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp8",
      "wall_time": 1782412059.4441037,
      "work": 703687441776640.0,
      "workload": "gemm"
    },
    "4304b557af25ad518a38e2a9512a5a2e96f564cf33105e63ffe17da847b2ad37": {
      "f": "spearman",
      "inputs": [
        "0e1a79f752ae09ef9abe462ae95ea1193a4526756adb756d222657f3bfea6758",
        "17d890b33b687c6b7fa2e1ca39739e8ed562e97e6e4c841f57de205111126950",
        "17defbc5e611e40c1db36195ec39e5443dca3905006ddff74de90ca531d53262",
        "1f33f20148609a683b3bdec02f3a26c6d427d5035c38db8a4cb8a2e71f0d9b03",
        "21851b053d67e9883d690cc6f5304720814a31f4a1f1fef8fcdf079322df68e6",
        "2237cbe90139e34948b699da7684e7f00136ee93ffce6193a5fe643f5feb3e7c",
        "2c7e998e65449be0d07d0158e8c773172944c9ea4c01de7026b2cef91b286c9b",
        "33d6b2f690e42e31fb91781e8ff244c04e39248d22d7fa10513623d253b5ed9c",
        "41b23e2d2e4454794c79b0174c3d4c9533e2d4a93216d4835be9f901ea196fa3",
        "4a6bfaf2406528bc0b43abc5396c6781933744b70c18950864d6b33ab865eb37",
        "4ef01c87b47602bafe35c1585aa3f2bd180cbbc8d515e0ef8011da9016694af6",
        "519c67afee20ee9059e73e90c46ed42eb09d143d519cb0667cb8ad7beff32199",
        "5751492a95ffe8185c3a5b04d3b6feeab7324c260f2302b48d45b14a8b0527d3",
        "5b3657011217a8de2100526b32df104c282806d96c6886aa560523a393cfb044",
        "63c2cb1e354e7c6f57e00cb4a1509f70b69ea26b05ded78df29d794f69e2506b",
        "705185e093d78c7daf43470bfd03414edc6e3a77ad3f3294392b5e971f83e685",
        "780580e5ce62ef201ebb251aadd54e4532d3b75b773fd2c55df221f1905e2aab",
        "838447c2826a02042530b8601f36d1d134b9aaef310253ccd358e8455ef6c832",
        "96ba4075d62b93ef40df28089c8d7823dad5bb90b8cae17cc0dc78897f48ef87",
        "ad173d884c34ba05914f57db7d8baf09860e4ed469be447fae1281a4f8c821fc",
        "ad9aeebc2e1b28fa5448758a13e48be3b1e8851d4dc8db72505df13957617a85",
        "b013e4028112cd73c12b5e509e8439ceaa5c25045eeba736c564caa499aa67e4",
        "d5e8e0c56f5bd02145325068bc9c8b6172b38425a9adeed5733da682ac65ce17",
        "ed519289eb2c70de863d04e6ca5498ea9a6a906c36d0e97c0aeaa9f071f99b5e"
      ],
      "kind": "reduction",
      "params": {
        "field_x": "throughput",
        "field_y": "temp_c"
      },
      "value": "0.44660644496624996"
    },
    "439d04c60e96f0fd49d8913c3f843d140738f3852f91af983ec43d24dffd4c30": {
      "delta": 0.0,
      "kind": "observation",
      "n": 4096,
      "precision": "tf32",
      "rho0": 0.000355875567213005,
      "rho1": 0.000355875567213005,
      "vkind": "cross_floor"
    },
    "446fd036f2866fdc98e1127432a975188722d423c8176c30727fed534e7527c8": {
      "kind": "observation",
      "n": 8192,
      "precision": "fp16",
      "record": "device_validation_pro6000_server.json",
      "residual": 0.0001931234044141512,
      "vkind": "validation_floor"
    },
    "44be786c76560ab30b1d4e65048afffb99516dc5f3859e3df079522556d3f70d": {
      "f": "median",
      "inputs": [
        "01843beeff8c1cde3ef8010d5cb60ea7d6d3d68cda14ad26ebb60f2316559f91",
        "1455ce4265f44063ec7aeb4a08e521123f0597576e3abb831f88f8a08451b718",
        "1b7e9f52b37efbd05ec1f004c75c107a62b6ef4432b847e5103591a55d3ec83a",
        "25fea05b114adc1ef967acfea461c8fe517a1f9e4e2163faac12669a7dc4f6a0",
        "26ab4834c572a00905748dcec787dcd1d5457051908552fd595cb646b5a41106",
        "3278cd1427a7d88976701220fb4f550e9f2bc1b931bac301f0b56d193d17fc26",
        "32f65e4513065e32ab0b60fdeb7086d82bbbf8f998e5a8b1cd106cd9e2b83d06",
        "47daa3ea2176218057a7604234741a73d307b32d543a29b86412ed67caa042ce",
        "573843a22934f90c3e36e1de155f06ecde2332f594f60444918e63788cb208ab",
        "60b55f2854ee567c26679b0c36343500f18323635351405659c8bf54e9145ae2",
        "699b38584a270d6e0aab7de0d42da9d5aee236a74c6f15d7ef43c5f885e6ce90",
        "69aba1efcd7f8e33673c8d5854931d2d82df6fab456d28ded63f44256b5c730c",
        "890ca188206450582689c889c46769b6f20b49ab470c2fdc344ef6ef5809d729",
        "95eda7db2cd52de7ca8fae42060a3c053c972901ccdea891bea56173fd2043be",
        "972d571301e0a31e88ee1b71830aadcb4db4325a4d7cb3d396ddb86813a27950",
        "9b21bda9be2574219322fa1e00594a59e0e676db75f3b336b8bdd9957a42f286",
        "9fb22d7564c9a015665d740e079952ebeacf49c7597212a321b7d54eb416d16c",
        "a1670b34e1fae568d781f3c1302749078a67292dc60e48571cf53520d8ef8470",
        "ab0e846e4fd85bf5f1444a233e3e6a1d8fed67fd9709fab2a7cbf9ec05bed4bd",
        "c1cd3098ea3948f442b4ca303257d579268fd55f00e8f11317951d61568ac256",
        "c796bda50d3e0ede4a8652602c00866dfd8260965bbc939220a2da1c698cbb9f",
        "c8ae07877a99943a9ffec47f92a781f3c222b6d3c137b5e2dac9265bbd04edb2",
        "da80739234fcebda6d0ff5c0f09d109165140c499574f7b63a5b11886b1ab281",
        "e8cb80f9ced89704b1016034e90b0ab45f882a92e4f43a12f92fd40191576f02"
      ],
      "kind": "reduction",
      "params": {
        "field": "temp_c"
      },
      "value": "89.98349999999999"
    },
    "456740b7c4e41c4bc056fe59c84785d0f842918b711740be7d1351617a38a2a0": {
      "cov_samples": 162.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 170.318,
      "repeat": 0,
      "seconds": 1.050017578125,
      "sm_clock_mhz": 2147.648,
      "temp_c": 85.198,
      "throughput": 1636.1506266093015,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "default",
      "wall_time": 1782412151.3059144,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "45f92d316b5c1992c4b407bbf96e16a4ff301772c34a705cf04e0b3efb9862ca": {
      "f": "median",
      "inputs": [
        "046199aacb10cac625f63fdd15ad39265e636e7ca3e41b97e29f02eb8de28ceb",
        "0ec6093c6659e49a7897150998aa9fe3dfe50caff30ff32e991e4fcd7c1f89ab",
        "23ffea346865aae0ba5b0c91aac6fbce64e0ad97ed33fcd2bb7cc9c3c8d7447c",
        "27f7afc159605ec26f8dd9be15255e837efe5f07b8bc5adcb7afa942bf11458c",
        "3c0c943878a7470421d8d6b0cc81b24a9e578c3ec81c6c0a19ab838ce5e37036",
        "4e93b680ad2ba9c5555b1105f36a155319a3aed71565efe99e8b8ceeb94f66b5",
        "5bbe81ae35777ece382592a58c78e6feea282c11023484aff043c9cb6e038523",
        "6386b3e0febda0096e77918253631f3bdc67c1cc3b6b665c9092994e9f9ac973",
        "7106d7a5fd0020a525167f50549df72b4ca8231dce342a24d035fe0f5a2cdb4b",
        "8c8ff1bdc8afc0e8d952234712b4c2629e1e1bb462ddd435ef9428513f90080e",
        "9612bf85651540d7c6b6fa6b2bd9d28b00226cbff202c259eab95a55c4f3c68b",
        "9d1ad263ceac67db5c229d92648437e1034f0373d380b76edf6e050d347356ff",
        "9d800ecf828e5273a6106d46a92bfc207336499c2350d623fa95ac1a8562a0f8",
        "aa810e0726ebb8107a5416ceb971213c25cf3a4390d93ebf6e6670743b4d2a56",
        "c2f5f853bc3e4e627361d082b3066fee69833fff6c588824d51c8fcfd8276346",
        "cc527c43d0d288f8a44e87b80d0843123e0cd5f5137996520ae33db9135269f8",
        "cdee5c8e7b6a31f7b0c59bb520e051f050938683bf908d7726cb92b8e2de1e81",
        "d2555b96acacdf71f6786b054dcef2d9a9c48d1b766f6111e6842fe15af2c761",
        "d9bddb670a0de382ea626b3dc00345f13c4e4e2361cfe1a14e135bcd4b89ab64",
        "de35aeb9286b82fb5434d8c43f954fa46b66076ad0628db9cbde1d71c3e9d7e7",
        "f1f325bba7b5ea6e3eb4f931288156d7be37ad67de4091468096ac364ea38a4e",
        "f6032c5a023336021d2a3cd3f5ee55caaa5d29c1674a55511d419e94104e895f",
        "fceef67cd395d283bfeabcd822bade1b14e2f2e5a8aba238d27030bf0b30807f",
        "ff5ca4de768c1acf03b58899b25468d64eb545d3a64c2c5d0a96feb135a1e52a"
      ],
      "kind": "reduction",
      "params": {
        "field": "power_w"
      },
      "value": "299.9955"
    },
    "4613f696c8b3a2f2fc092976a6d2996f5b1d0a313a02fedab556979cb5c3237e": {
      "kind": "claim",
      "name": "seam_random_penalty",
      "rendered": "15.58",
      "source": "ceb09ffd2c767b2da399a2ef9b7031fb25a21816a5ab8bbc92961550f6d87b5b",
      "stability_class": "device-structure",
      "text": "cross-die random-access penalty, hidden by streaming bandwidth",
      "tolerance": null,
      "unit": "x"
    },
    "4771755eae96f6e7f8d01e6f4fa11aa2de41796545a4c7d0ff866f7abc3b4b03": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 299.987,
      "repeat": 12,
      "seconds": 1.05047265625,
      "sm_clock_mhz": 1803.111,
      "temp_c": 85.0,
      "throughput": 1635.4418253330903,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "default",
      "wall_time": 1782412164.3538675,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "4780addc32e8aefd4a39d60bb1bebf2b96301bc742dfe3556849ae4809fef59e": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 299.979,
      "repeat": 7,
      "seconds": 1.0504989013671875,
      "sm_clock_mhz": 1806.944,
      "temp_c": 85.0,
      "throughput": 1635.400966306676,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "default",
      "wall_time": 1782412158.9158366,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "47daa3ea2176218057a7604234741a73d307b32d543a29b86412ed67caa042ce": {
      "cov_samples": 117.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00020194833230011356,
      "kind": "observation",
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.179,
      "repeat": 2,
      "seconds": 2.125088623046875,
      "sm_clock_mhz": 1325.06,
      "temp_c": 81.709,
      "throughput": 248.34991614410362,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp16",
      "wall_time": 1782411845.4923193,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "47ff9049235be2387b192cb2bb018697be36723370f8d5b9368e4c1b9697844d": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 299.931,
      "repeat": 12,
      "seconds": 1.0506507568359376,
      "sm_clock_mhz": 1841.667,
      "temp_c": 85.0,
      "throughput": 1635.1645941547342,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "deterministic",
      "wall_time": 1782412190.5447867,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "4821fb78f4fba704ccd0d9cc533bfa23cb89fb568bccc97e7bb0abb77cac716d": {
      "bit_stable": true,
      "kind": "observation",
      "median": 217.3420302072588,
      "median_power_w": 426.0615,
      "median_temp_c": 59.5,
      "nd_rel": 0.0,
      "peak_mem_gib": 1.157470703125,
      "record": "device_validation.json",
      "rel_dispersion": 0.0013644002586857625,
      "rho_clock": 0.6190476190476191,
      "rho_temp": -0.5714285714285714,
      "unit": "TFLOP/s",
      "variant": "fp16",
      "vkind": "validation_workload",
      "workload": "gemm"
    },
    "4873bbcc889fd51d93ce42e2216959df67e41b533212100225b7cb91d157853c": {
      "bit_stable": false,
      "kind": "observation",
      "median": 71.38147546390061,
      "median_power_w": 115.095,
      "median_temp_c": 53.0,
      "nd_rel": 1.2879049451217848e-05,
      "peak_mem_gib": 0.21923828125,
      "record": "device_validation.json",
      "rel_dispersion": 0.002088408980571106,
      "rho_clock": 0.0,
      "rho_temp": 0.4123930494211613,
      "unit": "Gelem/s",
      "variant": "atomic",
      "vkind": "validation_workload",
      "workload": "index_add"
    },
    "48d92494d428bc61f853ab624083075aec4be79713eeafa070a41deaa17ae751": {
      "kind": "claim",
      "name": "validation_num_validation_pro6000_server_gemm_fp16",
      "rendered": "bit-stable",
      "source": "2891f4d9dfe07823bbbe51493dbc30ef49d36baa31f441b67e8851d72878a87e",
      "stability_class": "S0",
      "text": "out-of-sample numerical class for gemm/fp16",
      "tolerance": null,
      "unit": ""
    },
    "4a5781564d04c6d3f0a56ffcb70378c21b84f6c7308cf312cdea319c45627461": {
      "kind": "claim",
      "name": "perf_reduction_deterministic",
      "rendered": "1635.171",
      "source": "1909125d3729d806fcf3d7a58cace958486111cedb8d06819bbe7c29a0a0d4a8",
      "stability_class": "S1",
      "text": "reduction/deterministic sustained GB/s",
      "tolerance": {
        "band": [
          "1634.769",
          "1635.874"
        ],
        "covariate": ""
      },
      "unit": "GB/s"
    },
    "4a6bfaf2406528bc0b43abc5396c6781933744b70c18950864d6b33ab865eb37": {
      "cov_samples": 79.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "kind": "observation",
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "peak_mem_bytes": 4331143680.0,
      "power_w": 300.005,
      "repeat": 13,
      "seconds": 1.4532149658203124,
      "sm_clock_mhz": 1318.924,
      "temp_c": 89.101,
      "throughput": 484.22804493994573,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp8",
      "wall_time": 1782412057.8534968,
      "work": 703687441776640.0,
      "workload": "gemm"
    },
    "4a9c3e7e9a1f269e914d12d73ab17dc4cf906489dea3ad87df19c9fef74c10c6": {
      "kind": "observation",
      "n": 8192,
      "precision": "fp8",
      "record": "device_validation.json",
      "residual": 0.0017466872424482366,
      "vkind": "validation_floor"
    },
    "4b196805bd19af0d68ebb7066433f7b0910a35ba6e8f04aa3b79e5003736746d": {
      "cov_samples": 13.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        -0.53515625,
        -0.2197265625,
        -0.04736328125,
        0.00628662109375,
        -0.01361083984375,
        0.00482177734375,
        -0.011474609375,
        -0.040771484375,
        -0.01251220703125,
        0.01190185546875,
        0.0081787109375,
        0.011474609375,
        -0.03125,
        0.018798828125,
        -0.0255126953125,
        0.0147705078125,
        -0.009033203125,
        -0.05078125,
        0.0174560546875,
        -0.01275634765625,
        -0.028564453125,
        -0.004058837890625,
        0.015869140625,
        -0.01177978515625,
        0.004913330078125,
        0.002105712890625,
        -0.00567626953125,
        -0.003143310546875,
        -0.002960205078125,
        0.0286865234375,
        0.005401611328125,
        0.01092529296875,
        -0.030517578125,
        -0.0673828125,
        -0.0732421875,
        -0.061279296875,
        -0.1376953125,
        -0.017578125,
        0.0026092529296875,
        -0.056396484375,
        -0.0142822265625,
        0.00872802734375,
        0.014892578125,
        -0.03076171875,
        0.035400390625,
        0.00714111328125,
        0.0294189453125,
        -0.016845703125,
        -0.00933837890625,
        0.06396484375,
        -0.0125732421875,
        -0.003204345703125,
        -0.00311279296875,
        0.04638671875,
        -0.01080322265625,
        0.038818359375,
        0.0252685546875,
        0.00933837890625,
        -0.0194091796875,
        -0.006622314453125,
        -0.02880859375,
        0.01007080078125,
        0.00738525390625,
        -0.0162353515625
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd",
      "peak_mem_bytes": 1379927040.0,
      "power_w": 253.042,
      "repeat": 1,
      "seconds": 0.19477352905273437,
      "sm_clock_mhz": 2017.0,
      "temp_c": 91.0,
      "throughput": 225.80309205740383,
      "tokens_per_s": 6729456.545633192,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782412141.572673,
      "work": 43980465111040.0,
      "workload": "attention"
    },
    "4b23d077e086fface2c2495e8083fa2354138a35b6d36cc9160017ab71d86bc2": {
      "continues": "e1f2a929da38e80d359cf029e50e09bd9ba25ac679466e397aafefc69bde0b94",
      "device": "NVIDIA RTX PRO 6000 Blackwell Server Edition",
      "index": 1,
      "kind": "observation",
      "link_id": "d1c61484bef20151cf6efdc2eb933d565aaae1b5787a8b1f497650814fefa72e",
      "record": "device_validation_pro6000_server.json",
      "vkind": "continuation"
    },
    "4ca20fae41eca55fb1720ae9000d02abb1bcc9dbc1bd6563939a31c15a4ab568": {
      "kind": "observation",
      "n": 16384,
      "precision": "bf16",
      "record": "device_validation.json",
      "residual": 0.0016128846306689576,
      "vkind": "validation_floor"
    },
    "4d3e6776bb79d2d5293c6a19734404045631b7e274e7cb0a5f5e3d5eb8f30e79": {
      "diff_pct": 2.2050153260613228,
      "kind": "observation",
      "n": 16384,
      "precision": "fp8",
      "tput0": 503.2074587174176,
      "tput1": 514.3032603040203,
      "vkind": "cross_tput"
    },
    "4d6ccaecc0a51ce400a3c059b02d573f0bdfe65d0279064a94854ba44608ccb5": {
      "cov_samples": 14.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        -0.53515625,
        -0.2197265625,
        -0.04736328125,
        0.00628662109375,
        -0.01361083984375,
        0.00482177734375,
        -0.011474609375,
        -0.040771484375,
        -0.01251220703125,
        0.01190185546875,
        0.0081787109375,
        0.011474609375,
        -0.03125,
        0.018798828125,
        -0.0255126953125,
        0.0147705078125,
        -0.009033203125,
        -0.05078125,
        0.0174560546875,
        -0.01275634765625,
        -0.028564453125,
        -0.004058837890625,
        0.015869140625,
        -0.01177978515625,
        0.004913330078125,
        0.002105712890625,
        -0.00567626953125,
        -0.003143310546875,
        -0.002960205078125,
        0.0286865234375,
        0.005401611328125,
        0.01092529296875,
        -0.030517578125,
        -0.0673828125,
        -0.0732421875,
        -0.061279296875,
        -0.1376953125,
        -0.017578125,
        0.0026092529296875,
        -0.056396484375,
        -0.0142822265625,
        0.00872802734375,
        0.014892578125,
        -0.03076171875,
        0.035400390625,
        0.00714111328125,
        0.0294189453125,
        -0.016845703125,
        -0.00933837890625,
        0.06396484375,
        -0.0125732421875,
        -0.003204345703125,
        -0.00311279296875,
        0.04638671875,
        -0.01080322265625,
        0.038818359375,
        0.0252685546875,
        0.00933837890625,
        -0.0194091796875,
        -0.006622314453125,
        -0.02880859375,
        0.01007080078125,
        0.00738525390625,
        -0.0162353515625
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd",
      "peak_mem_bytes": 1379927040.0,
      "power_w": 299.982,
      "repeat": 8,
      "seconds": 0.1972794189453125,
      "sm_clock_mhz": 1665.0,
      "temp_c": 91.0,
      "throughput": 222.93488771493062,
      "tokens_per_s": 6643977.395145018,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782412143.488702,
      "work": 43980465111040.0,
      "workload": "attention"
    },
    "4d8dbf911813f375795e51b7b5f3f8027b30a8f9e015ec355010276a20a9c237": {
      "delta": 0.0,
      "kind": "observation",
      "n": 8192,
      "precision": "fp16",
      "rho0": 0.0001931234044141512,
      "rho1": 0.0001931234044141512,
      "vkind": "cross_floor"
    },
    "4db36b03c2214424e4b7665aa39c110b200d521c692c19ae3b89a173fcb77497": {
      "f": "median",
      "inputs": [
        "046199aacb10cac625f63fdd15ad39265e636e7ca3e41b97e29f02eb8de28ceb",
        "0ec6093c6659e49a7897150998aa9fe3dfe50caff30ff32e991e4fcd7c1f89ab",
        "23ffea346865aae0ba5b0c91aac6fbce64e0ad97ed33fcd2bb7cc9c3c8d7447c",
        "27f7afc159605ec26f8dd9be15255e837efe5f07b8bc5adcb7afa942bf11458c",
        "3c0c943878a7470421d8d6b0cc81b24a9e578c3ec81c6c0a19ab838ce5e37036",
        "4e93b680ad2ba9c5555b1105f36a155319a3aed71565efe99e8b8ceeb94f66b5",
        "5bbe81ae35777ece382592a58c78e6feea282c11023484aff043c9cb6e038523",
        "6386b3e0febda0096e77918253631f3bdc67c1cc3b6b665c9092994e9f9ac973",
        "7106d7a5fd0020a525167f50549df72b4ca8231dce342a24d035fe0f5a2cdb4b",
        "8c8ff1bdc8afc0e8d952234712b4c2629e1e1bb462ddd435ef9428513f90080e",
        "9612bf85651540d7c6b6fa6b2bd9d28b00226cbff202c259eab95a55c4f3c68b",
        "9d1ad263ceac67db5c229d92648437e1034f0373d380b76edf6e050d347356ff",
        "9d800ecf828e5273a6106d46a92bfc207336499c2350d623fa95ac1a8562a0f8",
        "aa810e0726ebb8107a5416ceb971213c25cf3a4390d93ebf6e6670743b4d2a56",
        "c2f5f853bc3e4e627361d082b3066fee69833fff6c588824d51c8fcfd8276346",
        "cc527c43d0d288f8a44e87b80d0843123e0cd5f5137996520ae33db9135269f8",
        "cdee5c8e7b6a31f7b0c59bb520e051f050938683bf908d7726cb92b8e2de1e81",
        "d2555b96acacdf71f6786b054dcef2d9a9c48d1b766f6111e6842fe15af2c761",
        "d9bddb670a0de382ea626b3dc00345f13c4e4e2361cfe1a14e135bcd4b89ab64",
        "de35aeb9286b82fb5434d8c43f954fa46b66076ad0628db9cbde1d71c3e9d7e7",
        "f1f325bba7b5ea6e3eb4f931288156d7be37ad67de4091468096ac364ea38a4e",
        "f6032c5a023336021d2a3cd3f5ee55caaa5d29c1674a55511d419e94104e895f",
        "fceef67cd395d283bfeabcd822bade1b14e2f2e5a8aba238d27030bf0b30807f",
        "ff5ca4de768c1acf03b58899b25468d64eb545d3a64c2c5d0a96feb135a1e52a"
      ],
      "kind": "reduction",
      "params": {
        "field": "throughput"
      },
      "value": "117.68487221388489"
    },
    "4e0b08ee8789fceb1a7c780e43071c4e477d95265e1259f2e8b81e306a72ea2f": {
      "cov_samples": 138.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1.9798221588134766,
        1.0968326330184937,
        1.243912935256958,
        1.4829226732254028,
        0.6601976156234741,
        1.4403016567230225,
        0.4923417866230011,
        1.382356882095337,
        0.680141270160675,
        1.4815963506698608,
        1.3910504579544067,
        1.213247537612915,
        1.976853609085083,
        0.9696173667907715,
        1.0560152530670166,
        1.2762250900268555,
        1.7529826164245605,
        1.075247883796692,
        2.383941650390625,
        1.1990503072738647,
        1.270270586013794,
        1.5278812646865845,
        1.1153757572174072,
        1.2174580097198486,
        1.490983247756958,
        2.5175743103027344,
        0.9194736480712891,
        0.8923731446266174,
        1.224113941192627,
        1.2876780033111572,
        0.9980440139770508,
        1.1725893020629883,
        1.2406046390533447,
        1.9320285320281982,
        0.6831880807876587,
        1.8259522914886475,
        1.405038833618164,
        2.617569923400879,
        2.277555227279663,
        1.371272087097168,
        0.8331707715988159,
        1.1126281023025513,
        0.52364182472229,
        2.0879507064819336,
        1.204996943473816,
        1.741601586341858,
        1.971782922744751,
        1.5683975219726562,
        0.722476601600647,
        1.0044938325881958,
        2.5240468978881836,
        1.902039647102356,
        2.803988456726074,
        2.158036947250366,
        1.692726969718933,
        1.8085885047912598,
        1.3749653100967407,
        0.8259979486465454,
        1.310592770576477,
        2.2896344661712646,
        1.6548560857772827,
        1.5993752479553223,
        2.3264646530151367,
        1.5351455211639404
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873",
      "peak_mem_bytes": 64458065408.0,
      "power_w": 299.988,
      "repeat": 15,
      "seconds": 2.559399169921875,
      "sm_clock_mhz": 1831.268,
      "temp_c": 85.0,
      "throughput": 1510.3039071931842,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "f32",
      "wall_time": 1782412118.4627151,
      "work": 3865470566400.0,
      "workload": "hbm_triad"
    },
    "4e1492a774730943860b6f4d3c90fb4649a5fba3e869ea8f5984c825214ce0a2": {
      "kind": "observation",
      "n": 24576,
      "precision": "bf16",
      "record": "device_validation_pro6000_server.json",
      "residual": 0.0016615284432057876,
      "vkind": "validation_floor"
    },
    "4e93b680ad2ba9c5555b1105f36a155319a3aed71565efe99e8b8ceeb94f66b5": {
      "cov_samples": 172.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "kind": "observation",
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "peak_mem_bytes": 4328521728.0,
      "power_w": 300.012,
      "repeat": 18,
      "seconds": 2.9916689453125,
      "sm_clock_mhz": 1272.262,
      "temp_c": 88.0,
      "throughput": 117.60783941004125,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "tf32",
      "wall_time": 1782412018.2944455,
      "work": 351843720888320.0,
      "workload": "gemm"
    },
    "4ef01c87b47602bafe35c1585aa3f2bd180cbbc8d515e0ef8011da9016694af6": {
      "cov_samples": 79.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "kind": "observation",
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "peak_mem_bytes": 4331143680.0,
      "power_w": 299.227,
      "repeat": 11,
      "seconds": 1.453075439453125,
      "sm_clock_mhz": 1307.215,
      "temp_c": 89.304,
      "throughput": 484.27454120446606,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp8",
      "wall_time": 1782412054.688374,
      "work": 703687441776640.0,
      "workload": "gemm"
    },
    "4f5dc840517dbddee29672f76e03798c7ed59b253f85aaede7fa58fa27843555": {
      "f": "spearman",
      "inputs": [
        "071fa5d5564e7ac8ec7d41b8686431750a0cb18a8bf2b1081f2cb41f0fb47eab",
        "0f5d4e378e1f524cb64cf4f703b1a0bac8cb74c2bdc4bb5e9d9039f95306eb6b",
        "1257857da597f5781ed18a7058838c5d90945962aa8eb14fbe46dbe1f125db95",
        "22d273d6d27cea34cdf805d01bb2650be86517a12936a09c18d870b3e809c8ba",
        "2686d9427e69a3b616d12b779a85487cb9055f055aa382a6c1954b5fbd9a695d",
        "290c137f420d322afb1503f444b3b38d89d93a1fc2812fff1f202c3d776b2bbf",
        "2b73786da334255b2f6c0cd34d13978c36e8ab7aa84f5342bed9f63520332823",
        "3c3d734a3124854cf559271be8c7e3dc410d3a9a540794f9194b26bbc80fdbaf",
        "3f327c660aa546c42fa1b38691b1a230da4ddce888448da9ca0afe251dd65952",
        "4e0b08ee8789fceb1a7c780e43071c4e477d95265e1259f2e8b81e306a72ea2f",
        "599de5a4ff52c45ffb6059503dd0dacaed9fc6c78f9c7fa8b522e0c20934c93c",
        "6c6fff9dd4c7fbd8316f0011844a69e108da17f245b647b81db1b0d7f1fbbea9",
        "87d55343424d328987b7b91fe4ca46eaefaa80f0a0ba09800edc62ca41ce5dc2",
        "981f54fcf44e41d0b6682d9a7eb95f8175537c9a6095eb06973db5d6022c7f1d",
        "ae1ab5c3aa2f64648b5bd1244e69db53256afc18b812dc61eec8d4d5295f8b52",
        "b106fd1d9ee5cc3949c49c4db6701d0ec4e167b50caff8d8512285dca773770f",
        "b70366afb9fb93c9f145575d255e47835a7f122f42d9b68384a3362c02635f36",
        "ba44ddf7571d726be56e7f2c654b9a9499465ca3df5aa4a065644fe13289d102",
        "bbbde874bffa9fb465320f5284ea15b3d782ce01f853be4ba563af7c85f77dd4",
        "c17f1c4ee6d0a5c7644eebbe15325fac50ffcdce134f71de5f72a93310f34c1c",
        "cda2c9d1dd9e2f64cef58b47a34b97e2c0d56b048e4af4e247b7daec75c897a3",
        "d1f7d78cb4d435d9646243b6a6f99a2014a71d31357c5644abbe3aac4524ac27",
        "dc20684fb3b91f56763c18bfd8c182b6ffe4bcc9c9f7da36cd9825af8eff109a",
        "e9e4f920d5812322281bced5f376492bad47bf699a39f43c237ab1188edc93b9"
      ],
      "kind": "reduction",
      "params": {
        "field_x": "throughput",
        "field_y": "temp_c"
      },
      "value": "-0.5615373880465735"
    },
    "4f615d60f43e27dc292eaf59e6ce15b6562f0ce00aa2680b35c7281bcebe3e76": {
      "bit_stable": true,
      "kind": "observation",
      "median": 269.6569924157509,
      "median_power_w": 132.275,
      "median_temp_c": 44.5,
      "nd_rel": 0.0,
      "peak_mem_gib": 0.1879892349243164,
      "record": "device_validation_pro6000_server.json",
      "rel_dispersion": 0.001270116787311823,
      "rho_clock": -0.13858697343671667,
      "rho_temp": 0.1333553773664398,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "vkind": "validation_workload",
      "workload": "attention"
    },
    "4fef64f05e753f733837adda52f4811952c975febcdf2e040d03d10dc3aaaeda": {
      "kind": "claim",
      "name": "continuation_0",
      "rendered": "e1f2a929da38e80d",
      "source": "7e67061531c30c47e7f09b11de479d2bee8db80d2bcef1de596d80f5f0e0efbc",
      "stability_class": "continuation",
      "text": "continuation link 0: NVIDIA GeForce RTX 5090 extends 907ffda34d28",
      "tolerance": null,
      "unit": ""
    },
    "500dd9213bc27ef7fd4e486b96a0aa642a5bb31732b1543ffb115c44de78bb31": {
      "kind": "claim",
      "name": "validation_floor_validation_tf32",
      "rendered": "0.0003599",
      "source": "98044f2c9186a8c6172adbe1d3e223e0f9360b86f4111ddda7b8cb23a0595a90",
      "stability_class": "out-of-sample-floor",
      "text": "out-of-sample residual floor for tf32",
      "tolerance": null,
      "unit": "rel. residual"
    },
    "5066f4d20d6c890486e51cbbbac51f05489e5da23ba4ea64be22ffa193ed3282": {
      "f": "rel_mad",
      "inputs": [
        "042d8f0a853882c10fa9f94b0a73f5a49e1e042819581090c1e6a9ea0b544413",
        "084a74006f09b03bc386dc741e756608d302160790a7bda911d7e1e218b22971",
        "1eb71dfe12fa26bc9a7928bcc1e9c553c414ec26cfd0c82df54d910a35a56be2",
        "35688a16de5a8e5f9bfd156e0f8749ac9dbc64e47401ae2b1a266868ff9cd687",
        "413864e57cdeb2b3f9508cf4bd0e18991994ead906c6b2e6e5db68df00bac182",
        "5f5e0ccd327824ccc06b26c14b3e12504603774471546604bafa89a398d75d7f",
        "6ab2ea7fdb86674d57109d7f30d6826f067bbdf6924f7cde01ca24af3380ebbb",
        "712a9a5ff9097ae622b32c927f64281791294e9c469aa974a80369a47eb788db",
        "71e720cb1299e57075ae2d33348eaf317cd2e893bb955762217a9f5552344ce9",
        "752ba532225c2768cff84ec0f5d9f18a6442716d20a8990a562b13f112fe6cf2",
        "84f5b445649e74c8e953b27142a75bcedcf1bd2661fdebc1ae82c49b446c207d",
        "8ad6fe845da190c31c409a16011acd56868593fdccbc5e27135a3e2770bf3ab9",
        "9b9157f1231ae910ff1453805b7fec541fd16c1cdcd668a633a9f307b00e0a80",
        "a2d1767dea91541a5b804b15f8442b7528a851a7c72d332a4356ec16c14248e5",
        "a5e9a03fc9175a4c705c483a89776447a5aa517c133136265eae00be58a21a35",
        "ab314c720a174a3dd56eec21a5ad5520930595ea5443fe0618d4eb62395b567c",
        "ac22abf46b8a0098bdac32953d6caef121e7cc61e200abbdcacf4d0c3417f5ff",
        "bb8875acc2069f2c864b119780de79896ec3be41a17f601aeb4b53cf3244115f",
        "d11367dbc28f47727aca82ad9200e71db9145ef6f0983630f2f3815dc07280a0",
        "d23c7aa1d9bf67efd4e474f4dda78b2bafea963a9e4b636a01c64a1f8ad8d0f3",
        "d49099f2e654f2de9b3fe8b96544f373e438d1c956a8eb75a29c6b5488ae58ab",
        "e44ae4335b8cecf6ab6ef34763f2293336fe4c23f11ea507f32771023869d37a",
        "ecf1c64ca0a98168503e052100acb6818ccd888aff6da4926a7d5302bb051b3f",
        "fa6e07dd273dc1c284278deaa70dab98f05ce7838f115fb8fd9f0fbda2895148"
      ],
      "kind": "reduction",
      "params": {
        "field": "throughput"
      },
      "value": "0.0007343118606426746"
    },
    "514c561e5804ee1df0ddf67388027d83b8df2e29a48276aa5bae5f3fdc72121f": {
      "f": "median",
      "inputs": [
        "0e1a79f752ae09ef9abe462ae95ea1193a4526756adb756d222657f3bfea6758",
        "17d890b33b687c6b7fa2e1ca39739e8ed562e97e6e4c841f57de205111126950",
        "17defbc5e611e40c1db36195ec39e5443dca3905006ddff74de90ca531d53262",
        "1f33f20148609a683b3bdec02f3a26c6d427d5035c38db8a4cb8a2e71f0d9b03",
        "21851b053d67e9883d690cc6f5304720814a31f4a1f1fef8fcdf079322df68e6",
        "2237cbe90139e34948b699da7684e7f00136ee93ffce6193a5fe643f5feb3e7c",
        "2c7e998e65449be0d07d0158e8c773172944c9ea4c01de7026b2cef91b286c9b",
        "33d6b2f690e42e31fb91781e8ff244c04e39248d22d7fa10513623d253b5ed9c",
        "41b23e2d2e4454794c79b0174c3d4c9533e2d4a93216d4835be9f901ea196fa3",
        "4a6bfaf2406528bc0b43abc5396c6781933744b70c18950864d6b33ab865eb37",
        "4ef01c87b47602bafe35c1585aa3f2bd180cbbc8d515e0ef8011da9016694af6",
        "519c67afee20ee9059e73e90c46ed42eb09d143d519cb0667cb8ad7beff32199",
        "5751492a95ffe8185c3a5b04d3b6feeab7324c260f2302b48d45b14a8b0527d3",
        "5b3657011217a8de2100526b32df104c282806d96c6886aa560523a393cfb044",
        "63c2cb1e354e7c6f57e00cb4a1509f70b69ea26b05ded78df29d794f69e2506b",
        "705185e093d78c7daf43470bfd03414edc6e3a77ad3f3294392b5e971f83e685",
        "780580e5ce62ef201ebb251aadd54e4532d3b75b773fd2c55df221f1905e2aab",
        "838447c2826a02042530b8601f36d1d134b9aaef310253ccd358e8455ef6c832",
        "96ba4075d62b93ef40df28089c8d7823dad5bb90b8cae17cc0dc78897f48ef87",
        "ad173d884c34ba05914f57db7d8baf09860e4ed469be447fae1281a4f8c821fc",
        "ad9aeebc2e1b28fa5448758a13e48be3b1e8851d4dc8db72505df13957617a85",
        "b013e4028112cd73c12b5e509e8439ceaa5c25045eeba736c564caa499aa67e4",
        "d5e8e0c56f5bd02145325068bc9c8b6172b38425a9adeed5733da682ac65ce17",
        "ed519289eb2c70de863d04e6ca5498ea9a6a906c36d0e97c0aeaa9f071f99b5e"
      ],
      "kind": "reduction",
      "params": {
        "field": "power_w"
      },
      "value": "299.9975"
    },
    "519c67afee20ee9059e73e90c46ed42eb09d143d519cb0667cb8ad7beff32199": {
      "cov_samples": 78.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "kind": "observation",
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "peak_mem_bytes": 4331143680.0,
      "power_w": 299.995,
      "repeat": 12,
      "seconds": 1.45280712890625,
      "sm_clock_mhz": 1338.654,
      "temp_c": 89.321,
      "throughput": 484.3639790688617,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp8",
      "wall_time": 1782412056.2628474,
      "work": 703687441776640.0,
      "workload": "gemm"
    },
    "51c8e71f31574623f94cc5f5c227d116bb918c9574c1c944c16d4a0e65d2a9d7": {
      "f": "rel_mad",
      "inputs": [
        "01843beeff8c1cde3ef8010d5cb60ea7d6d3d68cda14ad26ebb60f2316559f91",
        "1455ce4265f44063ec7aeb4a08e521123f0597576e3abb831f88f8a08451b718",
        "1b7e9f52b37efbd05ec1f004c75c107a62b6ef4432b847e5103591a55d3ec83a",
        "25fea05b114adc1ef967acfea461c8fe517a1f9e4e2163faac12669a7dc4f6a0",
        "26ab4834c572a00905748dcec787dcd1d5457051908552fd595cb646b5a41106",
        "3278cd1427a7d88976701220fb4f550e9f2bc1b931bac301f0b56d193d17fc26",
        "32f65e4513065e32ab0b60fdeb7086d82bbbf8f998e5a8b1cd106cd9e2b83d06",
        "47daa3ea2176218057a7604234741a73d307b32d543a29b86412ed67caa042ce",
        "573843a22934f90c3e36e1de155f06ecde2332f594f60444918e63788cb208ab",
        "60b55f2854ee567c26679b0c36343500f18323635351405659c8bf54e9145ae2",
        "699b38584a270d6e0aab7de0d42da9d5aee236a74c6f15d7ef43c5f885e6ce90",
        "69aba1efcd7f8e33673c8d5854931d2d82df6fab456d28ded63f44256b5c730c",
        "890ca188206450582689c889c46769b6f20b49ab470c2fdc344ef6ef5809d729",
        "95eda7db2cd52de7ca8fae42060a3c053c972901ccdea891bea56173fd2043be",
        "972d571301e0a31e88ee1b71830aadcb4db4325a4d7cb3d396ddb86813a27950",
        "9b21bda9be2574219322fa1e00594a59e0e676db75f3b336b8bdd9957a42f286",
        "9fb22d7564c9a015665d740e079952ebeacf49c7597212a321b7d54eb416d16c",
        "a1670b34e1fae568d781f3c1302749078a67292dc60e48571cf53520d8ef8470",
        "ab0e846e4fd85bf5f1444a233e3e6a1d8fed67fd9709fab2a7cbf9ec05bed4bd",
        "c1cd3098ea3948f442b4ca303257d579268fd55f00e8f11317951d61568ac256",
        "c796bda50d3e0ede4a8652602c00866dfd8260965bbc939220a2da1c698cbb9f",
        "c8ae07877a99943a9ffec47f92a781f3c222b6d3c137b5e2dac9265bbd04edb2",
        "da80739234fcebda6d0ff5c0f09d109165140c499574f7b63a5b11886b1ab281",
        "e8cb80f9ced89704b1016034e90b0ab45f882a92e4f43a12f92fd40191576f02"
      ],
      "kind": "reduction",
      "params": {
        "field": "throughput"
      },
      "value": "0.0018760713534422947"
    },
    "5380b2179e7456c721e1e1eddfeb873efae58fa1bd31cd2e7bbde982a5bdb3d0": {
      "kind": "claim",
      "name": "num_reduction_default",
      "rendered": "bit-stable",
      "source": "2ac64757e6edc54c098f4a1a402b1db403ee07c7c81f2000e0d77cf716eef336",
      "stability_class": "S0",
      "text": "reduction/default run-to-run numerical divergence",
      "tolerance": "0.0",
      "unit": ""
    },
    "538bab7a247fbdb4dc705bee3f12dbea050f66368489aa07c332474098358da7": {
      "cov_samples": 117.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.0016915361526833122,
      "kind": "observation",
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.98,
      "repeat": 2,
      "seconds": 2.1230927734375,
      "sm_clock_mhz": 1339.231,
      "temp_c": 90.0,
      "throughput": 248.58338172286963,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782411903.2151642,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "54af85608be187d874c33fba7d00fcaa33a35e38ac49de29f8b5a5336a2483e7": {
      "decision": "reject",
      "demo": "corruption",
      "index": 1,
      "kind": "observation",
      "residual": 0.0020136120322399404,
      "stage": "inject",
      "tolerance": 0.000605836322028999,
      "vkind": "stage",
      "what": "single bit flip in C"
    },
    "54d2c65cccffc823f489b65d46f4e74d124200dda2b937b639c20fa8614040f4": {
      "kind": "observation",
      "n": 24576,
      "precision": "tf32",
      "record": "device_validation_pro6000_server.json",
      "residual": 0.0002562662360457769,
      "vkind": "validation_floor"
    },
    "55282e4b9fd791c9c096e90bbdad987fcc195980a209e2d102f25b32607ff15a": {
      "cov_samples": 14.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        -0.53515625,
        -0.2197265625,
        -0.04736328125,
        0.00628662109375,
        -0.01361083984375,
        0.00482177734375,
        -0.011474609375,
        -0.040771484375,
        -0.01251220703125,
        0.01190185546875,
        0.0081787109375,
        0.011474609375,
        -0.03125,
        0.018798828125,
        -0.0255126953125,
        0.0147705078125,
        -0.009033203125,
        -0.05078125,
        0.0174560546875,
        -0.01275634765625,
        -0.028564453125,
        -0.004058837890625,
        0.015869140625,
        -0.01177978515625,
        0.004913330078125,
        0.002105712890625,
        -0.00567626953125,
        -0.003143310546875,
        -0.002960205078125,
        0.0286865234375,
        0.005401611328125,
        0.01092529296875,
        -0.030517578125,
        -0.0673828125,
        -0.0732421875,
        -0.061279296875,
        -0.1376953125,
        -0.017578125,
        0.0026092529296875,
        -0.056396484375,
        -0.0142822265625,
        0.00872802734375,
        0.014892578125,
        -0.03076171875,
        0.035400390625,
        0.00714111328125,
        0.0294189453125,
        -0.016845703125,
        -0.00933837890625,
        0.06396484375,
        -0.0125732421875,
        -0.003204345703125,
        -0.00311279296875,
        0.04638671875,
        -0.01080322265625,
        0.038818359375,
        0.0252685546875,
        0.00933837890625,
        -0.0194091796875,
        -0.006622314453125,
        -0.02880859375,
        0.01007080078125,
        0.00738525390625,
        -0.0162353515625
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd",
      "peak_mem_bytes": 1379927040.0,
      "power_w": 279.856,
      "repeat": 0,
      "seconds": 0.19124150085449218,
      "sm_clock_mhz": 1901.571,
      "temp_c": 88.143,
      "throughput": 229.9734362809824,
      "tokens_per_s": 6853742.488651943,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782412141.3105361,
      "work": 43980465111040.0,
      "workload": "attention"
    },
    "55cf29e11505bf28300d325d26982a61e493658512ea58b48ef9d03d918dad88": {
      "kind": "claim",
      "name": "adversary_fp16",
      "rendered": "0.5",
      "source": "14b647509429eaf8cb2b13e24e25578b46b42e3636ecf530441858772a71a723",
      "stability_class": "attack-surface",
      "text": "fp16: corruption that evades the committed probe, caught by Fiat-Shamir and by a second device",
      "tolerance": null,
      "unit": "rel"
    },
    "56aebc99091df078182320f778345e62d3ea0e600429002112b086413772b474": {
      "kind": "claim",
      "name": "num_hbm_triad_f32",
      "rendered": "bit-stable",
      "source": "19624932f194bd939bc7b6ecf9ea846389d8b3e702b90f2457db8bc9f4b91a73",
      "stability_class": "S0",
      "text": "hbm_triad/f32 run-to-run numerical divergence",
      "tolerance": "0.0",
      "unit": ""
    },
    "573843a22934f90c3e36e1de155f06ecde2332f594f60444918e63788cb208ab": {
      "cov_samples": 120.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00020194833230011356,
      "kind": "observation",
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.432,
      "repeat": 11,
      "seconds": 2.175880126953125,
      "sm_clock_mhz": 1291.458,
      "temp_c": 89.967,
      "throughput": 242.5526915729074,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp16",
      "wall_time": 1782411867.0101383,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "5751492a95ffe8185c3a5b04d3b6feeab7324c260f2302b48d45b14a8b0527d3": {
      "cov_samples": 79.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "kind": "observation",
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "peak_mem_bytes": 4331143680.0,
      "power_w": 300.064,
      "repeat": 5,
      "seconds": 1.454007568359375,
      "sm_clock_mhz": 1302.063,
      "temp_c": 89.316,
      "throughput": 483.964084568448,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp8",
      "wall_time": 1782412045.1401086,
      "work": 703687441776640.0,
      "workload": "gemm"
    },
    "5794c0d7b9cc976032e8c5a3ae2d012b32b62e238f6b4dbfd97438d0afbf657a": {
      "kind": "claim",
      "name": "num_reduction_deterministic",
      "rendered": "bit-stable",
      "source": "57fe8cb961c2bfc0c08aa210214672c8344fa91d5fea0438a891cec18bebc77b",
      "stability_class": "S0",
      "text": "reduction/deterministic run-to-run numerical divergence",
      "tolerance": "0.0",
      "unit": ""
    },
    "57efd3a1d6bbb17de8b79b1e12775e4c72ed11bc9b241f6d4f4a5a43db2ced0b": {
      "bit_stable": false,
      "kind": "observation",
      "median": 73.44297857722353,
      "median_power_w": 93.61,
      "median_temp_c": 41.0,
      "nd_rel": 4.01430755553953e-06,
      "peak_mem_gib": 0.21923828125,
      "record": "device_validation_pro6000_server.json",
      "rel_dispersion": 0.0008587402951484544,
      "rho_clock": 0.0,
      "rho_temp": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "vkind": "validation_workload",
      "workload": "index_add"
    },
    "57fe8cb961c2bfc0c08aa210214672c8344fa91d5fea0438a891cec18bebc77b": {
      "f": "rel_spread_vec",
      "inputs": [
        "029d0920acbc07ef77de2e10b4708a526e308a3f6a156bb79f3210d4429d5fd4",
        "033dba7532b1425d40168fdc33fd1c9fa0589981265e13280fe9ee12851de7d9",
        "10405de9ee7dcc8e72b510657696004005ec63b7e36db8a6edcfcc9c212077cf",
        "137eac6a91efc853e553ace81b6f29a1ea4a2b5857bcd4e1e0a515d9ba6ab0c0",
        "2355699720c8984d9b4f25d63581ebbc2d907b6d439f8ebdbc5537f63f4e9b38",
        "3b31cae65b45b2ecbbcef7e34d73fc4e6670a7ace786bd32cb0a574f9d9ed24b",
        "3ede35b4f859245472501eb8a2067b29d80d6491c49f64eed6fc20b772060d5d",
        "47ff9049235be2387b192cb2bb018697be36723370f8d5b9368e4c1b9697844d",
        "77825723a5b5f5ff67abd5221c056ac6d1d409dcb0c083283ee72c13fb41f43f",
        "794fc50cf869c4e8ff06ab93975f1513767f6cfc9c49d1630197190043f30824",
        "800eb409e817665137b6a89b6af565557904b6217ebd45cb56d250197fc95eab",
        "8a5d52c822d5dfbcd9c45d05ac2f6d20eb3bae2f42076a317668d5100c97c427",
        "9845570096518ddf10ffd588cf205911cc232ba73d9b3cd9a5106c0dffa89011",
        "9897d6f0c28621449b8c102580560370bf708a6260604176e15a6cef15e26acd",
        "9e096beb0893e925266f6787d37f50c6f13f6b23af1dce5554f84348261cad6b",
        "9e12c949e7f0bfdb1af7bff840948fdf2ae02dc97045d76e309a8939f631f202",
        "a105064c05bdcc7cf8de2fa79be3890a3456a3d43cb6ebe1026967db6d8bf0c2",
        "b59b51781c5d432cb9e71905174c966f17355015fe190059c85b037b833bafdc",
        "b826d782078f9c4ed1cca7e1972255b044242b9893d15aae123a1ad9e553d617",
        "b8ebe07c065b21c2406f0b47eef2e42e917c72eab720bf43b403de25c353e899",
        "db21b205d530820f827a73b2e4e45e3640e132731f9691878adcf4b451c6f065",
        "e317e39a74aba2354c13031e1a058c33312309dcf9bc2c33265413dfb2c2f455",
        "f4f927f6d99d81f38f0449be3bd70bd979708bdbf7f0b9f8ea22812f2115df33",
        "f76af7a78423bbbfad6c6ac2d878a7a890e98218cebc0186c4aebc76da77246b"
      ],
      "kind": "reduction",
      "params": {
        "field": "fp_sample"
      },
      "value": "0.0"
    },
    "599de5a4ff52c45ffb6059503dd0dacaed9fc6c78f9c7fa8b522e0c20934c93c": {
      "cov_samples": 138.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1.9798221588134766,
        1.0968326330184937,
        1.243912935256958,
        1.4829226732254028,
        0.6601976156234741,
        1.4403016567230225,
        0.4923417866230011,
        1.382356882095337,
        0.680141270160675,
        1.4815963506698608,
        1.3910504579544067,
        1.213247537612915,
        1.976853609085083,
        0.9696173667907715,
        1.0560152530670166,
        1.2762250900268555,
        1.7529826164245605,
        1.075247883796692,
        2.383941650390625,
        1.1990503072738647,
        1.270270586013794,
        1.5278812646865845,
        1.1153757572174072,
        1.2174580097198486,
        1.490983247756958,
        2.5175743103027344,
        0.9194736480712891,
        0.8923731446266174,
        1.224113941192627,
        1.2876780033111572,
        0.9980440139770508,
        1.1725893020629883,
        1.2406046390533447,
        1.9320285320281982,
        0.6831880807876587,
        1.8259522914886475,
        1.405038833618164,
        2.617569923400879,
        2.277555227279663,
        1.371272087097168,
        0.8331707715988159,
        1.1126281023025513,
        0.52364182472229,
        2.0879507064819336,
        1.204996943473816,
        1.741601586341858,
        1.971782922744751,
        1.5683975219726562,
        0.722476601600647,
        1.0044938325881958,
        2.5240468978881836,
        1.902039647102356,
        2.803988456726074,
        2.158036947250366,
        1.692726969718933,
        1.8085885047912598,
        1.3749653100967407,
        0.8259979486465454,
        1.310592770576477,
        2.2896344661712646,
        1.6548560857772827,
        1.5993752479553223,
        2.3264646530151367,
        1.5351455211639404
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873",
      "peak_mem_bytes": 64458065408.0,
      "power_w": 300.471,
      "repeat": 18,
      "seconds": 2.560300048828125,
      "sm_clock_mhz": 1842.471,
      "temp_c": 86.0,
      "throughput": 1509.77248474032,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "f32",
      "wall_time": 1782412126.7998307,
      "work": 3865470566400.0,
      "workload": "hbm_triad"
    },
    "5aa58476041673ccae063a303c95ed978450c643462240732913213acab22ee9": {
      "f": "median",
      "inputs": [
        "071fa5d5564e7ac8ec7d41b8686431750a0cb18a8bf2b1081f2cb41f0fb47eab",
        "0f5d4e378e1f524cb64cf4f703b1a0bac8cb74c2bdc4bb5e9d9039f95306eb6b",
        "1257857da597f5781ed18a7058838c5d90945962aa8eb14fbe46dbe1f125db95",
        "22d273d6d27cea34cdf805d01bb2650be86517a12936a09c18d870b3e809c8ba",
        "2686d9427e69a3b616d12b779a85487cb9055f055aa382a6c1954b5fbd9a695d",
        "290c137f420d322afb1503f444b3b38d89d93a1fc2812fff1f202c3d776b2bbf",
        "2b73786da334255b2f6c0cd34d13978c36e8ab7aa84f5342bed9f63520332823",
        "3c3d734a3124854cf559271be8c7e3dc410d3a9a540794f9194b26bbc80fdbaf",
        "3f327c660aa546c42fa1b38691b1a230da4ddce888448da9ca0afe251dd65952",
        "4e0b08ee8789fceb1a7c780e43071c4e477d95265e1259f2e8b81e306a72ea2f",
        "599de5a4ff52c45ffb6059503dd0dacaed9fc6c78f9c7fa8b522e0c20934c93c",
        "6c6fff9dd4c7fbd8316f0011844a69e108da17f245b647b81db1b0d7f1fbbea9",
        "87d55343424d328987b7b91fe4ca46eaefaa80f0a0ba09800edc62ca41ce5dc2",
        "981f54fcf44e41d0b6682d9a7eb95f8175537c9a6095eb06973db5d6022c7f1d",
        "ae1ab5c3aa2f64648b5bd1244e69db53256afc18b812dc61eec8d4d5295f8b52",
        "b106fd1d9ee5cc3949c49c4db6701d0ec4e167b50caff8d8512285dca773770f",
        "b70366afb9fb93c9f145575d255e47835a7f122f42d9b68384a3362c02635f36",
        "ba44ddf7571d726be56e7f2c654b9a9499465ca3df5aa4a065644fe13289d102",
        "bbbde874bffa9fb465320f5284ea15b3d782ce01f853be4ba563af7c85f77dd4",
        "c17f1c4ee6d0a5c7644eebbe15325fac50ffcdce134f71de5f72a93310f34c1c",
        "cda2c9d1dd9e2f64cef58b47a34b97e2c0d56b048e4af4e247b7daec75c897a3",
        "d1f7d78cb4d435d9646243b6a6f99a2014a71d31357c5644abbe3aac4524ac27",
        "dc20684fb3b91f56763c18bfd8c182b6ffe4bcc9c9f7da36cd9825af8eff109a",
        "e9e4f920d5812322281bced5f376492bad47bf699a39f43c237ab1188edc93b9"
      ],
      "kind": "reduction",
      "params": {
        "field": "peak_mem_bytes"
      },
      "value": "64458065408.0"
    },
    "5accb49fbc0cd9d95c909e6b9987577c8b0bfcbb59a035754fd1bbe30aee0ad8": {
      "kind": "claim",
      "name": "validation_num_validation_gemm_fp8",
      "rendered": "bit-stable",
      "source": "90e8d40e1761e6a5c8cf4edde3f2f893cf878aa11c3b126ab65df9510bbb49a2",
      "stability_class": "S0",
      "text": "out-of-sample numerical class for gemm/fp8",
      "tolerance": null,
      "unit": ""
    },
    "5b05b7c1b3b11eb469f127ac77ed04e32c515980f65d8197b946f3ed21185632": {
      "kind": "claim",
      "name": "validation_floor_validation_pro6000_server_bf16",
      "rendered": "0.001531",
      "source": "27aa0d7061a655a8ea8f278a406e13f0c259885946ac7bd1625d7c38f38d77f3",
      "stability_class": "out-of-sample-floor",
      "text": "out-of-sample residual floor for bf16",
      "tolerance": null,
      "unit": "rel. residual"
    },
    "5b3657011217a8de2100526b32df104c282806d96c6886aa560523a393cfb044": {
      "cov_samples": 79.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "kind": "observation",
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "peak_mem_bytes": 4331143680.0,
      "power_w": 299.976,
      "repeat": 18,
      "seconds": 1.452872314453125,
      "sm_clock_mhz": 1342.861,
      "temp_c": 89.0,
      "throughput": 484.342247268656,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp8",
      "wall_time": 1782412065.8097522,
      "work": 703687441776640.0,
      "workload": "gemm"
    },
    "5b832e707fc57e6fb9994190bc50c9fc7066f267e5f66a1338d58744f24a8126": {
      "f": "median",
      "inputs": [
        "018dabe569d63e665f2029129c0595c5a3f57e19280819d07a2de3c474956a7c",
        "15e487ab7536b6500f875717d757b66c5046f9a6eb57662048d62d0af2f88e2f",
        "1a5c8b6d3aad6137d24e33d15379cf0a58a333f97a3bd5561d30d0ac5792eed2",
        "22a4102dd3c62b297cc1c3ce270832b8337bfd374582780ca06db85c2a6ba3cf",
        "23b397abab54a0b4e95b9459a2dd8e1a0adf1bf9361f2584c1bffa05f0a7b10f",
        "281b3b13303aa611667c3f6dff9ebb9f11e0662aafff380f7b17cd910e2f3273",
        "34afa87bdf921bc6b3e90b64071878935dff365fb86c087b8446b0a111ce0650",
        "456740b7c4e41c4bc056fe59c84785d0f842918b711740be7d1351617a38a2a0",
        "4771755eae96f6e7f8d01e6f4fa11aa2de41796545a4c7d0ff866f7abc3b4b03",
        "4780addc32e8aefd4a39d60bb1bebf2b96301bc742dfe3556849ae4809fef59e",
        "5fae186bc9843fb9782fd9327cf845025d9f03bd9308db6db5981b2a22c4163c",
        "889186f85105adc58c8d47579d5d8fb2f05fad6156b87f14abc31f40f20e385d",
        "8f6741295a4e262f64dc477b459e62ddffeafad462b4fb076c281ad44ccf7456",
        "a4a81ee3137aedfcf824efe334a756342039df0cef9e9f341745e1337ca503e6",
        "a60f68f6b9600d3cc27423dd1a80739745d0a1ce57bb0a16a294525e1ffd21ee",
        "b0bd3d8ffcf0f534c53605f7db5118ed95f449952512d4886d952e0f4e28c07d",
        "c0a21511290e414a47e9b4efba729d61e0390d503e34e5257b4b529a351d8b02",
        "c17967eb00aa397129c908626ded436bff4162497d3799f4037ea18e7267ff72",
        "d8308e045d950c43c22db291bed74442e4ab50438fee9923d465a107f1e24eb5",
        "ddd6e1f4df0d31f646613fb3b1b42840142abc7352d74a15d8223ef5af9dcafb",
        "edf3935cd7e16a098c4ebc21f665ac3ed9635167d9193279684e661a005ec62e",
        "efdd5437730ec2bbdf9310dd44312bc0a17af3fbdf321df8551ab7f80eff5d8c",
        "f4b86086fc0494a032a06edea5e97e43d8a152f73350c4f38c0e2744bb170093",
        "f6d661d6a1e55d4a5ab8e9052fedcea3b8ced232e1e3b6fc0a325fd42ff455e6"
      ],
      "kind": "reduction",
      "params": {
        "field": "power_w"
      },
      "value": "299.9875"
    },
    "5b89c6b0951b92a7fd6aebf0fdea5bd0a0db691ad29ee69585b5b69eec6a18d7": {
      "f": "minmax",
      "inputs": [
        "01843beeff8c1cde3ef8010d5cb60ea7d6d3d68cda14ad26ebb60f2316559f91",
        "1455ce4265f44063ec7aeb4a08e521123f0597576e3abb831f88f8a08451b718",
        "1b7e9f52b37efbd05ec1f004c75c107a62b6ef4432b847e5103591a55d3ec83a",
        "25fea05b114adc1ef967acfea461c8fe517a1f9e4e2163faac12669a7dc4f6a0",
        "26ab4834c572a00905748dcec787dcd1d5457051908552fd595cb646b5a41106",
        "3278cd1427a7d88976701220fb4f550e9f2bc1b931bac301f0b56d193d17fc26",
        "32f65e4513065e32ab0b60fdeb7086d82bbbf8f998e5a8b1cd106cd9e2b83d06",
        "47daa3ea2176218057a7604234741a73d307b32d543a29b86412ed67caa042ce",
        "573843a22934f90c3e36e1de155f06ecde2332f594f60444918e63788cb208ab",
        "60b55f2854ee567c26679b0c36343500f18323635351405659c8bf54e9145ae2",
        "699b38584a270d6e0aab7de0d42da9d5aee236a74c6f15d7ef43c5f885e6ce90",
        "69aba1efcd7f8e33673c8d5854931d2d82df6fab456d28ded63f44256b5c730c",
        "890ca188206450582689c889c46769b6f20b49ab470c2fdc344ef6ef5809d729",
        "95eda7db2cd52de7ca8fae42060a3c053c972901ccdea891bea56173fd2043be",
        "972d571301e0a31e88ee1b71830aadcb4db4325a4d7cb3d396ddb86813a27950",
        "9b21bda9be2574219322fa1e00594a59e0e676db75f3b336b8bdd9957a42f286",
        "9fb22d7564c9a015665d740e079952ebeacf49c7597212a321b7d54eb416d16c",
        "a1670b34e1fae568d781f3c1302749078a67292dc60e48571cf53520d8ef8470",
        "ab0e846e4fd85bf5f1444a233e3e6a1d8fed67fd9709fab2a7cbf9ec05bed4bd",
        "c1cd3098ea3948f442b4ca303257d579268fd55f00e8f11317951d61568ac256",
        "c796bda50d3e0ede4a8652602c00866dfd8260965bbc939220a2da1c698cbb9f",
        "c8ae07877a99943a9ffec47f92a781f3c222b6d3c137b5e2dac9265bbd04edb2",
        "da80739234fcebda6d0ff5c0f09d109165140c499574f7b63a5b11886b1ab281",
        "e8cb80f9ced89704b1016034e90b0ab45f882a92e4f43a12f92fd40191576f02"
      ],
      "kind": "reduction",
      "params": {
        "field": "throughput"
      },
      "value": [
        "241.9086986457381",
        "251.17628173696883"
      ]
    },
    "5bbd669eaade2240acf4b7b483c25a0469c2eb660e768e51656db9eb368179d9": {
      "cov_samples": 117.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.0016915361526833122,
      "kind": "observation",
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.436,
      "repeat": 14,
      "seconds": 2.12412841796875,
      "sm_clock_mhz": 1324.701,
      "temp_c": 89.0,
      "throughput": 248.46218188501464,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782411931.4818172,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "5bbe81ae35777ece382592a58c78e6feea282c11023484aff043c9cb6e038523": {
      "cov_samples": 172.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "kind": "observation",
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "peak_mem_bytes": 4328521728.0,
      "power_w": 299.987,
      "repeat": 22,
      "seconds": 2.98882861328125,
      "sm_clock_mhz": 1268.308,
      "temp_c": 88.0,
      "throughput": 117.71960403646315,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "tf32",
      "wall_time": 1782412032.1227853,
      "work": 351843720888320.0,
      "workload": "gemm"
    },
    "5d794dfb9f2a928ff60e0862e6711ad2cf8f73b73c2c09b13961f90c3bfdcf70": {
      "f": "all_equal",
      "inputs": [
        "046199aacb10cac625f63fdd15ad39265e636e7ca3e41b97e29f02eb8de28ceb",
        "0ec6093c6659e49a7897150998aa9fe3dfe50caff30ff32e991e4fcd7c1f89ab",
        "23ffea346865aae0ba5b0c91aac6fbce64e0ad97ed33fcd2bb7cc9c3c8d7447c",
        "27f7afc159605ec26f8dd9be15255e837efe5f07b8bc5adcb7afa942bf11458c",
        "3c0c943878a7470421d8d6b0cc81b24a9e578c3ec81c6c0a19ab838ce5e37036",
        "4e93b680ad2ba9c5555b1105f36a155319a3aed71565efe99e8b8ceeb94f66b5",
        "5bbe81ae35777ece382592a58c78e6feea282c11023484aff043c9cb6e038523",
        "6386b3e0febda0096e77918253631f3bdc67c1cc3b6b665c9092994e9f9ac973",
        "7106d7a5fd0020a525167f50549df72b4ca8231dce342a24d035fe0f5a2cdb4b",
        "8c8ff1bdc8afc0e8d952234712b4c2629e1e1bb462ddd435ef9428513f90080e",
        "9612bf85651540d7c6b6fa6b2bd9d28b00226cbff202c259eab95a55c4f3c68b",
        "9d1ad263ceac67db5c229d92648437e1034f0373d380b76edf6e050d347356ff",
        "9d800ecf828e5273a6106d46a92bfc207336499c2350d623fa95ac1a8562a0f8",
        "aa810e0726ebb8107a5416ceb971213c25cf3a4390d93ebf6e6670743b4d2a56",
        "c2f5f853bc3e4e627361d082b3066fee69833fff6c588824d51c8fcfd8276346",
        "cc527c43d0d288f8a44e87b80d0843123e0cd5f5137996520ae33db9135269f8",
        "cdee5c8e7b6a31f7b0c59bb520e051f050938683bf908d7726cb92b8e2de1e81",
        "d2555b96acacdf71f6786b054dcef2d9a9c48d1b766f6111e6842fe15af2c761",
        "d9bddb670a0de382ea626b3dc00345f13c4e4e2361cfe1a14e135bcd4b89ab64",
        "de35aeb9286b82fb5434d8c43f954fa46b66076ad0628db9cbde1d71c3e9d7e7",
        "f1f325bba7b5ea6e3eb4f931288156d7be37ad67de4091468096ac364ea38a4e",
        "f6032c5a023336021d2a3cd3f5ee55caaa5d29c1674a55511d419e94104e895f",
        "fceef67cd395d283bfeabcd822bade1b14e2f2e5a8aba238d27030bf0b30807f",
        "ff5ca4de768c1acf03b58899b25468d64eb545d3a64c2c5d0a96feb135a1e52a"
      ],
      "kind": "reduction",
      "params": {
        "field": "output_digest"
      },
      "value": "1.0"
    },
    "5e273b53dd2d0adab6b3be8e14e66b1b2066e1dc56f0441f4bffe35b0e2eec83": {
      "bit_stable": true,
      "kind": "observation",
      "median": 1577.6855027830943,
      "median_power_w": 360.20849999999996,
      "median_temp_c": 57.572500000000005,
      "nd_rel": 0.0,
      "peak_mem_gib": 24.031251430511475,
      "record": "device_validation.json",
      "rel_dispersion": 0.00014250563074677338,
      "rho_clock": 0.21688321172034594,
      "rho_temp": -0.08383383833392813,
      "unit": "GB/s",
      "variant": "f32",
      "vkind": "validation_workload",
      "workload": "hbm_triad"
    },
    "5f022098120f87071927e482cf0b1768e99fee6574857a15830c0095bdc3e94d": {
      "cov_samples": 117.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.0016915361526833122,
      "kind": "observation",
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.7,
      "repeat": 4,
      "seconds": 2.126338134765625,
      "sm_clock_mhz": 1315.419,
      "temp_c": 90.0,
      "throughput": 248.2039769232906,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782411907.9286435,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "5f5e0ccd327824ccc06b26c14b3e12504603774471546604bafa89a398d75d7f": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665704250335693,
        0.2419024407863617,
        45.69060134887695,
        -104.03993225097656,
        -29.555971145629883,
        18.267396926879883,
        5.053210258483887,
        -1.6330513954162598,
        -19.49233055114746,
        -1.6832847595214844,
        -35.4938850402832,
        8.153799057006836,
        28.6136474609375,
        57.69387435913086,
        35.25265121459961,
        -41.9630241394043,
        -2.9216880798339844,
        35.11245346069336,
        -43.46865463256836,
        48.316246032714844,
        -11.982181549072266,
        41.142154693603516,
        23.68757438659668,
        44.24770736694336,
        15.207414627075195,
        -47.834434509277344,
        -35.329044342041016,
        -11.622370719909668,
        46.96133041381836,
        53.017581939697266,
        12.785279273986816,
        70.10163879394531,
        19.705833435058594,
        -10.206070899963379,
        -51.099632263183594,
        -57.285491943359375,
        -10.502365112304688,
        12.129960060119629,
        14.531311988830566,
        -53.98986053466797,
        -18.366012573242188,
        44.34846496582031,
        -14.64033031463623,
        14.204994201660156,
        45.08490753173828,
        6.814626216888428,
        34.81959533691406,
        -2.0707812309265137,
        -29.226097106933594,
        16.726980209350586,
        14.848312377929688,
        -1.7238097190856934,
        2.5414326190948486,
        -59.1812744140625,
        24.993154525756836,
        -41.40578842163086,
        9.34202766418457,
        -0.6094854474067688,
        35.19489288330078,
        25.47705078125,
        -15.006898880004883,
        -0.19012221693992615,
        -10.162239074707031,
        11.496952056884766
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "f24b87c0f5ec9e19b10b140ecdfdb603adfbe35dc20f69634675655392edeaf5",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 280.763,
      "repeat": 4,
      "seconds": 0.2942786560058594,
      "sm_clock_mhz": 1813.316,
      "temp_c": 86.474,
      "throughput": 72.97449557324475,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412213.9195013,
      "work": 21474836480.0,
      "workload": "index_add"
    },
    "5f6de3f66507c1d2aa767ed440969ff8b4b04cd30438fb554d2969b4bdb179d7": {
      "kind": "claim",
      "name": "verify_gemm_tf32",
      "rendered": "0.0002886",
      "source": "9aa4dad64a9fc804932100cd3003ab12e3ac4e4d0af367d3a1d322cd8b5e15b8",
      "stability_class": "linear-verified",
      "text": "gemm/tf32 Freivalds residual, median over repeats",
      "tolerance": null,
      "unit": "rel. residual"
    },
    "5fae186bc9843fb9782fd9327cf845025d9f03bd9308db6db5981b2a22c4163c": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 300.0,
      "repeat": 18,
      "seconds": 1.050584716796875,
      "sm_clock_mhz": 1803.241,
      "temp_c": 85.0,
      "throughput": 1635.2673810427834,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "default",
      "wall_time": 1782412170.8794174,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "6054edcccf2621eb28d2a20b16a6409027e83a5ed83b7d9b7867003f3550637a": {
      "kind": "claim",
      "name": "num_gemm_tf32",
      "rendered": "bit-stable",
      "source": "b2e5ef84ab4127e00b8a1b925b32a01647b917a3b463fe39957936ac5e2790f3",
      "stability_class": "S0",
      "text": "gemm/tf32 run-to-run numerical divergence",
      "tolerance": "0.0",
      "unit": ""
    },
    "60b55f2854ee567c26679b0c36343500f18323635351405659c8bf54e9145ae2": {
      "cov_samples": 120.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00020194833230011356,
      "kind": "observation",
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.99,
      "repeat": 22,
      "seconds": 2.18024560546875,
      "sm_clock_mhz": 1289.792,
      "temp_c": 90.0,
      "throughput": 242.0670313512734,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp16",
      "wall_time": 1782411893.5866184,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "61e469d29b21c4d5c6ec8f8ecd7f58d35ea4f41ca646d1b8df4cb69948b3d68b": {
      "committed_fooled": 4,
      "evade_rel_corruption": 0.5,
      "fiat_shamir_caught": 4,
      "kind": "observation",
      "num_witness": 4,
      "vkind": "multiwitness",
      "witness_delta_after_attack": 0.0,
      "witnesses_fooled": 1
    },
    "627c2bba8c4c7e01284657a411efffa0eac660fa3eaed2298cbf2dafae095c9d": {
      "f": "rel_mad",
      "inputs": [
        "0d7309082cee727fa94ff3f23d287e9c14664854ee7d14cfd3debe26dbe3464c",
        "11c6f65251de6cf431828fb3e8b971a45c26f1275f5037512177ff6f1db821f7",
        "167a192ff258bad0de945ac68461c34c783dbd219202ea332068b34188bcc1c2",
        "2ea24c82a419c37c45c3aeb828fa9f09ee7ceb354f7a5b93dd2615352dc3d1d3",
        "3ba9fccd2918f2f6e961397ef794d64d340cf488ca62c24c22a8ae7d87371011",
        "538bab7a247fbdb4dc705bee3f12dbea050f66368489aa07c332474098358da7",
        "5bbd669eaade2240acf4b7b483c25a0469c2eb660e768e51656db9eb368179d9",
        "5f022098120f87071927e482cf0b1768e99fee6574857a15830c0095bdc3e94d",
        "665f7f7fd4468716daee5b154a77990f2d900ad84663ad58a383849ba83a8f48",
        "715bea2977d221e605e70b947d9b9e061be690ad62e642218b826ac87c9083f6",
        "7724c08580d7bde97d3a31730ba577a8cfee387a8490291526d712c0e3056864",
        "7da077f302797e49bdda5203a3fee26bf76f61cda0c8e8c1b7ec0a06927422a6",
        "7fe9df7fb9b2e94b742326ebd3d618952e8aaccca37ad134cb58e51442ce1f78",
        "87c61ced70182c7202b72a416e0eb33585c59a2ddec3bc34872ce3cd6102dc6e",
        "b6e31b8eb0bca544cecf042d3b7c242f5f0820d5cf8609c75c6f860a9901512e",
        "b9e2bb93cbbd3616d5f55a31815d62e451d3234c2fdf2f0096f68d54758b8145",
        "ba3a979db840ec7c09a3999f52fc402edbe7858ebb5d87267264d3f2852e3710",
        "bc9edc7108e06cb5c56946ddf992b3f68c8de6ccca4f6838ea0a1ad24cec0279",
        "c177e0146cab8ccff042ae0d3412f84322dfe1cf70e44fe519b080337387a1ef",
        "c918cb2f3333e43b4d2e8edd71532c8fb1b069f96311517c9959c25523197868",
        "ced3a11c02687b1e93c60ac78c9956a29c347365ff5bd23cf0890fd0d1747555",
        "dcf506f074cc2787a255151e6c1edba7d0f44d01adbf64e88544bff4bfdc7dc4",
        "e3a525583eac7b3cd88dc6807a01b52b0fae49f4f9faa8932337c9a96b840eb1",
        "ea3f0dea9d738db9ba5d2b40e07512cabcab9659380402dad3926d1d74ecf9a2"
      ],
      "kind": "reduction",
      "params": {
        "field": "throughput"
      },
      "value": "0.0005519316444656781"
    },
    "62d7565e2c9886a781b6f00ddd277e6cdbdc8c96dc5fd0b7e8f3d674f89d2079": {
      "kind": "claim",
      "name": "validation_floor_validation_fp16",
      "rendered": "0.0002227",
      "source": "0be258be9e45a97d2f51afbe2a6230b8c4db679636ac4d795a731cfd3ebda241",
      "stability_class": "out-of-sample-floor",
      "text": "out-of-sample residual floor for fp16",
      "tolerance": null,
      "unit": "rel. residual"
    },
    "6386b3e0febda0096e77918253631f3bdc67c1cc3b6b665c9092994e9f9ac973": {
      "cov_samples": 171.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "kind": "observation",
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "peak_mem_bytes": 4328521728.0,
      "power_w": 299.997,
      "repeat": 21,
      "seconds": 2.98973095703125,
      "sm_clock_mhz": 1282.579,
      "temp_c": 88.0,
      "throughput": 117.68407456893533,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "tf32",
      "wall_time": 1782412028.6588063,
      "work": 351843720888320.0,
      "workload": "gemm"
    },
    "63c2cb1e354e7c6f57e00cb4a1509f70b69ea26b05ded78df29d794f69e2506b": {
      "cov_samples": 79.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "kind": "observation",
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "peak_mem_bytes": 4331143680.0,
      "power_w": 300.03,
      "repeat": 3,
      "seconds": 1.4536767578125,
      "sm_clock_mhz": 1338.823,
      "temp_c": 89.0,
      "throughput": 484.0742193853002,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp8",
      "wall_time": 1782412041.956164,
      "work": 703687441776640.0,
      "workload": "gemm"
    },
    "653202cf8d96651eac34358d10c1dd507b305f4430d6a2bf024ccd1e1639699e": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665691375732422,
        0.2418973445892334,
        45.69059371948242,
        -104.04000091552734,
        -29.55598258972168,
        18.26732635498047,
        5.053211212158203,
        -1.6330528259277344,
        -19.492328643798828,
        -1.683296799659729,
        -35.493892669677734,
        8.153796195983887,
        28.613649368286133,
        57.6938591003418,
        35.25264358520508,
        -41.96302032470703,
        -2.921694755554199,
        35.11245346069336,
        -43.46866989135742,
        48.31623077392578,
        -11.98220443725586,
        41.14214324951172,
        23.68756675720215,
        44.24772644042969,
        15.207426071166992,
        -47.83443069458008,
        -35.32902145385742,
        -11.622381210327148,
        46.96131896972656,
        53.01755905151367,
        12.78527545928955,
        70.10163879394531,
        19.705839157104492,
        -10.206086158752441,
        -51.09961700439453,
        -57.285491943359375,
        -10.502364158630371,
        12.129964828491211,
        14.531280517578125,
        -53.989891052246094,
        -18.366004943847656,
        44.348453521728516,
        -14.640323638916016,
        14.20496940612793,
        45.08489990234375,
        6.814638614654541,
        34.81959915161133,
        -2.070794105529785,
        -29.22608757019043,
        16.726980209350586,
        14.848308563232422,
        -1.7238214015960693,
        2.5414516925811768,
        -59.18128967285156,
        24.9931697845459,
        -41.40577697753906,
        9.342029571533203,
        -0.6094832420349121,
        35.19490432739258,
        25.477039337158203,
        -15.006902694702148,
        -0.19012069702148438,
        -10.162237167358398,
        11.4969482421875
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "beb6618a687563e97f02b1c35198a8e8528c9d7cacd7c7f0d9aac149588229d6",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 300.16,
      "repeat": 6,
      "seconds": 0.29309490966796875,
      "sm_clock_mhz": 1767.579,
      "temp_c": 86.0,
      "throughput": 73.26922362564287,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412205.274959,
      "work": 21474836480.0,
      "workload": "scatter_add"
    },
    "665f7f7fd4468716daee5b154a77990f2d900ad84663ad58a383849ba83a8f48": {
      "cov_samples": 117.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.0016915361526833122,
      "kind": "observation",
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.319,
      "repeat": 7,
      "seconds": 2.126093505859375,
      "sm_clock_mhz": 1322.667,
      "temp_c": 89.359,
      "throughput": 248.23253534145724,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782411914.9974365,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "681683d08ffdedf8e560a6b89174621f388ac58d47edddc2cb71ec66842fe4a0": {
      "f": "median",
      "inputs": [
        "018dabe569d63e665f2029129c0595c5a3f57e19280819d07a2de3c474956a7c",
        "15e487ab7536b6500f875717d757b66c5046f9a6eb57662048d62d0af2f88e2f",
        "1a5c8b6d3aad6137d24e33d15379cf0a58a333f97a3bd5561d30d0ac5792eed2",
        "22a4102dd3c62b297cc1c3ce270832b8337bfd374582780ca06db85c2a6ba3cf",
        "23b397abab54a0b4e95b9459a2dd8e1a0adf1bf9361f2584c1bffa05f0a7b10f",
        "281b3b13303aa611667c3f6dff9ebb9f11e0662aafff380f7b17cd910e2f3273",
        "34afa87bdf921bc6b3e90b64071878935dff365fb86c087b8446b0a111ce0650",
        "456740b7c4e41c4bc056fe59c84785d0f842918b711740be7d1351617a38a2a0",
        "4771755eae96f6e7f8d01e6f4fa11aa2de41796545a4c7d0ff866f7abc3b4b03",
        "4780addc32e8aefd4a39d60bb1bebf2b96301bc742dfe3556849ae4809fef59e",
        "5fae186bc9843fb9782fd9327cf845025d9f03bd9308db6db5981b2a22c4163c",
        "889186f85105adc58c8d47579d5d8fb2f05fad6156b87f14abc31f40f20e385d",
        "8f6741295a4e262f64dc477b459e62ddffeafad462b4fb076c281ad44ccf7456",
        "a4a81ee3137aedfcf824efe334a756342039df0cef9e9f341745e1337ca503e6",
        "a60f68f6b9600d3cc27423dd1a80739745d0a1ce57bb0a16a294525e1ffd21ee",
        "b0bd3d8ffcf0f534c53605f7db5118ed95f449952512d4886d952e0f4e28c07d",
        "c0a21511290e414a47e9b4efba729d61e0390d503e34e5257b4b529a351d8b02",
        "c17967eb00aa397129c908626ded436bff4162497d3799f4037ea18e7267ff72",
        "d8308e045d950c43c22db291bed74442e4ab50438fee9923d465a107f1e24eb5",
        "ddd6e1f4df0d31f646613fb3b1b42840142abc7352d74a15d8223ef5af9dcafb",
        "edf3935cd7e16a098c4ebc21f665ac3ed9635167d9193279684e661a005ec62e",
        "efdd5437730ec2bbdf9310dd44312bc0a17af3fbdf321df8551ab7f80eff5d8c",
        "f4b86086fc0494a032a06edea5e97e43d8a152f73350c4f38c0e2744bb170093",
        "f6d661d6a1e55d4a5ab8e9052fedcea3b8ced232e1e3b6fc0a325fd42ff455e6"
      ],
      "kind": "reduction",
      "params": {
        "field": "throughput"
      },
      "value": "1635.383198019149"
    },
    "688e913ba7c553d83b15550d674f58102a4b222f47cec338b1346ac370427124": {
      "kind": "observation",
      "n": 4096,
      "residual": 0.00019730190345823397,
      "tolerance": 0.00075,
      "verifier_device": "cpu",
      "vkind": "portable"
    },
    "695844d0ca761534c8c386c791ca329669365c05d8fe27f75e8f47d8c5410815": {
      "kind": "claim",
      "name": "tput_diff_fp16",
      "rendered": "2.56",
      "source": "055893f60b3341c8088595d311f0859a777a5dc6d87327c3ca94d01852edfc77",
      "stability_class": "device-differential",
      "text": "device-to-device throughput difference, fp16",
      "tolerance": null,
      "unit": "\\%"
    },
    "699b38584a270d6e0aab7de0d42da9d5aee236a74c6f15d7ef43c5f885e6ce90": {
      "cov_samples": 119.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00020194833230011356,
      "kind": "observation",
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.994,
      "repeat": 9,
      "seconds": 2.168338623046875,
      "sm_clock_mhz": 1308.345,
      "temp_c": 88.63,
      "throughput": 243.39629231475016,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp16",
      "wall_time": 1782411862.1802435,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "69aba1efcd7f8e33673c8d5854931d2d82df6fab456d28ded63f44256b5c730c": {
      "cov_samples": 118.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00020194833230011356,
      "kind": "observation",
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.317,
      "repeat": 6,
      "seconds": 2.150594970703125,
      "sm_clock_mhz": 1308.576,
      "temp_c": 86.347,
      "throughput": 245.40445249898914,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp16",
      "wall_time": 1782411854.9907105,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "6ab2ea7fdb86674d57109d7f30d6826f067bbdf6924f7cde01ca24af3380ebbb": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665693759918213,
        0.24189066886901855,
        45.69060134887695,
        -104.03997802734375,
        -29.55597496032715,
        18.267366409301758,
        5.053206920623779,
        -1.6330456733703613,
        -19.492326736450195,
        -1.6832644939422607,
        -35.49388885498047,
        8.153797149658203,
        28.613664627075195,
        57.69385528564453,
        35.25267028808594,
        -41.9630241394043,
        -2.9216880798339844,
        35.11245346069336,
        -43.468666076660156,
        48.31625747680664,
        -11.982172012329102,
        41.14214324951172,
        23.68757438659668,
        44.24771499633789,
        15.20741081237793,
        -47.834434509277344,
        -35.329071044921875,
        -11.622374534606934,
        46.96133804321289,
        53.017578125,
        12.78527545928955,
        70.1016616821289,
        19.70585823059082,
        -10.206092834472656,
        -51.09962463378906,
        -57.28550338745117,
        -10.50236701965332,
        12.129964828491211,
        14.53127384185791,
        -53.9898567199707,
        -18.366018295288086,
        44.34846115112305,
        -14.640321731567383,
        14.205005645751953,
        45.084896087646484,
        6.814634799957275,
        34.8195915222168,
        -2.07080340385437,
        -29.226099014282227,
        16.726985931396484,
        14.84830093383789,
        -1.7238132953643799,
        2.5414319038391113,
        -59.181278228759766,
        24.993162155151367,
        -41.40578079223633,
        9.342024803161621,
        -0.6094890236854553,
        35.194908142089844,
        25.47705078125,
        -15.00689697265625,
        -0.1901196539402008,
        -10.162242889404297,
        11.49694538116455
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "3f37f3122273946b92cfe950dafb32cb36eaa1d365e9ce96418dc8bb434c41a0",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 298.517,
      "repeat": 13,
      "seconds": 0.29517657470703124,
      "sm_clock_mhz": 1821.0,
      "temp_c": 87.0,
      "throughput": 72.75250924404897,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412217.3766892,
      "work": 21474836480.0,
      "workload": "index_add"
    },
    "6bcacdd4a6a08e027d4a2848fefdad6d48daf397e32fc08326ece2e7fa41bc34": {
      "kind": "claim",
      "name": "perf_reduction_default",
      "rendered": "1635.383",
      "source": "681683d08ffdedf8e560a6b89174621f388ac58d47edddc2cb71ec66842fe4a0",
      "stability_class": "S1",
      "text": "reduction/default sustained GB/s",
      "tolerance": {
        "band": [
          "1635.218",
          "1636.151"
        ],
        "covariate": ""
      },
      "unit": "GB/s"
    },
    "6c40c58677db710fdf20fa1b435177ced733099448abb44d04269f91a5ca98af": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665691375732422,
        0.2418982982635498,
        45.69059371948242,
        -104.03998565673828,
        -29.55599021911621,
        18.26732635498047,
        5.053205490112305,
        -1.633049488067627,
        -19.492328643798828,
        -1.6832966804504395,
        -35.493892669677734,
        8.15379810333252,
        28.613649368286133,
        57.69386672973633,
        35.25263595581055,
        -41.96302032470703,
        -2.921696662902832,
        35.11244201660156,
        -43.46866989135742,
        48.316246032714844,
        -11.982206344604492,
        41.14215087890625,
        23.687578201293945,
        44.24773406982422,
        15.207420349121094,
        -47.83443832397461,
        -35.32902145385742,
        -11.622379302978516,
        46.96131896972656,
        53.0175666809082,
        12.785264015197754,
        70.10162353515625,
        19.705839157104492,
        -10.206086158752441,
        -51.099609375,
        -57.285491943359375,
        -10.502354621887207,
        12.129963874816895,
        14.53127670288086,
        -53.98987579345703,
        -18.36600112915039,
        44.34846115112305,
        -14.64031982421875,
        14.204965591430664,
        45.08489990234375,
        6.814630031585693,
        34.819602966308594,
        -2.070797920227051,
        -29.22608757019043,
        16.726978302001953,
        14.848312377929688,
        -1.7238211631774902,
        2.541449785232544,
        -59.18130111694336,
        24.993154525756836,
        -41.40577697753906,
        9.342031478881836,
        -0.6094870567321777,
        35.19489669799805,
        25.477031707763672,
        -15.006904602050781,
        -0.19011783599853516,
        -10.162235260009766,
        11.4969482421875
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "1bbd0a71c4abee7ace30986471f48d013b12c6511278e191f9b32b4859796ee0",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 289.59,
      "repeat": 2,
      "seconds": 0.29801254272460936,
      "sm_clock_mhz": 1794.842,
      "temp_c": 86.0,
      "throughput": 72.06017667465996,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412203.7411842,
      "work": 21474836480.0,
      "workload": "scatter_add"
    },
    "6c6fff9dd4c7fbd8316f0011844a69e108da17f245b647b81db1b0d7f1fbbea9": {
      "cov_samples": 138.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1.9798221588134766,
        1.0968326330184937,
        1.243912935256958,
        1.4829226732254028,
        0.6601976156234741,
        1.4403016567230225,
        0.4923417866230011,
        1.382356882095337,
        0.680141270160675,
        1.4815963506698608,
        1.3910504579544067,
        1.213247537612915,
        1.976853609085083,
        0.9696173667907715,
        1.0560152530670166,
        1.2762250900268555,
        1.7529826164245605,
        1.075247883796692,
        2.383941650390625,
        1.1990503072738647,
        1.270270586013794,
        1.5278812646865845,
        1.1153757572174072,
        1.2174580097198486,
        1.490983247756958,
        2.5175743103027344,
        0.9194736480712891,
        0.8923731446266174,
        1.224113941192627,
        1.2876780033111572,
        0.9980440139770508,
        1.1725893020629883,
        1.2406046390533447,
        1.9320285320281982,
        0.6831880807876587,
        1.8259522914886475,
        1.405038833618164,
        2.617569923400879,
        2.277555227279663,
        1.371272087097168,
        0.8331707715988159,
        1.1126281023025513,
        0.52364182472229,
        2.0879507064819336,
        1.204996943473816,
        1.741601586341858,
        1.971782922744751,
        1.5683975219726562,
        0.722476601600647,
        1.0044938325881958,
        2.5240468978881836,
        1.902039647102356,
        2.803988456726074,
        2.158036947250366,
        1.692726969718933,
        1.8085885047912598,
        1.3749653100967407,
        0.8259979486465454,
        1.310592770576477,
        2.2896344661712646,
        1.6548560857772827,
        1.5993752479553223,
        2.3264646530151367,
        1.5351455211639404
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873",
      "peak_mem_bytes": 64458065408.0,
      "power_w": 299.999,
      "repeat": 10,
      "seconds": 2.55928857421875,
      "sm_clock_mhz": 1855.188,
      "temp_c": 85.0,
      "throughput": 1510.3691726439938,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "f32",
      "wall_time": 1782412104.5718906,
      "work": 3865470566400.0,
      "workload": "hbm_triad"
    },
    "6d9b15e1a7d6361629678f7e5d528c2536e5c8e67306f355bcb5026cfc302d08": {
      "kind": "observation",
      "n": 16384,
      "precision": "fp8",
      "record": "device_validation.json",
      "residual": 0.0016234906519652873,
      "vkind": "validation_floor"
    },
    "6f134476aba1f367ddc1fa0321d3736d8608fa499b9f6150628db83b98824297": {
      "f": "minmax",
      "inputs": [
        "042d8f0a853882c10fa9f94b0a73f5a49e1e042819581090c1e6a9ea0b544413",
        "084a74006f09b03bc386dc741e756608d302160790a7bda911d7e1e218b22971",
        "1eb71dfe12fa26bc9a7928bcc1e9c553c414ec26cfd0c82df54d910a35a56be2",
        "35688a16de5a8e5f9bfd156e0f8749ac9dbc64e47401ae2b1a266868ff9cd687",
        "413864e57cdeb2b3f9508cf4bd0e18991994ead906c6b2e6e5db68df00bac182",
        "5f5e0ccd327824ccc06b26c14b3e12504603774471546604bafa89a398d75d7f",
        "6ab2ea7fdb86674d57109d7f30d6826f067bbdf6924f7cde01ca24af3380ebbb",
        "712a9a5ff9097ae622b32c927f64281791294e9c469aa974a80369a47eb788db",
        "71e720cb1299e57075ae2d33348eaf317cd2e893bb955762217a9f5552344ce9",
        "752ba532225c2768cff84ec0f5d9f18a6442716d20a8990a562b13f112fe6cf2",
        "84f5b445649e74c8e953b27142a75bcedcf1bd2661fdebc1ae82c49b446c207d",
        "8ad6fe845da190c31c409a16011acd56868593fdccbc5e27135a3e2770bf3ab9",
        "9b9157f1231ae910ff1453805b7fec541fd16c1cdcd668a633a9f307b00e0a80",
        "a2d1767dea91541a5b804b15f8442b7528a851a7c72d332a4356ec16c14248e5",
        "a5e9a03fc9175a4c705c483a89776447a5aa517c133136265eae00be58a21a35",
        "ab314c720a174a3dd56eec21a5ad5520930595ea5443fe0618d4eb62395b567c",
        "ac22abf46b8a0098bdac32953d6caef121e7cc61e200abbdcacf4d0c3417f5ff",
        "bb8875acc2069f2c864b119780de79896ec3be41a17f601aeb4b53cf3244115f",
        "d11367dbc28f47727aca82ad9200e71db9145ef6f0983630f2f3815dc07280a0",
        "d23c7aa1d9bf67efd4e474f4dda78b2bafea963a9e4b636a01c64a1f8ad8d0f3",
        "d49099f2e654f2de9b3fe8b96544f373e438d1c956a8eb75a29c6b5488ae58ab",
        "e44ae4335b8cecf6ab6ef34763f2293336fe4c23f11ea507f32771023869d37a",
        "ecf1c64ca0a98168503e052100acb6818ccd888aff6da4926a7d5302bb051b3f",
        "fa6e07dd273dc1c284278deaa70dab98f05ce7838f115fb8fd9f0fbda2895148"
      ],
      "kind": "reduction",
      "params": {
        "field": "throughput"
      },
      "value": [
        "72.71373298080165",
        "74.42961661734466"
      ]
    },
    "705185e093d78c7daf43470bfd03414edc6e3a77ad3f3294392b5e971f83e685": {
      "cov_samples": 79.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "kind": "observation",
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "peak_mem_bytes": 4331143680.0,
      "power_w": 300.019,
      "repeat": 9,
      "seconds": 1.45312255859375,
      "sm_clock_mhz": 1327.785,
      "temp_c": 89.316,
      "throughput": 484.25883805535926,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp8",
      "wall_time": 1782412051.5061169,
      "work": 703687441776640.0,
      "workload": "gemm"
    },
    "70af1b2aa06636dc95cc7b1facd389f7381a29fb4d384eb86a18b45bf286d9a9": {
      "kind": "observation",
      "n": 16384,
      "precision": "fp8",
      "record": "device_validation_pro6000_server.json",
      "residual": 0.001714831206294942,
      "vkind": "validation_floor"
    },
    "7106d7a5fd0020a525167f50549df72b4ca8231dce342a24d035fe0f5a2cdb4b": {
      "cov_samples": 172.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "kind": "observation",
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "peak_mem_bytes": 4328521728.0,
      "power_w": 299.981,
      "repeat": 20,
      "seconds": 2.99593603515625,
      "sm_clock_mhz": 1278.459,
      "temp_c": 88.0,
      "throughput": 117.44033142215267,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "tf32",
      "wall_time": 1782412025.2164166,
      "work": 351843720888320.0,
      "workload": "gemm"
    },
    "712a9a5ff9097ae622b32c927f64281791294e9c469aa974a80369a47eb788db": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.66569709777832,
        0.24190211296081543,
        45.69059371948242,
        -104.03997802734375,
        -29.55596351623535,
        18.267375946044922,
        5.0532026290893555,
        -1.6330475807189941,
        -19.49233627319336,
        -1.6832655668258667,
        -35.493892669677734,
        8.153803825378418,
        28.6136474609375,
        57.69385528564453,
        35.252647399902344,
        -41.9630126953125,
        -2.921687364578247,
        35.112449645996094,
        -43.468650817871094,
        48.31624984741211,
        -11.982170104980469,
        41.14213180541992,
        23.687564849853516,
        44.24769973754883,
        15.20742130279541,
        -47.834434509277344,
        -35.32902145385742,
        -11.622357368469238,
        46.96133041381836,
        53.017578125,
        12.785276412963867,
        70.10160827636719,
        19.705839157104492,
        -10.206087112426758,
        -51.09965133666992,
        -57.28549575805664,
        -10.502358436584473,
        12.129964828491211,
        14.531283378601074,
        -53.98988342285156,
        -18.366008758544922,
        44.348472595214844,
        -14.640324592590332,
        14.204992294311523,
        45.084896087646484,
        6.814632415771484,
        34.81958770751953,
        -2.070774555206299,
        -29.226097106933594,
        16.726972579956055,
        14.848305702209473,
        -1.7238140106201172,
        2.5414412021636963,
        -59.1812744140625,
        24.9931640625,
        -41.405784606933594,
        9.342032432556152,
        -0.6094831824302673,
        35.19489669799805,
        25.477052688598633,
        -15.006897926330566,
        -0.19012287259101868,
        -10.16223430633545,
        11.49695873260498
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "42aa2fb08e2f8498a9cb3ca7ea0801346c3f3455ca15abb5a4b0d00e01c81629",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 262.637,
      "repeat": 1,
      "seconds": 0.2949150390625,
      "sm_clock_mhz": 2060.421,
      "temp_c": 87.0,
      "throughput": 72.81702739970795,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412212.7679188,
      "work": 21474836480.0,
      "workload": "index_add"
    },
    "715bea2977d221e605e70b947d9b9e061be690ad62e642218b826ac87c9083f6": {
      "cov_samples": 117.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.0016915361526833122,
      "kind": "observation",
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.831,
      "repeat": 11,
      "seconds": 2.1265107421875,
      "sm_clock_mhz": 1314.051,
      "temp_c": 89.479,
      "throughput": 248.18383037631773,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782411924.4154205,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "71e720cb1299e57075ae2d33348eaf317cd2e893bb955762217a9f5552344ce9": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665694236755371,
        0.24189886450767517,
        45.69060134887695,
        -104.03990936279297,
        -29.55597686767578,
        18.267370223999023,
        5.053201675415039,
        -1.6330499649047852,
        -19.49233055114746,
        -1.683279037475586,
        -35.49388885498047,
        8.153801918029785,
        28.61366081237793,
        57.693851470947266,
        35.2526741027832,
        -41.963016510009766,
        -2.9216880798339844,
        35.112457275390625,
        -43.46864700317383,
        48.31624984741211,
        -11.982183456420898,
        41.14215087890625,
        23.687580108642578,
        44.24771499633789,
        15.207411766052246,
        -47.83442687988281,
        -35.329044342041016,
        -11.6223783493042,
        46.96133041381836,
        53.017574310302734,
        12.785270690917969,
        70.10161590576172,
        19.70584487915039,
        -10.206089973449707,
        -51.099647521972656,
        -57.28547668457031,
        -10.502367973327637,
        12.12996768951416,
        14.531286239624023,
        -53.989871978759766,
        -18.36600685119629,
        44.34843826293945,
        -14.640336036682129,
        14.204991340637207,
        45.084903717041016,
        6.814630031585693,
        34.8195915222168,
        -2.0707852840423584,
        -29.226097106933594,
        16.726972579956055,
        14.848302841186523,
        -1.723814606666565,
        2.541431427001953,
        -59.18128967285156,
        24.99315071105957,
        -41.40578079223633,
        9.342032432556152,
        -0.6094968318939209,
        35.19490051269531,
        25.477062225341797,
        -15.00689697265625,
        -0.19011762738227844,
        -10.162242889404297,
        11.496960639953613
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "2eb71d1b8ca74dcaf7673501326391c761e968cd5d4a6f27bea6fae5417a9f01",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 299.716,
      "repeat": 23,
      "seconds": 0.29466168212890625,
      "sm_clock_mhz": 1830.0,
      "temp_c": 87.0,
      "throughput": 72.87963716505683,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412221.2185535,
      "work": 21474836480.0,
      "workload": "index_add"
    },
    "72806af4f4e67d02cb3a6f7005ff5c3ee62ebb16c10de1e000fca9288865b5fc": {
      "cov_samples": 13.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        -0.53515625,
        -0.2197265625,
        -0.04736328125,
        0.00628662109375,
        -0.01361083984375,
        0.00482177734375,
        -0.011474609375,
        -0.040771484375,
        -0.01251220703125,
        0.01190185546875,
        0.0081787109375,
        0.011474609375,
        -0.03125,
        0.018798828125,
        -0.0255126953125,
        0.0147705078125,
        -0.009033203125,
        -0.05078125,
        0.0174560546875,
        -0.01275634765625,
        -0.028564453125,
        -0.004058837890625,
        0.015869140625,
        -0.01177978515625,
        0.004913330078125,
        0.002105712890625,
        -0.00567626953125,
        -0.003143310546875,
        -0.002960205078125,
        0.0286865234375,
        0.005401611328125,
        0.01092529296875,
        -0.030517578125,
        -0.0673828125,
        -0.0732421875,
        -0.061279296875,
        -0.1376953125,
        -0.017578125,
        0.0026092529296875,
        -0.056396484375,
        -0.0142822265625,
        0.00872802734375,
        0.014892578125,
        -0.03076171875,
        0.035400390625,
        0.00714111328125,
        0.0294189453125,
        -0.016845703125,
        -0.00933837890625,
        0.06396484375,
        -0.0125732421875,
        -0.003204345703125,
        -0.00311279296875,
        0.04638671875,
        -0.01080322265625,
        0.038818359375,
        0.0252685546875,
        0.00933837890625,
        -0.0194091796875,
        -0.006622314453125,
        -0.02880859375,
        0.01007080078125,
        0.00738525390625,
        -0.0162353515625
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd",
      "peak_mem_bytes": 1379927040.0,
      "power_w": 299.946,
      "repeat": 9,
      "seconds": 0.19504083251953125,
      "sm_clock_mhz": 1663.154,
      "temp_c": 91.0,
      "throughput": 225.49362891299097,
      "tokens_per_s": 6720233.82523629,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782412143.7509022,
      "work": 43980465111040.0,
      "workload": "attention"
    },
    "733ec1723018abaac800519f1d12ea969bf4f82be7cbf79cb4d09bc411108ad8": {
      "cov_samples": 14.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        -0.53515625,
        -0.2197265625,
        -0.04736328125,
        0.00628662109375,
        -0.01361083984375,
        0.00482177734375,
        -0.011474609375,
        -0.040771484375,
        -0.01251220703125,
        0.01190185546875,
        0.0081787109375,
        0.011474609375,
        -0.03125,
        0.018798828125,
        -0.0255126953125,
        0.0147705078125,
        -0.009033203125,
        -0.05078125,
        0.0174560546875,
        -0.01275634765625,
        -0.028564453125,
        -0.004058837890625,
        0.015869140625,
        -0.01177978515625,
        0.004913330078125,
        0.002105712890625,
        -0.00567626953125,
        -0.003143310546875,
        -0.002960205078125,
        0.0286865234375,
        0.005401611328125,
        0.01092529296875,
        -0.030517578125,
        -0.0673828125,
        -0.0732421875,
        -0.061279296875,
        -0.1376953125,
        -0.017578125,
        0.0026092529296875,
        -0.056396484375,
        -0.0142822265625,
        0.00872802734375,
        0.014892578125,
        -0.03076171875,
        0.035400390625,
        0.00714111328125,
        0.0294189453125,
        -0.016845703125,
        -0.00933837890625,
        0.06396484375,
        -0.0125732421875,
        -0.003204345703125,
        -0.00311279296875,
        0.04638671875,
        -0.01080322265625,
        0.038818359375,
        0.0252685546875,
        0.00933837890625,
        -0.0194091796875,
        -0.006622314453125,
        -0.02880859375,
        0.01007080078125,
        0.00738525390625,
        -0.0162353515625
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd",
      "peak_mem_bytes": 1379927040.0,
      "power_w": 300.024,
      "repeat": 22,
      "seconds": 0.19792041015625,
      "sm_clock_mhz": 1584.857,
      "temp_c": 91.357,
      "throughput": 222.21288383709006,
      "tokens_per_s": 6622460.002812447,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782412147.3016255,
      "work": 43980465111040.0,
      "workload": "attention"
    },
    "740a7ff988fec5e402e1d221b564afd1cef1b49110b4b6f02c3067b3c264c242": {
      "kind": "observation",
      "n": 4096,
      "precision": "tf32",
      "residual": 0.000355875567213005,
      "vkind": "floor"
    },
    "752ba532225c2768cff84ec0f5d9f18a6442716d20a8990a562b13f112fe6cf2": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.6656999588012695,
        0.2418917715549469,
        45.69059371948242,
        -104.03994750976562,
        -29.55596923828125,
        18.267370223999023,
        5.053215026855469,
        -1.6330416202545166,
        -19.492324829101562,
        -1.6832860708236694,
        -35.493896484375,
        8.153797149658203,
        28.613658905029297,
        57.693843841552734,
        35.252681732177734,
        -41.963016510009766,
        -2.921689987182617,
        35.112457275390625,
        -43.46864700317383,
        48.31625747680664,
        -11.982183456420898,
        41.142154693603516,
        23.68756675720215,
        44.24769973754883,
        15.20740795135498,
        -47.83443832397461,
        -35.329017639160156,
        -11.622358322143555,
        46.96133041381836,
        53.01757049560547,
        12.785268783569336,
        70.10162353515625,
        19.705860137939453,
        -10.206090927124023,
        -51.099639892578125,
        -57.285484313964844,
        -10.502351760864258,
        12.129964828491211,
        14.531281471252441,
        -53.98987579345703,
        -18.36600112915039,
        44.34847640991211,
        -14.640327453613281,
        14.204970359802246,
        45.08489990234375,
        6.814629077911377,
        34.81959533691406,
        -2.0707876682281494,
        -29.226104736328125,
        16.72697639465332,
        14.848294258117676,
        -1.7238152027130127,
        2.5414395332336426,
        -59.181278228759766,
        24.993154525756836,
        -41.40579605102539,
        9.342029571533203,
        -0.6094897389411926,
        35.19488525390625,
        25.477073669433594,
        -15.0068941116333,
        -0.19011914730072021,
        -10.162230491638184,
        11.496949195861816
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "bf25c7adc71aee7c232ca45a6008bbea4edcae05380208c8a182fcf1b54824c0",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 263.344,
      "repeat": 2,
      "seconds": 0.2950477294921875,
      "sm_clock_mhz": 1792.0,
      "temp_c": 87.0,
      "throughput": 72.78427973996196,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412213.1522098,
      "work": 21474836480.0,
      "workload": "index_add"
    },
    "7532c806c59a8ac49dfed15bb8fb17183fe1cd615eab7a7a53831ec00cbe4acb": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665689468383789,
        0.2418973445892334,
        45.69059371948242,
        -104.04000091552734,
        -29.555986404418945,
        18.267333984375,
        5.0532073974609375,
        -1.6330528259277344,
        -19.492324829101562,
        -1.6832890510559082,
        -35.493892669677734,
        8.153796195983887,
        28.6136417388916,
        57.69386672973633,
        35.25263595581055,
        -41.96302795410156,
        -2.9216928482055664,
        35.11245346069336,
        -43.46866226196289,
        48.31623077392578,
        -11.982208251953125,
        41.14215087890625,
        23.687570571899414,
        44.24774169921875,
        15.207412719726562,
        -47.83443069458008,
        -35.32901382446289,
        -11.622371673583984,
        46.96131896972656,
        53.0175666809082,
        12.785273551940918,
        70.10163879394531,
        19.705839157104492,
        -10.206088066101074,
        -51.09962463378906,
        -57.285499572753906,
        -10.502362251281738,
        12.129966735839844,
        14.531274795532227,
        -53.98988342285156,
        -18.36600112915039,
        44.348453521728516,
        -14.64031982421875,
        14.20496940612793,
        45.08489990234375,
        6.814635753631592,
        34.819602966308594,
        -2.070796012878418,
        -29.226083755493164,
        16.726974487304688,
        14.848310470581055,
        -1.7238116264343262,
        2.541449785232544,
        -59.18129348754883,
        24.993162155151367,
        -41.40577697753906,
        9.342035293579102,
        -0.6094870567321777,
        35.19489669799805,
        25.477039337158203,
        -15.006906509399414,
        -0.19011735916137695,
        -10.162239074707031,
        11.4969482421875
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "ced979b272ca33d4c088c6ad3098653121695057ee72b14c236a01d66ca9024b",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 299.508,
      "repeat": 19,
      "seconds": 0.29534890747070314,
      "sm_clock_mhz": 1785.0,
      "temp_c": 87.0,
      "throughput": 72.71005897365703,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412210.2396271,
      "work": 21474836480.0,
      "workload": "scatter_add"
    },
    "7724c08580d7bde97d3a31730ba577a8cfee387a8490291526d712c0e3056864": {
      "cov_samples": 117.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.0016915361526833122,
      "kind": "observation",
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.98,
      "repeat": 16,
      "seconds": 2.121961669921875,
      "sm_clock_mhz": 1334.316,
      "temp_c": 89.0,
      "throughput": 248.71588813944547,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782411936.1911352,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "7727db205e09b97ff20a4bffe2dd60cfe66e96ca828c157cb01a35c28bcbe5cd": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665691375732422,
        0.2418982982635498,
        45.69060134887695,
        -104.03997802734375,
        -29.555986404418945,
        18.26732635498047,
        5.053210735321045,
        -1.6330528259277344,
        -19.492324829101562,
        -1.6832966804504395,
        -35.493892669677734,
        8.153788566589355,
        28.6136417388916,
        57.69387435913086,
        35.25264358520508,
        -41.96302795410156,
        -2.921694755554199,
        35.112449645996094,
        -43.46866989135742,
        48.31623458862305,
        -11.982207298278809,
        41.14214324951172,
        23.687570571899414,
        44.24773406982422,
        15.207425117492676,
        -47.83443069458008,
        -35.32902145385742,
        -11.622379302978516,
        46.96131896972656,
        53.01755905151367,
        12.785264015197754,
        70.10163879394531,
        19.705846786499023,
        -10.206082344055176,
        -51.099632263183594,
        -57.285499572753906,
        -10.50235652923584,
        12.129964828491211,
        14.531270980834961,
        -53.98988342285156,
        -18.366004943847656,
        44.348453521728516,
        -14.64031982421875,
        14.204961776733398,
        45.08491134643555,
        6.814645290374756,
        34.819602966308594,
        -2.070796012878418,
        -29.22608757019043,
        16.726978302001953,
        14.848308563232422,
        -1.7238173484802246,
        2.5414535999298096,
        -59.18129348754883,
        24.993154525756836,
        -41.40577697753906,
        9.342025756835938,
        -0.6094861030578613,
        35.19489669799805,
        25.47704315185547,
        -15.006902694702148,
        -0.19011878967285156,
        -10.162237167358398,
        11.496952056884766
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "a0568115ae5f2621c0b93ffed3a07493354ec3e353ffa0624cea04c63e0fd5bb",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 302.027,
      "repeat": 13,
      "seconds": 0.2947882385253906,
      "sm_clock_mhz": 1733.579,
      "temp_c": 86.526,
      "throughput": 72.84834899595337,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412207.938276,
      "work": 21474836480.0,
      "workload": "scatter_add"
    },
    "776104ed28e9c09dbbc795a08816f5ba51b069eb1b7daf8024feab982f3ec624": {
      "f": "rel_mad",
      "inputs": [
        "021e9330b8167f76c4f10d5b6d39aaaa5805ad5a7d0b87a4967fc7344d06fa38",
        "094c3c1096a287dfe8e1b1e32313a757b43c28b5dd932c3d8c261909867ff2c2",
        "0ca1942de3c7ab002409141249c62ce8916556879478a15e1cb9242c89613e47",
        "0e155700aefdfa0bf20f9f379d9d1f23a5221bc2b128d64d015938e264ce2654",
        "195782e26e03a660f5a64b6a01c3fbdfa7093ba59c188a2767e065a701f16164",
        "3fce2faa5d7775f213927e2ffffa0978c6489876115389c73d6d84e06ccfd2fd",
        "653202cf8d96651eac34358d10c1dd507b305f4430d6a2bf024ccd1e1639699e",
        "6c40c58677db710fdf20fa1b435177ced733099448abb44d04269f91a5ca98af",
        "7532c806c59a8ac49dfed15bb8fb17183fe1cd615eab7a7a53831ec00cbe4acb",
        "7727db205e09b97ff20a4bffe2dd60cfe66e96ca828c157cb01a35c28bcbe5cd",
        "7cdbb7a392f2229a622879cea8b4184e82c9f5c92cfd2a4c316b1c619ccc518f",
        "83dc248339c3f305a07d67e33bd3047bf2e70f7ee0e0e66c51aad3616c634f41",
        "9093ed5fcfab88f279cd8e4db87feb85c27f96a779ef49aa6751cd424318d6f4",
        "a0ba990e8a18739419fa894dc001a53322373958ed6ed2fa8d82ee2b6d7024f2",
        "a12e27cbe21facfb363bffdcbffe9f3ec155fb82efbb3ab6e4938b216a45a314",
        "a309370697859245c206194691a070bb1e39166966d336e0315e1b22d55835ba",
        "a72484f933276f4a759b61d914aa7a84f894dae09dc8a9da6c1b1c2fb45716df",
        "a9250b5a10389e17bb199392c8c638b5dad388a0139abad2a4e6e86f45fca29a",
        "b19c447ae43777134147de3efe07a6d970236963f35f677d06b1469615786b89",
        "b46134ee46aabb067f505af2ec8281b101a9011dc62f21e08ed79dc50676a7d9",
        "be22e116b87c0862b62a115dee0f2ec1c5653c577a39bb0bed83d30bf668d5f7",
        "dc55c5fdaa5ac3afce5b77be376b63a08b504e487176f4722e8f752eca8ff545",
        "e76aeb97f2f98c5b2ea8c15af6b198bc1a4a5e98ac198ef3ce62ebc5f82b7695",
        "f1e7601727633335bb6c6385bcc02650c6e74a053ce3b19dabaaed74cbdad5e5"
      ],
      "kind": "reduction",
      "params": {
        "field": "throughput"
      },
      "value": "0.005101693550373519"
    },
    "77825723a5b5f5ff67abd5221c056ac6d1d409dcb0c083283ee72c13fb41f43f": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 299.984,
      "repeat": 5,
      "seconds": 1.050488037109375,
      "sm_clock_mhz": 1813.889,
      "temp_c": 85.0,
      "throughput": 1635.4178797955472,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "deterministic",
      "wall_time": 1782412182.9281294,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "77e5b3045ed50cd85ce13464e7254cae2bb5fcfb68da55efcd16eab21cbce168": {
      "f": "all_equal",
      "inputs": [
        "071fa5d5564e7ac8ec7d41b8686431750a0cb18a8bf2b1081f2cb41f0fb47eab",
        "0f5d4e378e1f524cb64cf4f703b1a0bac8cb74c2bdc4bb5e9d9039f95306eb6b",
        "1257857da597f5781ed18a7058838c5d90945962aa8eb14fbe46dbe1f125db95",
        "22d273d6d27cea34cdf805d01bb2650be86517a12936a09c18d870b3e809c8ba",
        "2686d9427e69a3b616d12b779a85487cb9055f055aa382a6c1954b5fbd9a695d",
        "290c137f420d322afb1503f444b3b38d89d93a1fc2812fff1f202c3d776b2bbf",
        "2b73786da334255b2f6c0cd34d13978c36e8ab7aa84f5342bed9f63520332823",
        "3c3d734a3124854cf559271be8c7e3dc410d3a9a540794f9194b26bbc80fdbaf",
        "3f327c660aa546c42fa1b38691b1a230da4ddce888448da9ca0afe251dd65952",
        "4e0b08ee8789fceb1a7c780e43071c4e477d95265e1259f2e8b81e306a72ea2f",
        "599de5a4ff52c45ffb6059503dd0dacaed9fc6c78f9c7fa8b522e0c20934c93c",
        "6c6fff9dd4c7fbd8316f0011844a69e108da17f245b647b81db1b0d7f1fbbea9",
        "87d55343424d328987b7b91fe4ca46eaefaa80f0a0ba09800edc62ca41ce5dc2",
        "981f54fcf44e41d0b6682d9a7eb95f8175537c9a6095eb06973db5d6022c7f1d",
        "ae1ab5c3aa2f64648b5bd1244e69db53256afc18b812dc61eec8d4d5295f8b52",
        "b106fd1d9ee5cc3949c49c4db6701d0ec4e167b50caff8d8512285dca773770f",
        "b70366afb9fb93c9f145575d255e47835a7f122f42d9b68384a3362c02635f36",
        "ba44ddf7571d726be56e7f2c654b9a9499465ca3df5aa4a065644fe13289d102",
        "bbbde874bffa9fb465320f5284ea15b3d782ce01f853be4ba563af7c85f77dd4",
        "c17f1c4ee6d0a5c7644eebbe15325fac50ffcdce134f71de5f72a93310f34c1c",
        "cda2c9d1dd9e2f64cef58b47a34b97e2c0d56b048e4af4e247b7daec75c897a3",
        "d1f7d78cb4d435d9646243b6a6f99a2014a71d31357c5644abbe3aac4524ac27",
        "dc20684fb3b91f56763c18bfd8c182b6ffe4bcc9c9f7da36cd9825af8eff109a",
        "e9e4f920d5812322281bced5f376492bad47bf699a39f43c237ab1188edc93b9"
      ],
      "kind": "reduction",
      "params": {
        "field": "output_digest"
      },
      "value": "1.0"
    },
    "780580e5ce62ef201ebb251aadd54e4532d3b75b773fd2c55df221f1905e2aab": {
      "cov_samples": 79.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "kind": "observation",
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "peak_mem_bytes": 4331143680.0,
      "power_w": 300.047,
      "repeat": 4,
      "seconds": 1.4534189453125,
      "sm_clock_mhz": 1303.177,
      "temp_c": 89.0,
      "throughput": 484.16008615144347,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp8",
      "wall_time": 1782412043.547498,
      "work": 703687441776640.0,
      "workload": "gemm"
    },
    "7862330a77e8398429e6dcd98df7e7a2017480b506abf2dd973181ea44ffeb90": {
      "kind": "observation",
      "n": 16384,
      "precision": "bf16",
      "record": "device_validation_pro6000_server.json",
      "residual": 0.0016915361526833122,
      "vkind": "validation_floor"
    },
    "78818cadd98beb15150215d829f716a62ba170816a1165d17399835b29fc4f06": {
      "kind": "observation",
      "n": 16384,
      "precision": "tf32",
      "residual": 0.0002885857200644284,
      "vkind": "floor"
    },
    "794fc50cf869c4e8ff06ab93975f1513767f6cfc9c49d1630197190043f30824": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 299.983,
      "repeat": 22,
      "seconds": 1.0507847900390626,
      "sm_clock_mhz": 1809.778,
      "temp_c": 85.0,
      "throughput": 1634.9560201914746,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "deterministic",
      "wall_time": 1782412201.4194627,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "7cdbb7a392f2229a622879cea8b4184e82c9f5c92cfd2a4c316b1c619ccc518f": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665693283081055,
        0.2418982982635498,
        45.69059371948242,
        -104.03998565673828,
        -29.55598258972168,
        18.26732635498047,
        5.05320930480957,
        -1.6330490112304688,
        -19.492324829101562,
        -1.6832929849624634,
        -35.493892669677734,
        8.153796195983887,
        28.613649368286133,
        57.69386672973633,
        35.25263977050781,
        -41.96302032470703,
        -2.921696662902832,
        35.112449645996094,
        -43.46866989135742,
        48.31623458862305,
        -11.982202529907227,
        41.14214324951172,
        23.687576293945312,
        44.24772644042969,
        15.207418441772461,
        -47.83443069458008,
        -35.32901382446289,
        -11.622371673583984,
        46.9613037109375,
        53.01755905151367,
        12.785273551940918,
        70.10162353515625,
        19.705846786499023,
        -10.206084251403809,
        -51.09961700439453,
        -57.285499572753906,
        -10.502358436584473,
        12.12996768951416,
        14.531278610229492,
        -53.98988342285156,
        -18.366008758544922,
        44.348453521728516,
        -14.640327453613281,
        14.204980850219727,
        45.08490753173828,
        6.814639568328857,
        34.819602966308594,
        -2.0707921981811523,
        -29.22608757019043,
        16.726978302001953,
        14.848310470581055,
        -1.723813533782959,
        2.541454553604126,
        -59.181297302246094,
        24.993162155151367,
        -41.40577697753906,
        9.342029571533203,
        -0.6094870567321777,
        35.19489669799805,
        25.47705078125,
        -15.006906509399414,
        -0.19011688232421875,
        -10.162238121032715,
        11.496952056884766
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "bc50a5a7c8ccbdc471909c2921adf86e94e469f0bfb4a5d6121d371b649dd732",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 297.797,
      "repeat": 22,
      "seconds": 0.2924403381347656,
      "sm_clock_mhz": 1755.579,
      "temp_c": 86.421,
      "throughput": 73.43322271123803,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412211.3892467,
      "work": 21474836480.0,
      "workload": "scatter_add"
    },
    "7d7cb2be6431851ed80b49a64549c739db2cdbda638483dfaa135270c0be7655": {
      "f": "all_equal",
      "inputs": [
        "021e9330b8167f76c4f10d5b6d39aaaa5805ad5a7d0b87a4967fc7344d06fa38",
        "094c3c1096a287dfe8e1b1e32313a757b43c28b5dd932c3d8c261909867ff2c2",
        "0ca1942de3c7ab002409141249c62ce8916556879478a15e1cb9242c89613e47",
        "0e155700aefdfa0bf20f9f379d9d1f23a5221bc2b128d64d015938e264ce2654",
        "195782e26e03a660f5a64b6a01c3fbdfa7093ba59c188a2767e065a701f16164",
        "3fce2faa5d7775f213927e2ffffa0978c6489876115389c73d6d84e06ccfd2fd",
        "653202cf8d96651eac34358d10c1dd507b305f4430d6a2bf024ccd1e1639699e",
        "6c40c58677db710fdf20fa1b435177ced733099448abb44d04269f91a5ca98af",
        "7532c806c59a8ac49dfed15bb8fb17183fe1cd615eab7a7a53831ec00cbe4acb",
        "7727db205e09b97ff20a4bffe2dd60cfe66e96ca828c157cb01a35c28bcbe5cd",
        "7cdbb7a392f2229a622879cea8b4184e82c9f5c92cfd2a4c316b1c619ccc518f",
        "83dc248339c3f305a07d67e33bd3047bf2e70f7ee0e0e66c51aad3616c634f41",
        "9093ed5fcfab88f279cd8e4db87feb85c27f96a779ef49aa6751cd424318d6f4",
        "a0ba990e8a18739419fa894dc001a53322373958ed6ed2fa8d82ee2b6d7024f2",
        "a12e27cbe21facfb363bffdcbffe9f3ec155fb82efbb3ab6e4938b216a45a314",
        "a309370697859245c206194691a070bb1e39166966d336e0315e1b22d55835ba",
        "a72484f933276f4a759b61d914aa7a84f894dae09dc8a9da6c1b1c2fb45716df",
        "a9250b5a10389e17bb199392c8c638b5dad388a0139abad2a4e6e86f45fca29a",
        "b19c447ae43777134147de3efe07a6d970236963f35f677d06b1469615786b89",
        "b46134ee46aabb067f505af2ec8281b101a9011dc62f21e08ed79dc50676a7d9",
        "be22e116b87c0862b62a115dee0f2ec1c5653c577a39bb0bed83d30bf668d5f7",
        "dc55c5fdaa5ac3afce5b77be376b63a08b504e487176f4722e8f752eca8ff545",
        "e76aeb97f2f98c5b2ea8c15af6b198bc1a4a5e98ac198ef3ce62ebc5f82b7695",
        "f1e7601727633335bb6c6385bcc02650c6e74a053ce3b19dabaaed74cbdad5e5"
      ],
      "kind": "reduction",
      "params": {
        "field": "output_digest"
      },
      "value": "0.0"
    },
    "7da077f302797e49bdda5203a3fee26bf76f61cda0c8e8c1b7ec0a06927422a6": {
      "cov_samples": 117.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.0016915361526833122,
      "kind": "observation",
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.972,
      "repeat": 17,
      "seconds": 2.1220234375,
      "sm_clock_mhz": 1337.521,
      "temp_c": 89.0,
      "throughput": 248.70864855020244,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782411938.5476089,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "7e67061531c30c47e7f09b11de479d2bee8db80d2bcef1de596d80f5f0e0efbc": {
      "continues": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "device": "NVIDIA GeForce RTX 5090",
      "index": 0,
      "kind": "observation",
      "link_id": "e1f2a929da38e80d359cf029e50e09bd9ba25ac679466e397aafefc69bde0b94",
      "record": "device_validation.json",
      "vkind": "continuation"
    },
    "7fe9df7fb9b2e94b742326ebd3d618952e8aaccca37ad134cb58e51442ce1f78": {
      "cov_samples": 117.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.0016915361526833122,
      "kind": "observation",
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.992,
      "repeat": 9,
      "seconds": 2.12521484375,
      "sm_clock_mhz": 1327.906,
      "temp_c": 89.991,
      "throughput": 248.33516615253035,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782411919.7056782,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "800eb409e817665137b6a89b6af565557904b6217ebd45cb56d250197fc95eab": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 299.979,
      "repeat": 16,
      "seconds": 1.0508978271484375,
      "sm_clock_mhz": 1800.0,
      "temp_c": 85.0,
      "throughput": 1634.780160371706,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "deterministic",
      "wall_time": 1782412194.89583,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "80ff41f54d17372914256c0f4bfdfa1697104c255d49d799979d0c42f21830db": {
      "decision": "accept",
      "demo": "precision",
      "index": 1,
      "kind": "observation",
      "residual": 0.00027442477306065005,
      "stage": "repair",
      "tolerance": 0.000605836322028999,
      "vkind": "stage",
      "what": "FP32-accumulation recompute"
    },
    "8111b55e9883736c8814295a191cd46abc86427e4036eed4a23ed3adc09a8ac0": {
      "kind": "observation",
      "n": 2048,
      "precision": "fp8",
      "residual": 0.0016286824905919904,
      "vkind": "floor"
    },
    "8198c71d65dcdec69271918f2335002cf7302139376a4b0bc1c35de533e7aa3e": {
      "f": "median",
      "inputs": [
        "0e1a79f752ae09ef9abe462ae95ea1193a4526756adb756d222657f3bfea6758",
        "17d890b33b687c6b7fa2e1ca39739e8ed562e97e6e4c841f57de205111126950",
        "17defbc5e611e40c1db36195ec39e5443dca3905006ddff74de90ca531d53262",
        "1f33f20148609a683b3bdec02f3a26c6d427d5035c38db8a4cb8a2e71f0d9b03",
        "21851b053d67e9883d690cc6f5304720814a31f4a1f1fef8fcdf079322df68e6",
        "2237cbe90139e34948b699da7684e7f00136ee93ffce6193a5fe643f5feb3e7c",
        "2c7e998e65449be0d07d0158e8c773172944c9ea4c01de7026b2cef91b286c9b",
        "33d6b2f690e42e31fb91781e8ff244c04e39248d22d7fa10513623d253b5ed9c",
        "41b23e2d2e4454794c79b0174c3d4c9533e2d4a93216d4835be9f901ea196fa3",
        "4a6bfaf2406528bc0b43abc5396c6781933744b70c18950864d6b33ab865eb37",
        "4ef01c87b47602bafe35c1585aa3f2bd180cbbc8d515e0ef8011da9016694af6",
        "519c67afee20ee9059e73e90c46ed42eb09d143d519cb0667cb8ad7beff32199",
        "5751492a95ffe8185c3a5b04d3b6feeab7324c260f2302b48d45b14a8b0527d3",
        "5b3657011217a8de2100526b32df104c282806d96c6886aa560523a393cfb044",
        "63c2cb1e354e7c6f57e00cb4a1509f70b69ea26b05ded78df29d794f69e2506b",
        "705185e093d78c7daf43470bfd03414edc6e3a77ad3f3294392b5e971f83e685",
        "780580e5ce62ef201ebb251aadd54e4532d3b75b773fd2c55df221f1905e2aab",
        "838447c2826a02042530b8601f36d1d134b9aaef310253ccd358e8455ef6c832",
        "96ba4075d62b93ef40df28089c8d7823dad5bb90b8cae17cc0dc78897f48ef87",
        "ad173d884c34ba05914f57db7d8baf09860e4ed469be447fae1281a4f8c821fc",
        "ad9aeebc2e1b28fa5448758a13e48be3b1e8851d4dc8db72505df13957617a85",
        "b013e4028112cd73c12b5e509e8439ceaa5c25045eeba736c564caa499aa67e4",
        "d5e8e0c56f5bd02145325068bc9c8b6172b38425a9adeed5733da682ac65ce17",
        "ed519289eb2c70de863d04e6ca5498ea9a6a906c36d0e97c0aeaa9f071f99b5e"
      ],
      "kind": "reduction",
      "params": {
        "field": "temp_c"
      },
      "value": "89.17699999999999"
    },
    "838447c2826a02042530b8601f36d1d134b9aaef310253ccd358e8455ef6c832": {
      "cov_samples": 79.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "kind": "observation",
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "peak_mem_bytes": 4331143680.0,
      "power_w": 298.42,
      "repeat": 6,
      "seconds": 1.45382666015625,
      "sm_clock_mhz": 1311.241,
      "temp_c": 88.051,
      "throughput": 484.02430706629855,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp8",
      "wall_time": 1782412046.7318597,
      "work": 703687441776640.0,
      "workload": "gemm"
    },
    "83dc248339c3f305a07d67e33bd3047bf2e70f7ee0e0e66c51aad3616c634f41": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.6656951904296875,
        0.2418982982635498,
        45.69059371948242,
        -104.04000854492188,
        -29.55598258972168,
        18.267333984375,
        5.053206920623779,
        -1.633051872253418,
        -19.492324829101562,
        -1.6832966804504395,
        -35.493892669677734,
        8.153796195983887,
        28.6136417388916,
        57.6938591003418,
        35.25262451171875,
        -41.96302032470703,
        -2.921693801879883,
        35.112449645996094,
        -43.46866989135742,
        48.31623077392578,
        -11.982202529907227,
        41.14215087890625,
        23.687570571899414,
        44.24774169921875,
        15.207415580749512,
        -47.83443069458008,
        -35.32902145385742,
        -11.622371673583984,
        46.96131896972656,
        53.0175666809082,
        12.785271644592285,
        70.10163879394531,
        19.705842971801758,
        -10.206086158752441,
        -51.09961700439453,
        -57.285499572753906,
        -10.50235652923584,
        12.12996768951416,
        14.531274795532227,
        -53.989891052246094,
        -18.36600112915039,
        44.34846115112305,
        -14.64031982421875,
        14.204977035522461,
        45.08489990234375,
        6.81464147567749,
        34.81959915161133,
        -2.070796012878418,
        -29.22608757019043,
        16.726974487304688,
        14.848308563232422,
        -1.723813533782959,
        2.541449785232544,
        -59.18128967285156,
        24.9931583404541,
        -41.40577697753906,
        9.342029571533203,
        -0.609486997127533,
        35.19490432739258,
        25.477039337158203,
        -15.006904602050781,
        -0.19011640548706055,
        -10.16223430633545,
        11.496952056884766
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "52f20753377d34550ca7a972384e042b55682aa7f8b88517e956b8979f24942e",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 301.441,
      "repeat": 4,
      "seconds": 0.29492706298828125,
      "sm_clock_mhz": 1724.105,
      "temp_c": 86.0,
      "throughput": 72.81405871136788,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412204.50864,
      "work": 21474836480.0,
      "workload": "scatter_add"
    },
    "84670a283aa9d6f8d84de8a18e5a251ea5928ffaafeecd08da37d3116adf71b3": {
      "cov_samples": 14.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        -0.53515625,
        -0.2197265625,
        -0.04736328125,
        0.00628662109375,
        -0.01361083984375,
        0.00482177734375,
        -0.011474609375,
        -0.040771484375,
        -0.01251220703125,
        0.01190185546875,
        0.0081787109375,
        0.011474609375,
        -0.03125,
        0.018798828125,
        -0.0255126953125,
        0.0147705078125,
        -0.009033203125,
        -0.05078125,
        0.0174560546875,
        -0.01275634765625,
        -0.028564453125,
        -0.004058837890625,
        0.015869140625,
        -0.01177978515625,
        0.004913330078125,
        0.002105712890625,
        -0.00567626953125,
        -0.003143310546875,
        -0.002960205078125,
        0.0286865234375,
        0.005401611328125,
        0.01092529296875,
        -0.030517578125,
        -0.0673828125,
        -0.0732421875,
        -0.061279296875,
        -0.1376953125,
        -0.017578125,
        0.0026092529296875,
        -0.056396484375,
        -0.0142822265625,
        0.00872802734375,
        0.014892578125,
        -0.03076171875,
        0.035400390625,
        0.00714111328125,
        0.0294189453125,
        -0.016845703125,
        -0.00933837890625,
        0.06396484375,
        -0.0125732421875,
        -0.003204345703125,
        -0.00311279296875,
        0.04638671875,
        -0.01080322265625,
        0.038818359375,
        0.0252685546875,
        0.00933837890625,
        -0.0194091796875,
        -0.006622314453125,
        -0.02880859375,
        0.01007080078125,
        0.00738525390625,
        -0.0162353515625
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd",
      "peak_mem_bytes": 1379927040.0,
      "power_w": 300.509,
      "repeat": 14,
      "seconds": 0.19757997131347657,
      "sm_clock_mhz": 1650.0,
      "temp_c": 92.0,
      "throughput": 222.59576625437123,
      "tokens_per_s": 6633870.78804884,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782412145.122387,
      "work": 43980465111040.0,
      "workload": "attention"
    },
    "84f5b445649e74c8e953b27142a75bcedcf1bd2661fdebc1ae82c49b446c207d": {
      "cov_samples": 27.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665696620941162,
        0.2419005036354065,
        45.69060516357422,
        -104.03992462158203,
        -29.555950164794922,
        18.26737403869629,
        5.053205966949463,
        -1.6330361366271973,
        -19.49232292175293,
        -1.6832854747772217,
        -35.493896484375,
        8.15379524230957,
        28.613649368286133,
        57.69386672973633,
        35.252662658691406,
        -41.963016510009766,
        -2.9216866493225098,
        35.11246109008789,
        -43.46864700317383,
        48.31626892089844,
        -11.982179641723633,
        41.14215087890625,
        23.687564849853516,
        44.247703552246094,
        15.20740795135498,
        -47.834434509277344,
        -35.32904052734375,
        -11.622365951538086,
        46.96133804321289,
        53.017578125,
        12.78527545928955,
        70.10162353515625,
        19.705839157104492,
        -10.206097602844238,
        -51.09962844848633,
        -57.28548812866211,
        -10.50235366821289,
        12.129965782165527,
        14.531294822692871,
        -53.9898681640625,
        -18.366010665893555,
        44.34846496582031,
        -14.640332221984863,
        14.204991340637207,
        45.08489227294922,
        6.814635276794434,
        34.8195915222168,
        -2.0707850456237793,
        -29.226099014282227,
        16.726978302001953,
        14.848294258117676,
        -1.723818063735962,
        2.541440963745117,
        -59.181270599365234,
        24.993160247802734,
        -41.405792236328125,
        9.342031478881836,
        -0.6094911098480225,
        35.19490051269531,
        25.47705841064453,
        -15.006900787353516,
        -0.19012731313705444,
        -10.162240982055664,
        11.496954917907715
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "93f06d47cd22f3f2a80606a059dd3fd7c8a4b86a968c24755a0bc29e0b68cea2",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 288.762,
      "repeat": 0,
      "seconds": 0.2885254211425781,
      "sm_clock_mhz": 1844.296,
      "temp_c": 87.0,
      "throughput": 74.42961661734466,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412212.3847272,
      "work": 21474836480.0,
      "workload": "index_add"
    },
    "850f2d305bd1842e8e1634d21714d02c484d2998ab86d52febe02e43a0487b49": {
      "f": "spearman",
      "inputs": [
        "01843beeff8c1cde3ef8010d5cb60ea7d6d3d68cda14ad26ebb60f2316559f91",
        "1455ce4265f44063ec7aeb4a08e521123f0597576e3abb831f88f8a08451b718",
        "1b7e9f52b37efbd05ec1f004c75c107a62b6ef4432b847e5103591a55d3ec83a",
        "25fea05b114adc1ef967acfea461c8fe517a1f9e4e2163faac12669a7dc4f6a0",
        "26ab4834c572a00905748dcec787dcd1d5457051908552fd595cb646b5a41106",
        "3278cd1427a7d88976701220fb4f550e9f2bc1b931bac301f0b56d193d17fc26",
        "32f65e4513065e32ab0b60fdeb7086d82bbbf8f998e5a8b1cd106cd9e2b83d06",
        "47daa3ea2176218057a7604234741a73d307b32d543a29b86412ed67caa042ce",
        "573843a22934f90c3e36e1de155f06ecde2332f594f60444918e63788cb208ab",
        "60b55f2854ee567c26679b0c36343500f18323635351405659c8bf54e9145ae2",
        "699b38584a270d6e0aab7de0d42da9d5aee236a74c6f15d7ef43c5f885e6ce90",
        "69aba1efcd7f8e33673c8d5854931d2d82df6fab456d28ded63f44256b5c730c",
        "890ca188206450582689c889c46769b6f20b49ab470c2fdc344ef6ef5809d729",
        "95eda7db2cd52de7ca8fae42060a3c053c972901ccdea891bea56173fd2043be",
        "972d571301e0a31e88ee1b71830aadcb4db4325a4d7cb3d396ddb86813a27950",
        "9b21bda9be2574219322fa1e00594a59e0e676db75f3b336b8bdd9957a42f286",
        "9fb22d7564c9a015665d740e079952ebeacf49c7597212a321b7d54eb416d16c",
        "a1670b34e1fae568d781f3c1302749078a67292dc60e48571cf53520d8ef8470",
        "ab0e846e4fd85bf5f1444a233e3e6a1d8fed67fd9709fab2a7cbf9ec05bed4bd",
        "c1cd3098ea3948f442b4ca303257d579268fd55f00e8f11317951d61568ac256",
        "c796bda50d3e0ede4a8652602c00866dfd8260965bbc939220a2da1c698cbb9f",
        "c8ae07877a99943a9ffec47f92a781f3c222b6d3c137b5e2dac9265bbd04edb2",
        "da80739234fcebda6d0ff5c0f09d109165140c499574f7b63a5b11886b1ab281",
        "e8cb80f9ced89704b1016034e90b0ab45f882a92e4f43a12f92fd40191576f02"
      ],
      "kind": "reduction",
      "params": {
        "field_x": "throughput",
        "field_y": "sm_clock_mhz"
      },
      "value": "0.8045227413496715"
    },
    "862751e7c1d0dfc07a4d82c9047c0993dd83474aceecbe671cf55ce97b67c9d7": {
      "kind": "claim",
      "name": "validation_num_validation_pro6000_server_gemm_fp8",
      "rendered": "bit-stable",
      "source": "20276d7084ff42641a91dbf491355c04fb24bef6d64bf28c7879ab08a6d6ca5a",
      "stability_class": "S0",
      "text": "out-of-sample numerical class for gemm/fp8",
      "tolerance": null,
      "unit": ""
    },
    "8662e393c6a9e18348e21d97aeb38dd354c71b1cd0102922813ddfb130126fd9": {
      "kind": "claim",
      "name": "validation_num_validation_gemm_fp16",
      "rendered": "bit-stable",
      "source": "4821fb78f4fba704ccd0d9cc533bfa23cb89fb568bccc97e7bb0abb77cac716d",
      "stability_class": "S0",
      "text": "out-of-sample numerical class for gemm/fp16",
      "tolerance": null,
      "unit": ""
    },
    "869d59cfc7f0cf8d2f199d424485c2665081c52eb98e583e9eadb162c683253a": {
      "kind": "observation",
      "n": 16384,
      "precision": "fp8",
      "residual": 0.001714831206294942,
      "vkind": "floor"
    },
    "87c61ced70182c7202b72a416e0eb33585c59a2ddec3bc34872ce3cd6102dc6e": {
      "cov_samples": 117.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.0016915361526833122,
      "kind": "observation",
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 300.589,
      "repeat": 18,
      "seconds": 2.122650634765625,
      "sm_clock_mhz": 1320.0,
      "temp_c": 89.205,
      "throughput": 248.63516053396788,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782411940.901304,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "87d55343424d328987b7b91fe4ca46eaefaa80f0a0ba09800edc62ca41ce5dc2": {
      "cov_samples": 138.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1.9798221588134766,
        1.0968326330184937,
        1.243912935256958,
        1.4829226732254028,
        0.6601976156234741,
        1.4403016567230225,
        0.4923417866230011,
        1.382356882095337,
        0.680141270160675,
        1.4815963506698608,
        1.3910504579544067,
        1.213247537612915,
        1.976853609085083,
        0.9696173667907715,
        1.0560152530670166,
        1.2762250900268555,
        1.7529826164245605,
        1.075247883796692,
        2.383941650390625,
        1.1990503072738647,
        1.270270586013794,
        1.5278812646865845,
        1.1153757572174072,
        1.2174580097198486,
        1.490983247756958,
        2.5175743103027344,
        0.9194736480712891,
        0.8923731446266174,
        1.224113941192627,
        1.2876780033111572,
        0.9980440139770508,
        1.1725893020629883,
        1.2406046390533447,
        1.9320285320281982,
        0.6831880807876587,
        1.8259522914886475,
        1.405038833618164,
        2.617569923400879,
        2.277555227279663,
        1.371272087097168,
        0.8331707715988159,
        1.1126281023025513,
        0.52364182472229,
        2.0879507064819336,
        1.204996943473816,
        1.741601586341858,
        1.971782922744751,
        1.5683975219726562,
        0.722476601600647,
        1.0044938325881958,
        2.5240468978881836,
        1.902039647102356,
        2.803988456726074,
        2.158036947250366,
        1.692726969718933,
        1.8085885047912598,
        1.3749653100967407,
        0.8259979486465454,
        1.310592770576477,
        2.2896344661712646,
        1.6548560857772827,
        1.5993752479553223,
        2.3264646530151367,
        1.5351455211639404
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873",
      "peak_mem_bytes": 64458065408.0,
      "power_w": 299.992,
      "repeat": 3,
      "seconds": 2.55939794921875,
      "sm_clock_mhz": 1843.406,
      "temp_c": 85.0,
      "throughput": 1510.3046275316137,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "f32",
      "wall_time": 1782412085.126927,
      "work": 3865470566400.0,
      "workload": "hbm_triad"
    },
    "8801e40985e8f4cf71796790839a067fa38714230b3ba31ebc85d8535fc17b90": {
      "f": "median",
      "inputs": [
        "01843beeff8c1cde3ef8010d5cb60ea7d6d3d68cda14ad26ebb60f2316559f91",
        "1455ce4265f44063ec7aeb4a08e521123f0597576e3abb831f88f8a08451b718",
        "1b7e9f52b37efbd05ec1f004c75c107a62b6ef4432b847e5103591a55d3ec83a",
        "25fea05b114adc1ef967acfea461c8fe517a1f9e4e2163faac12669a7dc4f6a0",
        "26ab4834c572a00905748dcec787dcd1d5457051908552fd595cb646b5a41106",
        "3278cd1427a7d88976701220fb4f550e9f2bc1b931bac301f0b56d193d17fc26",
        "32f65e4513065e32ab0b60fdeb7086d82bbbf8f998e5a8b1cd106cd9e2b83d06",
        "47daa3ea2176218057a7604234741a73d307b32d543a29b86412ed67caa042ce",
        "573843a22934f90c3e36e1de155f06ecde2332f594f60444918e63788cb208ab",
        "60b55f2854ee567c26679b0c36343500f18323635351405659c8bf54e9145ae2",
        "699b38584a270d6e0aab7de0d42da9d5aee236a74c6f15d7ef43c5f885e6ce90",
        "69aba1efcd7f8e33673c8d5854931d2d82df6fab456d28ded63f44256b5c730c",
        "890ca188206450582689c889c46769b6f20b49ab470c2fdc344ef6ef5809d729",
        "95eda7db2cd52de7ca8fae42060a3c053c972901ccdea891bea56173fd2043be",
        "972d571301e0a31e88ee1b71830aadcb4db4325a4d7cb3d396ddb86813a27950",
        "9b21bda9be2574219322fa1e00594a59e0e676db75f3b336b8bdd9957a42f286",
        "9fb22d7564c9a015665d740e079952ebeacf49c7597212a321b7d54eb416d16c",
        "a1670b34e1fae568d781f3c1302749078a67292dc60e48571cf53520d8ef8470",
        "ab0e846e4fd85bf5f1444a233e3e6a1d8fed67fd9709fab2a7cbf9ec05bed4bd",
        "c1cd3098ea3948f442b4ca303257d579268fd55f00e8f11317951d61568ac256",
        "c796bda50d3e0ede4a8652602c00866dfd8260965bbc939220a2da1c698cbb9f",
        "c8ae07877a99943a9ffec47f92a781f3c222b6d3c137b5e2dac9265bbd04edb2",
        "da80739234fcebda6d0ff5c0f09d109165140c499574f7b63a5b11886b1ab281",
        "e8cb80f9ced89704b1016034e90b0ab45f882a92e4f43a12f92fd40191576f02"
      ],
      "kind": "reduction",
      "params": {
        "field": "throughput"
      },
      "value": "242.3959173489415"
    },
    "889186f85105adc58c8d47579d5d8fb2f05fad6156b87f14abc31f40f20e385d": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 299.96,
      "repeat": 3,
      "seconds": 1.0505704345703124,
      "sm_clock_mhz": 1844.907,
      "temp_c": 85.0,
      "throughput": 1635.2896120693363,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "default",
      "wall_time": 1782412154.5675533,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "890ca188206450582689c889c46769b6f20b49ab470c2fdc344ef6ef5809d729": {
      "cov_samples": 136.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00020194833230011356,
      "kind": "observation",
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 232.262,
      "repeat": 0,
      "seconds": 2.101176025390625,
      "sm_clock_mhz": 1657.074,
      "temp_c": 78.176,
      "throughput": 251.17628173696883,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp16",
      "wall_time": 1782411840.8022268,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "89d8e1f04f192ed66de4cc2a5e61425596760ed14136abaeb5dfa2839479c282": {
      "compute_capability": "12.0",
      "cuda_runtime": "13.0",
      "device": "NVIDIA GeForce RTX 5090",
      "driver_version": "595.58.03",
      "kind": "observation",
      "num_gpus": 1,
      "record": "device_validation.json",
      "sm_count": 170,
      "torch_version": "2.12.1+cu130",
      "total_memory_bytes": 33670758400,
      "vkind": "device_validation_env"
    },
    "8a5d52c822d5dfbcd9c45d05ac2f6d20eb3bae2f42076a317668d5100c97c427": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 299.769,
      "repeat": 2,
      "seconds": 1.050579833984375,
      "sm_clock_mhz": 1838.741,
      "temp_c": 85.0,
      "throughput": 1635.274981325742,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "deterministic",
      "wall_time": 1782412179.6660447,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "8a6740a7ce071fa222cd7253790278be37150160333b21270f864cb4ebbd142f": {
      "kind": "claim",
      "name": "validation_floor_validation_fp8",
      "rendered": "0.001747",
      "source": "4a9c3e7e9a1f269e914d12d73ab17dc4cf906489dea3ad87df19c9fef74c10c6",
      "stability_class": "out-of-sample-floor",
      "text": "out-of-sample residual floor for fp8",
      "tolerance": null,
      "unit": "rel. residual"
    },
    "8ad6fe845da190c31c409a16011acd56868593fdccbc5e27135a3e2770bf3ab9": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665694236755371,
        0.2418980598449707,
        45.69059371948242,
        -104.03998565673828,
        -29.555967330932617,
        18.267364501953125,
        5.053205966949463,
        -1.6330461502075195,
        -19.49233627319336,
        -1.6832630634307861,
        -35.493892669677734,
        8.153787612915039,
        28.6136474609375,
        57.69384002685547,
        35.25265121459961,
        -41.9630126953125,
        -2.9216809272766113,
        35.112464904785156,
        -43.46863555908203,
        48.316253662109375,
        -11.982181549072266,
        41.142147064208984,
        23.68756675720215,
        44.24770736694336,
        15.20739459991455,
        -47.83440399169922,
        -35.329044342041016,
        -11.62236499786377,
        46.961334228515625,
        53.017578125,
        12.785265922546387,
        70.10162353515625,
        19.705852508544922,
        -10.206087112426758,
        -51.0996208190918,
        -57.285499572753906,
        -10.502361297607422,
        12.129955291748047,
        14.531249046325684,
        -53.98988342285156,
        -18.366012573242188,
        44.34846878051758,
        -14.640329360961914,
        14.204996109008789,
        45.084903717041016,
        6.8146257400512695,
        34.8195915222168,
        -2.0707943439483643,
        -29.226106643676758,
        16.726974487304688,
        14.848299026489258,
        -1.72381591796875,
        2.541452169418335,
        -59.18128204345703,
        24.993165969848633,
        -41.405765533447266,
        9.34202766418457,
        -0.6094859838485718,
        35.19489288330078,
        25.47705841064453,
        -15.006898880004883,
        -0.19011548161506653,
        -10.16224193572998,
        11.496940612792969
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "76f5acba2e4db674599c6c6517d820fc56cddc37a99f545e4c8107486faf8152",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 300.256,
      "repeat": 14,
      "seconds": 0.2945690612792969,
      "sm_clock_mhz": 1841.842,
      "temp_c": 87.0,
      "throughput": 72.9025525855838,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412217.76057,
      "work": 21474836480.0,
      "workload": "index_add"
    },
    "8b6ea14dbb17c4c8157f7001eb9431398b4558d11470263cbe449b814ba1dea7": {
      "delta": 0.0,
      "kind": "observation",
      "n": 4096,
      "precision": "fp16",
      "rho0": 0.000201945440676333,
      "rho1": 0.000201945440676333,
      "vkind": "cross_floor"
    },
    "8c7aabfa1cb9b05874bd60e26cc2521751cab84dcbd59b4fbbbb237c908124eb": {
      "f": "minmax",
      "inputs": [
        "073e945e38593cbc9e4f4d25719d208b6bacad576080b482752a2348b28fa84a",
        "0b4ed4ae981279504dc7445a06ac98cdb7840d881e757eb497a5e8ec7aab8035",
        "12c7129c3f33ee47eed3bb0725b006b4995c83ebd91f25cbbd16ac4e1df489b4",
        "2c8d51feeaefaea21f81dfc2324c717d29e939fc50c69c622c1b372a93c0d17c",
        "4152acb956447031b4f117c6e22e7a57c2110176ab7e1d0f13418d3a9e396b75",
        "4b196805bd19af0d68ebb7066433f7b0910a35ba6e8f04aa3b79e5003736746d",
        "4d6ccaecc0a51ce400a3c059b02d573f0bdfe65d0279064a94854ba44608ccb5",
        "55282e4b9fd791c9c096e90bbdad987fcc195980a209e2d102f25b32607ff15a",
        "72806af4f4e67d02cb3a6f7005ff5c3ee62ebb16c10de1e000fca9288865b5fc",
        "733ec1723018abaac800519f1d12ea969bf4f82be7cbf79cb4d09bc411108ad8",
        "84670a283aa9d6f8d84de8a18e5a251ea5928ffaafeecd08da37d3116adf71b3",
        "9c80dbd7233532873666e135e7d466abce942ac264b411aa02b322eacaddda7d",
        "9f04df23101798b9e0700473452f9f00b8192dda6edf29a7dee04f649555fb6c",
        "a80070cff7ddf884baaa9d58f690020da1cdcd773071c6536652cdc6a34c2b34",
        "b280205ab17a113db4ce6971740a9764b5aba45394a8f6c791d757a8f8057ed7",
        "b95bb774e33cf74e4b4fe44e2b0b7c9d1287b097ad6ce88df45935df1104e189",
        "c769ff06d3c2b9e7fd46f9f077581cdb8d85d3f755049976f4a18f7ff026fa36",
        "ce4023714841acd44ecc40588f8085d7360f3b278dea8088631f7c054e6aec2d",
        "dd885efed2274b22150ad21534b4d121c0b1476a16798867827bbeea365f29f7",
        "e2d98d9baaef45e85d3eebd60bfce988db34f74a6d6254cbda4217f2b1c3a870",
        "e6dde0b2fbc631040b9b565d452e9d70cf2c53c823f9e20801e4f46cfae53161",
        "eb768d599841f8aeb2b17955335588e6cffce4cda505b3f7588e6c537b4a25f6",
        "f6105df72c36e823514a7ee3a25182e38f6d854ea12f44edb4277c5fb22433dc",
        "f719f2c62133ad71730ecfa4642b6b53d026f61f0cd04ab5129d9fbf6bca4dc6"
      ],
      "kind": "reduction",
      "params": {
        "field": "throughput"
      },
      "value": [
        "222.21288383709006",
        "229.9734362809824"
      ]
    },
    "8c8ff1bdc8afc0e8d952234712b4c2629e1e1bb462ddd435ef9428513f90080e": {
      "cov_samples": 172.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "kind": "observation",
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "peak_mem_bytes": 4328521728.0,
      "power_w": 299.937,
      "repeat": 3,
      "seconds": 2.98819384765625,
      "sm_clock_mhz": 1267.0,
      "temp_c": 88.145,
      "throughput": 117.74461056610633,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "tf32",
      "wall_time": 1782411966.5189166,
      "work": 351843720888320.0,
      "workload": "gemm"
    },
    "8de56215830f159b7b7f5fd7df08dedf42973f91ea846efe67a14b78898c4f4b": {
      "f": "spearman",
      "inputs": [
        "046199aacb10cac625f63fdd15ad39265e636e7ca3e41b97e29f02eb8de28ceb",
        "0ec6093c6659e49a7897150998aa9fe3dfe50caff30ff32e991e4fcd7c1f89ab",
        "23ffea346865aae0ba5b0c91aac6fbce64e0ad97ed33fcd2bb7cc9c3c8d7447c",
        "27f7afc159605ec26f8dd9be15255e837efe5f07b8bc5adcb7afa942bf11458c",
        "3c0c943878a7470421d8d6b0cc81b24a9e578c3ec81c6c0a19ab838ce5e37036",
        "4e93b680ad2ba9c5555b1105f36a155319a3aed71565efe99e8b8ceeb94f66b5",
        "5bbe81ae35777ece382592a58c78e6feea282c11023484aff043c9cb6e038523",
        "6386b3e0febda0096e77918253631f3bdc67c1cc3b6b665c9092994e9f9ac973",
        "7106d7a5fd0020a525167f50549df72b4ca8231dce342a24d035fe0f5a2cdb4b",
        "8c8ff1bdc8afc0e8d952234712b4c2629e1e1bb462ddd435ef9428513f90080e",
        "9612bf85651540d7c6b6fa6b2bd9d28b00226cbff202c259eab95a55c4f3c68b",
        "9d1ad263ceac67db5c229d92648437e1034f0373d380b76edf6e050d347356ff",
        "9d800ecf828e5273a6106d46a92bfc207336499c2350d623fa95ac1a8562a0f8",
        "aa810e0726ebb8107a5416ceb971213c25cf3a4390d93ebf6e6670743b4d2a56",
        "c2f5f853bc3e4e627361d082b3066fee69833fff6c588824d51c8fcfd8276346",
        "cc527c43d0d288f8a44e87b80d0843123e0cd5f5137996520ae33db9135269f8",
        "cdee5c8e7b6a31f7b0c59bb520e051f050938683bf908d7726cb92b8e2de1e81",
        "d2555b96acacdf71f6786b054dcef2d9a9c48d1b766f6111e6842fe15af2c761",
        "d9bddb670a0de382ea626b3dc00345f13c4e4e2361cfe1a14e135bcd4b89ab64",
        "de35aeb9286b82fb5434d8c43f954fa46b66076ad0628db9cbde1d71c3e9d7e7",
        "f1f325bba7b5ea6e3eb4f931288156d7be37ad67de4091468096ac364ea38a4e",
        "f6032c5a023336021d2a3cd3f5ee55caaa5d29c1674a55511d419e94104e895f",
        "fceef67cd395d283bfeabcd822bade1b14e2f2e5a8aba238d27030bf0b30807f",
        "ff5ca4de768c1acf03b58899b25468d64eb545d3a64c2c5d0a96feb135a1e52a"
      ],
      "kind": "reduction",
      "params": {
        "field_x": "throughput",
        "field_y": "sm_clock_mhz"
      },
      "value": "-0.30722378911387255"
    },
    "8e7868c61279085a7f7f7057fbcf769178611ce3de01dfc3a1dc6ab93a9f7c9d": {
      "kind": "claim",
      "name": "num_index_add_atomic",
      "rendered": "<= 7.55e-05 rel.",
      "source": "bf686498647e4e1a0dcc889d99419d0699af32539171a4ab62443de5f8d3d12b",
      "stability_class": "Snd",
      "text": "index_add/atomic run-to-run numerical divergence",
      "tolerance": "7.546109346142869e-05",
      "unit": ""
    },
    "8e8fa0b5ba572008f50c459910d103b0c5a34946d2b1e2608d261de11d3cbdb6": {
      "kind": "observation",
      "n": 4096,
      "precision": "bf16",
      "record": "device_validation.json",
      "residual": 0.0015833305699710953,
      "vkind": "validation_floor"
    },
    "8f6741295a4e262f64dc477b459e62ddffeafad462b4fb076c281ad44ccf7456": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 299.989,
      "repeat": 6,
      "seconds": 1.0504849853515625,
      "sm_clock_mhz": 1803.241,
      "temp_c": 85.0,
      "throughput": 1635.4226308385041,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "default",
      "wall_time": 1782412157.828081,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "8fb83a8f680d5e3d1a0803cb11050e78ece92c9d479665202344cf1ef50c711f": {
      "kind": "claim",
      "name": "validation_num_validation_pro6000_server_gemm_bf16",
      "rendered": "bit-stable",
      "source": "d4198140ff880fc27d87e1b36c5063c009eea0df444449ed12f21f832d4d3d3e",
      "stability_class": "S0",
      "text": "out-of-sample numerical class for gemm/bf16",
      "tolerance": null,
      "unit": ""
    },
    "9093ed5fcfab88f279cd8e4db87feb85c27f96a779ef49aa6751cd424318d6f4": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665693283081055,
        0.2418973445892334,
        45.69059371948242,
        -104.03997039794922,
        -29.555986404418945,
        18.267333984375,
        5.053211212158203,
        -1.6330528259277344,
        -19.492324829101562,
        -1.6832928657531738,
        -35.493900299072266,
        8.153796195983887,
        28.613649368286133,
        57.69386672973633,
        35.252647399902344,
        -41.96302795410156,
        -2.921696662902832,
        35.112449645996094,
        -43.46866989135742,
        48.31623077392578,
        -11.982211112976074,
        41.14214324951172,
        23.687570571899414,
        44.24772644042969,
        15.207415580749512,
        -47.83443832397461,
        -35.32902145385742,
        -11.622379302978516,
        46.96131896972656,
        53.01755905151367,
        12.78526782989502,
        70.10163879394531,
        19.705839157104492,
        -10.206082344055176,
        -51.09961700439453,
        -57.285499572753906,
        -10.50235652923584,
        12.12996768951416,
        14.531278610229492,
        -53.98988342285156,
        -18.36600112915039,
        44.348453521728516,
        -14.640317916870117,
        14.204977035522461,
        45.08489990234375,
        6.814637660980225,
        34.819602966308594,
        -2.0707902908325195,
        -29.22608757019043,
        16.726974487304688,
        14.848310470581055,
        -1.723813533782959,
        2.541449785232544,
        -59.181297302246094,
        24.9931583404541,
        -41.40577697753906,
        9.342031478881836,
        -0.6094832420349121,
        35.19489669799805,
        25.477046966552734,
        -15.006906509399414,
        -0.19011974334716797,
        -10.162237167358398,
        11.496952056884766
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "92e4c20f725d17a9bedd1935002bba9c8dedd9d86091d02a002157e3ff13e8b4",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 299.681,
      "repeat": 11,
      "seconds": 0.29758108520507814,
      "sm_clock_mhz": 1762.0,
      "temp_c": 86.0,
      "throughput": 72.16465544240019,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412207.1712222,
      "work": 21474836480.0,
      "workload": "scatter_add"
    },
    "90e8d40e1761e6a5c8cf4edde3f2f893cf878aa11c3b126ab65df9510bbb49a2": {
      "bit_stable": true,
      "kind": "observation",
      "median": 519.0987514844076,
      "median_power_w": 438.185,
      "median_temp_c": 63.25,
      "nd_rel": 0.0,
      "peak_mem_gib": 1.0324711799621582,
      "record": "device_validation.json",
      "rel_dispersion": 0.0051823661764296815,
      "rho_clock": 0.5988131309566295,
      "rho_temp": -0.6508140266182866,
      "unit": "TFLOP/s",
      "variant": "fp8",
      "vkind": "validation_workload",
      "workload": "gemm"
    },
    "9235961e67c04be00aa63bc4cfc79ed5fcd15011705385a81ed96172cf0849ae": {
      "f": "spearman",
      "inputs": [
        "071fa5d5564e7ac8ec7d41b8686431750a0cb18a8bf2b1081f2cb41f0fb47eab",
        "0f5d4e378e1f524cb64cf4f703b1a0bac8cb74c2bdc4bb5e9d9039f95306eb6b",
        "1257857da597f5781ed18a7058838c5d90945962aa8eb14fbe46dbe1f125db95",
        "22d273d6d27cea34cdf805d01bb2650be86517a12936a09c18d870b3e809c8ba",
        "2686d9427e69a3b616d12b779a85487cb9055f055aa382a6c1954b5fbd9a695d",
        "290c137f420d322afb1503f444b3b38d89d93a1fc2812fff1f202c3d776b2bbf",
        "2b73786da334255b2f6c0cd34d13978c36e8ab7aa84f5342bed9f63520332823",
        "3c3d734a3124854cf559271be8c7e3dc410d3a9a540794f9194b26bbc80fdbaf",
        "3f327c660aa546c42fa1b38691b1a230da4ddce888448da9ca0afe251dd65952",
        "4e0b08ee8789fceb1a7c780e43071c4e477d95265e1259f2e8b81e306a72ea2f",
        "599de5a4ff52c45ffb6059503dd0dacaed9fc6c78f9c7fa8b522e0c20934c93c",
        "6c6fff9dd4c7fbd8316f0011844a69e108da17f245b647b81db1b0d7f1fbbea9",
        "87d55343424d328987b7b91fe4ca46eaefaa80f0a0ba09800edc62ca41ce5dc2",
        "981f54fcf44e41d0b6682d9a7eb95f8175537c9a6095eb06973db5d6022c7f1d",
        "ae1ab5c3aa2f64648b5bd1244e69db53256afc18b812dc61eec8d4d5295f8b52",
        "b106fd1d9ee5cc3949c49c4db6701d0ec4e167b50caff8d8512285dca773770f",
        "b70366afb9fb93c9f145575d255e47835a7f122f42d9b68384a3362c02635f36",
        "ba44ddf7571d726be56e7f2c654b9a9499465ca3df5aa4a065644fe13289d102",
        "bbbde874bffa9fb465320f5284ea15b3d782ce01f853be4ba563af7c85f77dd4",
        "c17f1c4ee6d0a5c7644eebbe15325fac50ffcdce134f71de5f72a93310f34c1c",
        "cda2c9d1dd9e2f64cef58b47a34b97e2c0d56b048e4af4e247b7daec75c897a3",
        "d1f7d78cb4d435d9646243b6a6f99a2014a71d31357c5644abbe3aac4524ac27",
        "dc20684fb3b91f56763c18bfd8c182b6ffe4bcc9c9f7da36cd9825af8eff109a",
        "e9e4f920d5812322281bced5f376492bad47bf699a39f43c237ab1188edc93b9"
      ],
      "kind": "reduction",
      "params": {
        "field_x": "throughput",
        "field_y": "sm_clock_mhz"
      },
      "value": "0.41182866813953456"
    },
    "9244de8f5df38200d28e577c3b502ce5afb19f31a742a69569b05fb0008ac214": {
      "f": "minmax",
      "inputs": [
        "071fa5d5564e7ac8ec7d41b8686431750a0cb18a8bf2b1081f2cb41f0fb47eab",
        "0f5d4e378e1f524cb64cf4f703b1a0bac8cb74c2bdc4bb5e9d9039f95306eb6b",
        "1257857da597f5781ed18a7058838c5d90945962aa8eb14fbe46dbe1f125db95",
        "22d273d6d27cea34cdf805d01bb2650be86517a12936a09c18d870b3e809c8ba",
        "2686d9427e69a3b616d12b779a85487cb9055f055aa382a6c1954b5fbd9a695d",
        "290c137f420d322afb1503f444b3b38d89d93a1fc2812fff1f202c3d776b2bbf",
        "2b73786da334255b2f6c0cd34d13978c36e8ab7aa84f5342bed9f63520332823",
        "3c3d734a3124854cf559271be8c7e3dc410d3a9a540794f9194b26bbc80fdbaf",
        "3f327c660aa546c42fa1b38691b1a230da4ddce888448da9ca0afe251dd65952",
        "4e0b08ee8789fceb1a7c780e43071c4e477d95265e1259f2e8b81e306a72ea2f",
        "599de5a4ff52c45ffb6059503dd0dacaed9fc6c78f9c7fa8b522e0c20934c93c",
        "6c6fff9dd4c7fbd8316f0011844a69e108da17f245b647b81db1b0d7f1fbbea9",
        "87d55343424d328987b7b91fe4ca46eaefaa80f0a0ba09800edc62ca41ce5dc2",
        "981f54fcf44e41d0b6682d9a7eb95f8175537c9a6095eb06973db5d6022c7f1d",
        "ae1ab5c3aa2f64648b5bd1244e69db53256afc18b812dc61eec8d4d5295f8b52",
        "b106fd1d9ee5cc3949c49c4db6701d0ec4e167b50caff8d8512285dca773770f",
        "b70366afb9fb93c9f145575d255e47835a7f122f42d9b68384a3362c02635f36",
        "ba44ddf7571d726be56e7f2c654b9a9499465ca3df5aa4a065644fe13289d102",
        "bbbde874bffa9fb465320f5284ea15b3d782ce01f853be4ba563af7c85f77dd4",
        "c17f1c4ee6d0a5c7644eebbe15325fac50ffcdce134f71de5f72a93310f34c1c",
        "cda2c9d1dd9e2f64cef58b47a34b97e2c0d56b048e4af4e247b7daec75c897a3",
        "d1f7d78cb4d435d9646243b6a6f99a2014a71d31357c5644abbe3aac4524ac27",
        "dc20684fb3b91f56763c18bfd8c182b6ffe4bcc9c9f7da36cd9825af8eff109a",
        "e9e4f920d5812322281bced5f376492bad47bf699a39f43c237ab1188edc93b9"
      ],
      "kind": "reduction",
      "params": {
        "field": "throughput"
      },
      "value": [
        "1509.3543786023386",
        "1513.3605687156673"
      ]
    },
    "9318535920ed7b9a0444758e377df279e9ce9d1caa3b50c93e1af5224c88beb3": {
      "kind": "observation",
      "n": 32768,
      "precision": "fp8",
      "record": "device_validation_pro6000_server.json",
      "residual": 0.001557312424766511,
      "vkind": "validation_floor"
    },
    "9509d772531510b462d01d4ae83ff7ecc45bbd975c16d4e4f254245e26492a6b": {
      "delta": 0.0,
      "kind": "observation",
      "n": 16384,
      "precision": "fp8",
      "rho0": 0.001714831206294942,
      "rho1": 0.001714831206294942,
      "vkind": "cross_floor"
    },
    "95eda7db2cd52de7ca8fae42060a3c053c972901ccdea891bea56173fd2043be": {
      "cov_samples": 120.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00020194833230011356,
      "kind": "observation",
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.667,
      "repeat": 23,
      "seconds": 2.17948779296875,
      "sm_clock_mhz": 1286.667,
      "temp_c": 90.0,
      "throughput": 242.15119856835426,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp16",
      "wall_time": 1782411896.0012124,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "9612bf85651540d7c6b6fa6b2bd9d28b00226cbff202c259eab95a55c4f3c68b": {
      "cov_samples": 171.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "kind": "observation",
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "peak_mem_bytes": 4328521728.0,
      "power_w": 299.998,
      "repeat": 11,
      "seconds": 2.987761962890625,
      "sm_clock_mhz": 1279.135,
      "temp_c": 88.0,
      "throughput": 117.76163069828874,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "tf32",
      "wall_time": 1782411994.1301825,
      "work": 351843720888320.0,
      "workload": "gemm"
    },
    "9620a4aecbded84a7bb3a8cb52b144cc5ddeec2bbd603d3f7af203358a03494a": {
      "kind": "observation",
      "n": 8192,
      "precision": "bf16",
      "record": "device_validation.json",
      "residual": 0.0017217266683484424,
      "vkind": "validation_floor"
    },
    "9688aafd150cf8a222d0794b552859d867b7a112d74be4507e394b3d733a53aa": {
      "kind": "claim",
      "name": "corruption_2_repair",
      "rendered": "accept",
      "source": "d7cd5cf46090905770fc094f6866b46ee5f8d0951cdf2917e257fb3f730d7b05",
      "stability_class": "verify-stage",
      "text": "corruption: recompute C residual 3.06e-04 vs tau 6.06e-04",
      "tolerance": null,
      "unit": ""
    },
    "96ba4075d62b93ef40df28089c8d7823dad5bb90b8cae17cc0dc78897f48ef87": {
      "cov_samples": 79.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "kind": "observation",
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "peak_mem_bytes": 4331143680.0,
      "power_w": 300.003,
      "repeat": 20,
      "seconds": 1.452464599609375,
      "sm_clock_mhz": 1332.063,
      "temp_c": 89.316,
      "throughput": 484.4782048153802,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp8",
      "wall_time": 1782412068.991596,
      "work": 703687441776640.0,
      "workload": "gemm"
    },
    "972d571301e0a31e88ee1b71830aadcb4db4325a4d7cb3d396ddb86813a27950": {
      "cov_samples": 120.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00020194833230011356,
      "kind": "observation",
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.98,
      "repeat": 16,
      "seconds": 2.1810595703125,
      "sm_clock_mhz": 1294.65,
      "temp_c": 90.0,
      "throughput": 241.9766926663366,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp16",
      "wall_time": 1782411879.090386,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "98044f2c9186a8c6172adbe1d3e223e0f9360b86f4111ddda7b8cb23a0595a90": {
      "kind": "observation",
      "n": 8192,
      "precision": "tf32",
      "record": "device_validation.json",
      "residual": 0.0003599435989131059,
      "vkind": "validation_floor"
    },
    "981f54fcf44e41d0b6682d9a7eb95f8175537c9a6095eb06973db5d6022c7f1d": {
      "cov_samples": 138.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1.9798221588134766,
        1.0968326330184937,
        1.243912935256958,
        1.4829226732254028,
        0.6601976156234741,
        1.4403016567230225,
        0.4923417866230011,
        1.382356882095337,
        0.680141270160675,
        1.4815963506698608,
        1.3910504579544067,
        1.213247537612915,
        1.976853609085083,
        0.9696173667907715,
        1.0560152530670166,
        1.2762250900268555,
        1.7529826164245605,
        1.075247883796692,
        2.383941650390625,
        1.1990503072738647,
        1.270270586013794,
        1.5278812646865845,
        1.1153757572174072,
        1.2174580097198486,
        1.490983247756958,
        2.5175743103027344,
        0.9194736480712891,
        0.8923731446266174,
        1.224113941192627,
        1.2876780033111572,
        0.9980440139770508,
        1.1725893020629883,
        1.2406046390533447,
        1.9320285320281982,
        0.6831880807876587,
        1.8259522914886475,
        1.405038833618164,
        2.617569923400879,
        2.277555227279663,
        1.371272087097168,
        0.8331707715988159,
        1.1126281023025513,
        0.52364182472229,
        2.0879507064819336,
        1.204996943473816,
        1.741601586341858,
        1.971782922744751,
        1.5683975219726562,
        0.722476601600647,
        1.0044938325881958,
        2.5240468978881836,
        1.902039647102356,
        2.803988456726074,
        2.158036947250366,
        1.692726969718933,
        1.8085885047912598,
        1.3749653100967407,
        0.8259979486465454,
        1.310592770576477,
        2.2896344661712646,
        1.6548560857772827,
        1.5993752479553223,
        2.3264646530151367,
        1.5351455211639404
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873",
      "peak_mem_bytes": 64458065408.0,
      "power_w": 299.992,
      "repeat": 14,
      "seconds": 2.55958984375,
      "sm_clock_mhz": 1844.855,
      "temp_c": 85.0,
      "throughput": 1510.1913987659766,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "f32",
      "wall_time": 1782412115.6841123,
      "work": 3865470566400.0,
      "workload": "hbm_triad"
    },
    "98226ef8291b9e56e077d6bbd69b892bae4ed32e790877f928e351c33e1c9a76": {
      "f": "median",
      "inputs": [
        "029d0920acbc07ef77de2e10b4708a526e308a3f6a156bb79f3210d4429d5fd4",
        "033dba7532b1425d40168fdc33fd1c9fa0589981265e13280fe9ee12851de7d9",
        "10405de9ee7dcc8e72b510657696004005ec63b7e36db8a6edcfcc9c212077cf",
        "137eac6a91efc853e553ace81b6f29a1ea4a2b5857bcd4e1e0a515d9ba6ab0c0",
        "2355699720c8984d9b4f25d63581ebbc2d907b6d439f8ebdbc5537f63f4e9b38",
        "3b31cae65b45b2ecbbcef7e34d73fc4e6670a7ace786bd32cb0a574f9d9ed24b",
        "3ede35b4f859245472501eb8a2067b29d80d6491c49f64eed6fc20b772060d5d",
        "47ff9049235be2387b192cb2bb018697be36723370f8d5b9368e4c1b9697844d",
        "77825723a5b5f5ff67abd5221c056ac6d1d409dcb0c083283ee72c13fb41f43f",
        "794fc50cf869c4e8ff06ab93975f1513767f6cfc9c49d1630197190043f30824",
        "800eb409e817665137b6a89b6af565557904b6217ebd45cb56d250197fc95eab",
        "8a5d52c822d5dfbcd9c45d05ac2f6d20eb3bae2f42076a317668d5100c97c427",
        "9845570096518ddf10ffd588cf205911cc232ba73d9b3cd9a5106c0dffa89011",
        "9897d6f0c28621449b8c102580560370bf708a6260604176e15a6cef15e26acd",
        "9e096beb0893e925266f6787d37f50c6f13f6b23af1dce5554f84348261cad6b",
        "9e12c949e7f0bfdb1af7bff840948fdf2ae02dc97045d76e309a8939f631f202",
        "a105064c05bdcc7cf8de2fa79be3890a3456a3d43cb6ebe1026967db6d8bf0c2",
        "b59b51781c5d432cb9e71905174c966f17355015fe190059c85b037b833bafdc",
        "b826d782078f9c4ed1cca7e1972255b044242b9893d15aae123a1ad9e553d617",
        "b8ebe07c065b21c2406f0b47eef2e42e917c72eab720bf43b403de25c353e899",
        "db21b205d530820f827a73b2e4e45e3640e132731f9691878adcf4b451c6f065",
        "e317e39a74aba2354c13031e1a058c33312309dcf9bc2c33265413dfb2c2f455",
        "f4f927f6d99d81f38f0449be3bd70bd979708bdbf7f0b9f8ea22812f2115df33",
        "f76af7a78423bbbfad6c6ac2d878a7a890e98218cebc0186c4aebc76da77246b"
      ],
      "kind": "reduction",
      "params": {
        "field": "power_w"
      },
      "value": "299.97799999999995"
    },
    "9845570096518ddf10ffd588cf205911cc232ba73d9b3cd9a5106c0dffa89011": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 299.975,
      "repeat": 4,
      "seconds": 1.0504676513671876,
      "sm_clock_mhz": 1803.241,
      "temp_c": 85.0,
      "throughput": 1635.4496172861998,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "deterministic",
      "wall_time": 1782412181.8415303,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "9897d6f0c28621449b8c102580560370bf708a6260604176e15a6cef15e26acd": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 300.009,
      "repeat": 17,
      "seconds": 1.0509049072265626,
      "sm_clock_mhz": 1831.019,
      "temp_c": 85.0,
      "throughput": 1634.7691466527926,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "deterministic",
      "wall_time": 1782412195.9828067,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "9900add7650df01e3bec964e39d35bfd2932d5c4c1e638b569ac1e8826a45de1": {
      "kind": "claim",
      "name": "corruption_1_inject",
      "rendered": "reject",
      "source": "54af85608be187d874c33fba7d00fcaa33a35e38ac49de29f8b5a5336a2483e7",
      "stability_class": "verify-stage",
      "text": "corruption: single bit flip in C residual 2.01e-03 vs tau 6.06e-04",
      "tolerance": null,
      "unit": ""
    },
    "99c1bd3670c748094443c8e0d8a479f795e80ee459c85e3c8e88bbe1efbfead3": {
      "blind_window_unaware_rel": 0.005465951282531023,
      "evade_rel_corruption": 0.4999999701976776,
      "fiat_shamir_catches": true,
      "kind": "observation",
      "precision": "fp8",
      "rho_committed_passes": true,
      "rho_committed_probe": 0.0017397368936445936,
      "rho_fiat_shamir": 0.33363881796681133,
      "tau": 0.005218524292653999,
      "vkind": "adversary",
      "witness_catches": true,
      "witness_delta": 1.439601170197698
    },
    "9a6e396e9b3b50c43548b04d0d5b244bbeb34c26fe01d37b2e0738e6efaf4579": {
      "kind": "claim",
      "name": "validation_num_validation_pro6000_server_index_add_atomic",
      "rendered": "<= 4.01e-06 rel.",
      "source": "57efd3a1d6bbb17de8b79b1e12775e4c72ed11bc9b241f6d4f4a5a43db2ced0b",
      "stability_class": "Snd",
      "text": "out-of-sample numerical class for index_add/atomic",
      "tolerance": null,
      "unit": ""
    },
    "9a796820e8d5c76516342343ad2b3f6cf4235bd84b5380558c587f7772a03310": {
      "kind": "claim",
      "name": "portable_recheck",
      "rendered": true,
      "source": "688e913ba7c553d83b15550d674f58102a4b222f47cec338b1346ac370427124",
      "stability_class": "device-independent",
      "text": "GPU product re-verified on the CPU from the committed seed",
      "tolerance": null,
      "unit": ""
    },
    "9aa4dad64a9fc804932100cd3003ab12e3ac4e4d0af367d3a1d322cd8b5e15b8": {
      "f": "median",
      "inputs": [
        "046199aacb10cac625f63fdd15ad39265e636e7ca3e41b97e29f02eb8de28ceb",
        "0ec6093c6659e49a7897150998aa9fe3dfe50caff30ff32e991e4fcd7c1f89ab",
        "23ffea346865aae0ba5b0c91aac6fbce64e0ad97ed33fcd2bb7cc9c3c8d7447c",
        "27f7afc159605ec26f8dd9be15255e837efe5f07b8bc5adcb7afa942bf11458c",
        "3c0c943878a7470421d8d6b0cc81b24a9e578c3ec81c6c0a19ab838ce5e37036",
        "4e93b680ad2ba9c5555b1105f36a155319a3aed71565efe99e8b8ceeb94f66b5",
        "5bbe81ae35777ece382592a58c78e6feea282c11023484aff043c9cb6e038523",
        "6386b3e0febda0096e77918253631f3bdc67c1cc3b6b665c9092994e9f9ac973",
        "7106d7a5fd0020a525167f50549df72b4ca8231dce342a24d035fe0f5a2cdb4b",
        "8c8ff1bdc8afc0e8d952234712b4c2629e1e1bb462ddd435ef9428513f90080e",
        "9612bf85651540d7c6b6fa6b2bd9d28b00226cbff202c259eab95a55c4f3c68b",
        "9d1ad263ceac67db5c229d92648437e1034f0373d380b76edf6e050d347356ff",
        "9d800ecf828e5273a6106d46a92bfc207336499c2350d623fa95ac1a8562a0f8",
        "aa810e0726ebb8107a5416ceb971213c25cf3a4390d93ebf6e6670743b4d2a56",
        "c2f5f853bc3e4e627361d082b3066fee69833fff6c588824d51c8fcfd8276346",
        "cc527c43d0d288f8a44e87b80d0843123e0cd5f5137996520ae33db9135269f8",
        "cdee5c8e7b6a31f7b0c59bb520e051f050938683bf908d7726cb92b8e2de1e81",
        "d2555b96acacdf71f6786b054dcef2d9a9c48d1b766f6111e6842fe15af2c761",
        "d9bddb670a0de382ea626b3dc00345f13c4e4e2361cfe1a14e135bcd4b89ab64",
        "de35aeb9286b82fb5434d8c43f954fa46b66076ad0628db9cbde1d71c3e9d7e7",
        "f1f325bba7b5ea6e3eb4f931288156d7be37ad67de4091468096ac364ea38a4e",
        "f6032c5a023336021d2a3cd3f5ee55caaa5d29c1674a55511d419e94104e895f",
        "fceef67cd395d283bfeabcd822bade1b14e2f2e5a8aba238d27030bf0b30807f",
        "ff5ca4de768c1acf03b58899b25468d64eb545d3a64c2c5d0a96feb135a1e52a"
      ],
      "kind": "reduction",
      "params": {
        "field": "freivalds_rho"
      },
      "value": "0.0002885857200644284"
    },
    "9b21bda9be2574219322fa1e00594a59e0e676db75f3b336b8bdd9957a42f286": {
      "cov_samples": 120.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00020194833230011356,
      "kind": "observation",
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.979,
      "repeat": 15,
      "seconds": 2.178696533203125,
      "sm_clock_mhz": 1302.5,
      "temp_c": 90.0,
      "throughput": 242.23914312497558,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp16",
      "wall_time": 1782411876.6737683,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "9b9157f1231ae910ff1453805b7fec541fd16c1cdcd668a633a9f307b00e0a80": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665701389312744,
        0.24190068244934082,
        45.69059753417969,
        -104.03994750976562,
        -29.55599021911621,
        18.26740264892578,
        5.0532145500183105,
        -1.6330440044403076,
        -19.49234390258789,
        -1.6832783222198486,
        -35.49387741088867,
        8.153791427612305,
        28.6136417388916,
        57.69387435913086,
        35.25265121459961,
        -41.9630241394043,
        -2.92168927192688,
        35.11244583129883,
        -43.4686393737793,
        48.31624221801758,
        -11.982187271118164,
        41.142154693603516,
        23.687564849853516,
        44.24769973754883,
        15.207398414611816,
        -47.83440399169922,
        -35.329044342041016,
        -11.6223726272583,
        46.961326599121094,
        53.01758575439453,
        12.78528118133545,
        70.10161590576172,
        19.70584487915039,
        -10.20608139038086,
        -51.09961700439453,
        -57.28545379638672,
        -10.502358436584473,
        12.129962921142578,
        14.531279563903809,
        -53.98987579345703,
        -18.36601448059082,
        44.34846878051758,
        -14.640327453613281,
        14.204998016357422,
        45.08489990234375,
        6.8146281242370605,
        34.819576263427734,
        -2.070791721343994,
        -29.226099014282227,
        16.726978302001953,
        14.848299980163574,
        -1.7238212823867798,
        2.5414509773254395,
        -59.1812629699707,
        24.993148803710938,
        -41.40578842163086,
        9.342019081115723,
        -0.609501838684082,
        35.19489669799805,
        25.4770450592041,
        -15.00689697265625,
        -0.19011691212654114,
        -10.162245750427246,
        11.496947288513184
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "be38ee1d7055e609757695cb74324a7fa987014c725b368372a72e7731559877",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 263.344,
      "repeat": 3,
      "seconds": 0.2946245422363281,
      "sm_clock_mhz": 1792.0,
      "temp_c": 86.211,
      "throughput": 72.88882425407155,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412213.5358982,
      "work": 21474836480.0,
      "workload": "index_add"
    },
    "9c80dbd7233532873666e135e7d466abce942ac264b411aa02b322eacaddda7d": {
      "cov_samples": 13.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        -0.53515625,
        -0.2197265625,
        -0.04736328125,
        0.00628662109375,
        -0.01361083984375,
        0.00482177734375,
        -0.011474609375,
        -0.040771484375,
        -0.01251220703125,
        0.01190185546875,
        0.0081787109375,
        0.011474609375,
        -0.03125,
        0.018798828125,
        -0.0255126953125,
        0.0147705078125,
        -0.009033203125,
        -0.05078125,
        0.0174560546875,
        -0.01275634765625,
        -0.028564453125,
        -0.004058837890625,
        0.015869140625,
        -0.01177978515625,
        0.004913330078125,
        0.002105712890625,
        -0.00567626953125,
        -0.003143310546875,
        -0.002960205078125,
        0.0286865234375,
        0.005401611328125,
        0.01092529296875,
        -0.030517578125,
        -0.0673828125,
        -0.0732421875,
        -0.061279296875,
        -0.1376953125,
        -0.017578125,
        0.0026092529296875,
        -0.056396484375,
        -0.0142822265625,
        0.00872802734375,
        0.014892578125,
        -0.03076171875,
        0.035400390625,
        0.00714111328125,
        0.0294189453125,
        -0.016845703125,
        -0.00933837890625,
        0.06396484375,
        -0.0125732421875,
        -0.003204345703125,
        -0.00311279296875,
        0.04638671875,
        -0.01080322265625,
        0.038818359375,
        0.0252685546875,
        0.00933837890625,
        -0.0194091796875,
        -0.006622314453125,
        -0.02880859375,
        0.01007080078125,
        0.00738525390625,
        -0.0162353515625
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd",
      "peak_mem_bytes": 1379927040.0,
      "power_w": 299.937,
      "repeat": 7,
      "seconds": 0.1950433349609375,
      "sm_clock_mhz": 1635.0,
      "temp_c": 91.0,
      "throughput": 225.49073578878372,
      "tokens_per_s": 6720147.603415958,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782412143.2062445,
      "work": 43980465111040.0,
      "workload": "attention"
    },
    "9cded65e1b8a01e994e1e084ad542dfc12b423622aa0acfee5a9507fc80deb40": {
      "f": "all_equal",
      "inputs": [
        "0d7309082cee727fa94ff3f23d287e9c14664854ee7d14cfd3debe26dbe3464c",
        "11c6f65251de6cf431828fb3e8b971a45c26f1275f5037512177ff6f1db821f7",
        "167a192ff258bad0de945ac68461c34c783dbd219202ea332068b34188bcc1c2",
        "2ea24c82a419c37c45c3aeb828fa9f09ee7ceb354f7a5b93dd2615352dc3d1d3",
        "3ba9fccd2918f2f6e961397ef794d64d340cf488ca62c24c22a8ae7d87371011",
        "538bab7a247fbdb4dc705bee3f12dbea050f66368489aa07c332474098358da7",
        "5bbd669eaade2240acf4b7b483c25a0469c2eb660e768e51656db9eb368179d9",
        "5f022098120f87071927e482cf0b1768e99fee6574857a15830c0095bdc3e94d",
        "665f7f7fd4468716daee5b154a77990f2d900ad84663ad58a383849ba83a8f48",
        "715bea2977d221e605e70b947d9b9e061be690ad62e642218b826ac87c9083f6",
        "7724c08580d7bde97d3a31730ba577a8cfee387a8490291526d712c0e3056864",
        "7da077f302797e49bdda5203a3fee26bf76f61cda0c8e8c1b7ec0a06927422a6",
        "7fe9df7fb9b2e94b742326ebd3d618952e8aaccca37ad134cb58e51442ce1f78",
        "87c61ced70182c7202b72a416e0eb33585c59a2ddec3bc34872ce3cd6102dc6e",
        "b6e31b8eb0bca544cecf042d3b7c242f5f0820d5cf8609c75c6f860a9901512e",
        "b9e2bb93cbbd3616d5f55a31815d62e451d3234c2fdf2f0096f68d54758b8145",
        "ba3a979db840ec7c09a3999f52fc402edbe7858ebb5d87267264d3f2852e3710",
        "bc9edc7108e06cb5c56946ddf992b3f68c8de6ccca4f6838ea0a1ad24cec0279",
        "c177e0146cab8ccff042ae0d3412f84322dfe1cf70e44fe519b080337387a1ef",
        "c918cb2f3333e43b4d2e8edd71532c8fb1b069f96311517c9959c25523197868",
        "ced3a11c02687b1e93c60ac78c9956a29c347365ff5bd23cf0890fd0d1747555",
        "dcf506f074cc2787a255151e6c1edba7d0f44d01adbf64e88544bff4bfdc7dc4",
        "e3a525583eac7b3cd88dc6807a01b52b0fae49f4f9faa8932337c9a96b840eb1",
        "ea3f0dea9d738db9ba5d2b40e07512cabcab9659380402dad3926d1d74ecf9a2"
      ],
      "kind": "reduction",
      "params": {
        "field": "output_digest"
      },
      "value": "1.0"
    },
    "9d1ad263ceac67db5c229d92648437e1034f0373d380b76edf6e050d347356ff": {
      "cov_samples": 172.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "kind": "observation",
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "peak_mem_bytes": 4328521728.0,
      "power_w": 300.007,
      "repeat": 13,
      "seconds": 2.989864501953125,
      "sm_clock_mhz": 1267.0,
      "temp_c": 88.0,
      "throughput": 117.67881810646554,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "tf32",
      "wall_time": 1782412001.037659,
      "work": 351843720888320.0,
      "workload": "gemm"
    },
    "9d800ecf828e5273a6106d46a92bfc207336499c2350d623fa95ac1a8562a0f8": {
      "cov_samples": 172.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "kind": "observation",
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "peak_mem_bytes": 4328521728.0,
      "power_w": 299.999,
      "repeat": 9,
      "seconds": 2.99277734375,
      "sm_clock_mhz": 1276.238,
      "temp_c": 88.0,
      "throughput": 117.56428242919468,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "tf32",
      "wall_time": 1782411987.228412,
      "work": 351843720888320.0,
      "workload": "gemm"
    },
    "9d8801cac6cabb5f08fd5c6402adb3d06deb6a082bbe4565a82dae123e6a13d4": {
      "kind": "claim",
      "name": "perf_gemm_fp8",
      "rendered": "484.248",
      "source": "0f9f8f11abb31b89a89e1b3908c17a66ae608c150a1398a1a5806d6d4f6bbf4c",
      "stability_class": "S1",
      "text": "gemm/fp8 sustained TFLOP/s",
      "tolerance": {
        "band": [
          "483.933",
          "485.16"
        ],
        "covariate": ""
      },
      "unit": "TFLOP/s"
    },
    "9dabcaa41d5a82ce5225fc78d2544ab172da9dc48881e2418634e5faf063e75c": {
      "kind": "claim",
      "name": "validation_num_validation_pro6000_server_scatter_add_atomic",
      "rendered": "<= 4.02e-06 rel.",
      "source": "ef632c58a3933c3f3e924ec86cef6faa3fc08bcfa9cbc28132ce2b071a77ee5c",
      "stability_class": "Snd",
      "text": "out-of-sample numerical class for scatter_add/atomic",
      "tolerance": null,
      "unit": ""
    },
    "9db22df27f41193bc593b862ec3036dd15ad2ae365472826599b06c4e6d48dfb": {
      "kind": "observation",
      "n": 4096,
      "precision": "bf16",
      "residual": 0.0017770115872277608,
      "vkind": "floor"
    },
    "9dbc13bc6e1547862b89f62e3cda66da9866f8f9a82e5394aa42c1b330819026": {
      "f": "rel_mad",
      "inputs": [
        "046199aacb10cac625f63fdd15ad39265e636e7ca3e41b97e29f02eb8de28ceb",
        "0ec6093c6659e49a7897150998aa9fe3dfe50caff30ff32e991e4fcd7c1f89ab",
        "23ffea346865aae0ba5b0c91aac6fbce64e0ad97ed33fcd2bb7cc9c3c8d7447c",
        "27f7afc159605ec26f8dd9be15255e837efe5f07b8bc5adcb7afa942bf11458c",
        "3c0c943878a7470421d8d6b0cc81b24a9e578c3ec81c6c0a19ab838ce5e37036",
        "4e93b680ad2ba9c5555b1105f36a155319a3aed71565efe99e8b8ceeb94f66b5",
        "5bbe81ae35777ece382592a58c78e6feea282c11023484aff043c9cb6e038523",
        "6386b3e0febda0096e77918253631f3bdc67c1cc3b6b665c9092994e9f9ac973",
        "7106d7a5fd0020a525167f50549df72b4ca8231dce342a24d035fe0f5a2cdb4b",
        "8c8ff1bdc8afc0e8d952234712b4c2629e1e1bb462ddd435ef9428513f90080e",
        "9612bf85651540d7c6b6fa6b2bd9d28b00226cbff202c259eab95a55c4f3c68b",
        "9d1ad263ceac67db5c229d92648437e1034f0373d380b76edf6e050d347356ff",
        "9d800ecf828e5273a6106d46a92bfc207336499c2350d623fa95ac1a8562a0f8",
        "aa810e0726ebb8107a5416ceb971213c25cf3a4390d93ebf6e6670743b4d2a56",
        "c2f5f853bc3e4e627361d082b3066fee69833fff6c588824d51c8fcfd8276346",
        "cc527c43d0d288f8a44e87b80d0843123e0cd5f5137996520ae33db9135269f8",
        "cdee5c8e7b6a31f7b0c59bb520e051f050938683bf908d7726cb92b8e2de1e81",
        "d2555b96acacdf71f6786b054dcef2d9a9c48d1b766f6111e6842fe15af2c761",
        "d9bddb670a0de382ea626b3dc00345f13c4e4e2361cfe1a14e135bcd4b89ab64",
        "de35aeb9286b82fb5434d8c43f954fa46b66076ad0628db9cbde1d71c3e9d7e7",
        "f1f325bba7b5ea6e3eb4f931288156d7be37ad67de4091468096ac364ea38a4e",
        "f6032c5a023336021d2a3cd3f5ee55caaa5d29c1674a55511d419e94104e895f",
        "fceef67cd395d283bfeabcd822bade1b14e2f2e5a8aba238d27030bf0b30807f",
        "ff5ca4de768c1acf03b58899b25468d64eb545d3a64c2c5d0a96feb135a1e52a"
      ],
      "kind": "reduction",
      "params": {
        "field": "throughput"
      },
      "value": "0.0006276653639400499"
    },
    "9e096beb0893e925266f6787d37f50c6f13f6b23af1dce5554f84348261cad6b": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 300.018,
      "repeat": 23,
      "seconds": 1.05067919921875,
      "sm_clock_mhz": 1834.722,
      "temp_c": 85.0,
      "throughput": 1635.1203294758645,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "deterministic",
      "wall_time": 1782412202.5067065,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "9e12c949e7f0bfdb1af7bff840948fdf2ae02dc97045d76e309a8939f631f202": {
      "cov_samples": 56.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 295.429,
      "repeat": 0,
      "seconds": 1.0501949462890625,
      "sm_clock_mhz": 1900.446,
      "temp_c": 85.0,
      "throughput": 1635.8742959777394,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "deterministic",
      "wall_time": 1782412177.4910529,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "9e1969310ea05111b1a03f8a198960ef28043ceaef6819b151d0f2d905c4da64": {
      "delta": 0.0,
      "kind": "observation",
      "n": 8192,
      "precision": "tf32",
      "rho0": 0.00028625297626134593,
      "rho1": 0.00028625297626134593,
      "vkind": "cross_floor"
    },
    "9e5c906a13a9b2772e866747a97cdac216f9dbb34b8a78928ed3a0e9cb4257db": {
      "kind": "observation",
      "n": 8192,
      "precision": "fp8",
      "residual": 0.0016130945644856997,
      "vkind": "floor"
    },
    "9eb811c4042afc8e59c3ccb2306ceb65779cb29fcb5f5fa11081b4ca826aac8d": {
      "f": "median",
      "inputs": [
        "073e945e38593cbc9e4f4d25719d208b6bacad576080b482752a2348b28fa84a",
        "0b4ed4ae981279504dc7445a06ac98cdb7840d881e757eb497a5e8ec7aab8035",
        "12c7129c3f33ee47eed3bb0725b006b4995c83ebd91f25cbbd16ac4e1df489b4",
        "2c8d51feeaefaea21f81dfc2324c717d29e939fc50c69c622c1b372a93c0d17c",
        "4152acb956447031b4f117c6e22e7a57c2110176ab7e1d0f13418d3a9e396b75",
        "4b196805bd19af0d68ebb7066433f7b0910a35ba6e8f04aa3b79e5003736746d",
        "4d6ccaecc0a51ce400a3c059b02d573f0bdfe65d0279064a94854ba44608ccb5",
        "55282e4b9fd791c9c096e90bbdad987fcc195980a209e2d102f25b32607ff15a",
        "72806af4f4e67d02cb3a6f7005ff5c3ee62ebb16c10de1e000fca9288865b5fc",
        "733ec1723018abaac800519f1d12ea969bf4f82be7cbf79cb4d09bc411108ad8",
        "84670a283aa9d6f8d84de8a18e5a251ea5928ffaafeecd08da37d3116adf71b3",
        "9c80dbd7233532873666e135e7d466abce942ac264b411aa02b322eacaddda7d",
        "9f04df23101798b9e0700473452f9f00b8192dda6edf29a7dee04f649555fb6c",
        "a80070cff7ddf884baaa9d58f690020da1cdcd773071c6536652cdc6a34c2b34",
        "b280205ab17a113db4ce6971740a9764b5aba45394a8f6c791d757a8f8057ed7",
        "b95bb774e33cf74e4b4fe44e2b0b7c9d1287b097ad6ce88df45935df1104e189",
        "c769ff06d3c2b9e7fd46f9f077581cdb8d85d3f755049976f4a18f7ff026fa36",
        "ce4023714841acd44ecc40588f8085d7360f3b278dea8088631f7c054e6aec2d",
        "dd885efed2274b22150ad21534b4d121c0b1476a16798867827bbeea365f29f7",
        "e2d98d9baaef45e85d3eebd60bfce988db34f74a6d6254cbda4217f2b1c3a870",
        "e6dde0b2fbc631040b9b565d452e9d70cf2c53c823f9e20801e4f46cfae53161",
        "eb768d599841f8aeb2b17955335588e6cffce4cda505b3f7588e6c537b4a25f6",
        "f6105df72c36e823514a7ee3a25182e38f6d854ea12f44edb4277c5fb22433dc",
        "f719f2c62133ad71730ecfa4642b6b53d026f61f0cd04ab5129d9fbf6bca4dc6"
      ],
      "kind": "reduction",
      "params": {
        "field": "temp_c"
      },
      "value": "91.0"
    },
    "9f04df23101798b9e0700473452f9f00b8192dda6edf29a7dee04f649555fb6c": {
      "cov_samples": 13.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        -0.53515625,
        -0.2197265625,
        -0.04736328125,
        0.00628662109375,
        -0.01361083984375,
        0.00482177734375,
        -0.011474609375,
        -0.040771484375,
        -0.01251220703125,
        0.01190185546875,
        0.0081787109375,
        0.011474609375,
        -0.03125,
        0.018798828125,
        -0.0255126953125,
        0.0147705078125,
        -0.009033203125,
        -0.05078125,
        0.0174560546875,
        -0.01275634765625,
        -0.028564453125,
        -0.004058837890625,
        0.015869140625,
        -0.01177978515625,
        0.004913330078125,
        0.002105712890625,
        -0.00567626953125,
        -0.003143310546875,
        -0.002960205078125,
        0.0286865234375,
        0.005401611328125,
        0.01092529296875,
        -0.030517578125,
        -0.0673828125,
        -0.0732421875,
        -0.061279296875,
        -0.1376953125,
        -0.017578125,
        0.0026092529296875,
        -0.056396484375,
        -0.0142822265625,
        0.00872802734375,
        0.014892578125,
        -0.03076171875,
        0.035400390625,
        0.00714111328125,
        0.0294189453125,
        -0.016845703125,
        -0.00933837890625,
        0.06396484375,
        -0.0125732421875,
        -0.003204345703125,
        -0.00311279296875,
        0.04638671875,
        -0.01080322265625,
        0.038818359375,
        0.0252685546875,
        0.00933837890625,
        -0.0194091796875,
        -0.006622314453125,
        -0.02880859375,
        0.01007080078125,
        0.00738525390625,
        -0.0162353515625
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd",
      "peak_mem_bytes": 1379927040.0,
      "power_w": 299.473,
      "repeat": 5,
      "seconds": 0.19483999633789062,
      "sm_clock_mhz": 1605.0,
      "temp_c": 91.0,
      "throughput": 225.72606209029732,
      "tokens_per_s": 6727160.87371997,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782412142.6616657,
      "work": 43980465111040.0,
      "workload": "attention"
    },
    "9fb22d7564c9a015665d740e079952ebeacf49c7597212a321b7d54eb416d16c": {
      "cov_samples": 120.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00020194833230011356,
      "kind": "observation",
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.998,
      "repeat": 21,
      "seconds": 2.180069580078125,
      "sm_clock_mhz": 1297.975,
      "temp_c": 90.0,
      "throughput": 242.0865765731968,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp16",
      "wall_time": 1782411891.1679473,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "9fcafc199564d48caf2a78dd4b1938ec6a8dda4660a1fc6d078f9f4ef790f89b": {
      "kind": "claim",
      "name": "continuation_1",
      "rendered": "d1c61484bef20151",
      "source": "4b23d077e086fface2c2495e8083fa2354138a35b6d36cc9160017ab71d86bc2",
      "stability_class": "continuation",
      "text": "continuation link 1: NVIDIA RTX PRO 6000 Blackwell Server Edition extends e1f2a929da38",
      "tolerance": null,
      "unit": ""
    },
    "a0ba990e8a18739419fa894dc001a53322373958ed6ed2fa8d82ee2b6d7024f2": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665691375732422,
        0.2418973445892334,
        45.69060134887695,
        -104.03998565673828,
        -29.55597496032715,
        18.267333984375,
        5.053211212158203,
        -1.6330530643463135,
        -19.492321014404297,
        -1.6832966804504395,
        -35.493892669677734,
        8.153794288635254,
        28.613649368286133,
        57.69386672973633,
        35.25265121459961,
        -41.96302795410156,
        -2.921696662902832,
        35.112449645996094,
        -43.46866989135742,
        48.31623077392578,
        -11.982205390930176,
        41.14215087890625,
        23.687570571899414,
        44.24773406982422,
        15.207417488098145,
        -47.83443069458008,
        -35.32901382446289,
        -11.622379302978516,
        46.96131896972656,
        53.0175666809082,
        12.78526782989502,
        70.10165405273438,
        19.705846786499023,
        -10.206086158752441,
        -51.099632263183594,
        -57.285491943359375,
        -10.502367973327637,
        12.129964828491211,
        14.531278610229492,
        -53.98988342285156,
        -18.366008758544922,
        44.34846115112305,
        -14.640323638916016,
        14.204973220825195,
        45.08489990234375,
        6.814631938934326,
        34.81959533691406,
        -2.0708017349243164,
        -29.22609519958496,
        16.72698211669922,
        14.848306655883789,
        -1.7238097190856934,
        2.541449785232544,
        -59.18129348754883,
        24.9931583404541,
        -41.40577697753906,
        9.342025756835938,
        -0.6094870567321777,
        35.19489669799805,
        25.477039337158203,
        -15.006902694702148,
        -0.19011735916137695,
        -10.162238121032715,
        11.4969482421875
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "9084cf8325230cee25a6158e93df70c3057f0ba0e18a74b1565a8f49aa7c161e",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 301.684,
      "repeat": 16,
      "seconds": 0.2960203857421875,
      "sm_clock_mhz": 1705.579,
      "temp_c": 87.0,
      "throughput": 72.54512700589156,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412209.089745,
      "work": 21474836480.0,
      "workload": "scatter_add"
    },
    "a0f1d12feccace4185d6266ff266901e40707515967c1516807b743ca4bef08e": {
      "f": "median",
      "inputs": [
        "0e1a79f752ae09ef9abe462ae95ea1193a4526756adb756d222657f3bfea6758",
        "17d890b33b687c6b7fa2e1ca39739e8ed562e97e6e4c841f57de205111126950",
        "17defbc5e611e40c1db36195ec39e5443dca3905006ddff74de90ca531d53262",
        "1f33f20148609a683b3bdec02f3a26c6d427d5035c38db8a4cb8a2e71f0d9b03",
        "21851b053d67e9883d690cc6f5304720814a31f4a1f1fef8fcdf079322df68e6",
        "2237cbe90139e34948b699da7684e7f00136ee93ffce6193a5fe643f5feb3e7c",
        "2c7e998e65449be0d07d0158e8c773172944c9ea4c01de7026b2cef91b286c9b",
        "33d6b2f690e42e31fb91781e8ff244c04e39248d22d7fa10513623d253b5ed9c",
        "41b23e2d2e4454794c79b0174c3d4c9533e2d4a93216d4835be9f901ea196fa3",
        "4a6bfaf2406528bc0b43abc5396c6781933744b70c18950864d6b33ab865eb37",
        "4ef01c87b47602bafe35c1585aa3f2bd180cbbc8d515e0ef8011da9016694af6",
        "519c67afee20ee9059e73e90c46ed42eb09d143d519cb0667cb8ad7beff32199",
        "5751492a95ffe8185c3a5b04d3b6feeab7324c260f2302b48d45b14a8b0527d3",
        "5b3657011217a8de2100526b32df104c282806d96c6886aa560523a393cfb044",
        "63c2cb1e354e7c6f57e00cb4a1509f70b69ea26b05ded78df29d794f69e2506b",
        "705185e093d78c7daf43470bfd03414edc6e3a77ad3f3294392b5e971f83e685",
        "780580e5ce62ef201ebb251aadd54e4532d3b75b773fd2c55df221f1905e2aab",
        "838447c2826a02042530b8601f36d1d134b9aaef310253ccd358e8455ef6c832",
        "96ba4075d62b93ef40df28089c8d7823dad5bb90b8cae17cc0dc78897f48ef87",
        "ad173d884c34ba05914f57db7d8baf09860e4ed469be447fae1281a4f8c821fc",
        "ad9aeebc2e1b28fa5448758a13e48be3b1e8851d4dc8db72505df13957617a85",
        "b013e4028112cd73c12b5e509e8439ceaa5c25045eeba736c564caa499aa67e4",
        "d5e8e0c56f5bd02145325068bc9c8b6172b38425a9adeed5733da682ac65ce17",
        "ed519289eb2c70de863d04e6ca5498ea9a6a906c36d0e97c0aeaa9f071f99b5e"
      ],
      "kind": "reduction",
      "params": {
        "field": "freivalds_rho"
      },
      "value": "0.001714831206294942"
    },
    "a105064c05bdcc7cf8de2fa79be3890a3456a3d43cb6ebe1026967db6d8bf0c2": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 299.99,
      "repeat": 15,
      "seconds": 1.0507303466796876,
      "sm_clock_mhz": 1800.0,
      "temp_c": 85.0,
      "throughput": 1635.040735074271,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "deterministic",
      "wall_time": 1782412193.807806,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "a12e27cbe21facfb363bffdcbffe9f3ec155fb82efbb3ab6e4938b216a45a314": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665693283081055,
        0.2418992519378662,
        45.69059371948242,
        -104.03999328613281,
        -29.55597496032715,
        18.26732635498047,
        5.053210735321045,
        -1.633051872253418,
        -19.492324829101562,
        -1.683300495147705,
        -35.493892669677734,
        8.153793334960938,
        28.613649368286133,
        57.69386672973633,
        35.25263595581055,
        -41.96302032470703,
        -2.921698570251465,
        35.11244583129883,
        -43.46866989135742,
        48.31623840332031,
        -11.982202529907227,
        41.14215087890625,
        23.687572479248047,
        44.24774169921875,
        15.20742130279541,
        -47.83443069458008,
        -35.32902908325195,
        -11.622371673583984,
        46.961326599121094,
        53.017574310302734,
        12.78526782989502,
        70.10163879394531,
        19.705846786499023,
        -10.206086158752441,
        -51.09961700439453,
        -57.285499572753906,
        -10.502352714538574,
        12.129963874816895,
        14.531278610229492,
        -53.98987579345703,
        -18.36600112915039,
        44.348453521728516,
        -14.64031982421875,
        14.204961776733398,
        45.084903717041016,
        6.814637660980225,
        34.819602966308594,
        -2.0707921981811523,
        -29.22609519958496,
        16.726974487304688,
        14.848308563232422,
        -1.7238173484802246,
        2.5414507389068604,
        -59.181297302246094,
        24.993162155151367,
        -41.40577697753906,
        9.342031478881836,
        -0.6094889640808105,
        35.19489669799805,
        25.477046966552734,
        -15.006900787353516,
        -0.19011878967285156,
        -10.162239074707031,
        11.496952056884766
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "a09658a16e4ed0e43fd0dc911bf0676ce0bb1e0ecba900757f0a86d505428086",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 303.839,
      "repeat": 12,
      "seconds": 0.29612130737304687,
      "sm_clock_mhz": 1711.474,
      "temp_c": 86.0,
      "throughput": 72.52040277178193,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412207.55408,
      "work": 21474836480.0,
      "workload": "scatter_add"
    },
    "a13229096ff7fe042ac409233f443346bb803d9288800dc2c78ca9bcc12854c1": {
      "f": "minmax",
      "inputs": [
        "021e9330b8167f76c4f10d5b6d39aaaa5805ad5a7d0b87a4967fc7344d06fa38",
        "094c3c1096a287dfe8e1b1e32313a757b43c28b5dd932c3d8c261909867ff2c2",
        "0ca1942de3c7ab002409141249c62ce8916556879478a15e1cb9242c89613e47",
        "0e155700aefdfa0bf20f9f379d9d1f23a5221bc2b128d64d015938e264ce2654",
        "195782e26e03a660f5a64b6a01c3fbdfa7093ba59c188a2767e065a701f16164",
        "3fce2faa5d7775f213927e2ffffa0978c6489876115389c73d6d84e06ccfd2fd",
        "653202cf8d96651eac34358d10c1dd507b305f4430d6a2bf024ccd1e1639699e",
        "6c40c58677db710fdf20fa1b435177ced733099448abb44d04269f91a5ca98af",
        "7532c806c59a8ac49dfed15bb8fb17183fe1cd615eab7a7a53831ec00cbe4acb",
        "7727db205e09b97ff20a4bffe2dd60cfe66e96ca828c157cb01a35c28bcbe5cd",
        "7cdbb7a392f2229a622879cea8b4184e82c9f5c92cfd2a4c316b1c619ccc518f",
        "83dc248339c3f305a07d67e33bd3047bf2e70f7ee0e0e66c51aad3616c634f41",
        "9093ed5fcfab88f279cd8e4db87feb85c27f96a779ef49aa6751cd424318d6f4",
        "a0ba990e8a18739419fa894dc001a53322373958ed6ed2fa8d82ee2b6d7024f2",
        "a12e27cbe21facfb363bffdcbffe9f3ec155fb82efbb3ab6e4938b216a45a314",
        "a309370697859245c206194691a070bb1e39166966d336e0315e1b22d55835ba",
        "a72484f933276f4a759b61d914aa7a84f894dae09dc8a9da6c1b1c2fb45716df",
        "a9250b5a10389e17bb199392c8c638b5dad388a0139abad2a4e6e86f45fca29a",
        "b19c447ae43777134147de3efe07a6d970236963f35f677d06b1469615786b89",
        "b46134ee46aabb067f505af2ec8281b101a9011dc62f21e08ed79dc50676a7d9",
        "be22e116b87c0862b62a115dee0f2ec1c5653c577a39bb0bed83d30bf668d5f7",
        "dc55c5fdaa5ac3afce5b77be376b63a08b504e487176f4722e8f752eca8ff545",
        "e76aeb97f2f98c5b2ea8c15af6b198bc1a4a5e98ac198ef3ce62ebc5f82b7695",
        "f1e7601727633335bb6c6385bcc02650c6e74a053ce3b19dabaaed74cbdad5e5"
      ],
      "kind": "reduction",
      "params": {
        "field": "throughput"
      },
      "value": [
        "72.06017667465996",
        "75.04656945916342"
      ]
    },
    "a1670b34e1fae568d781f3c1302749078a67292dc60e48571cf53520d8ef8470": {
      "cov_samples": 120.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00020194833230011356,
      "kind": "observation",
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 300.045,
      "repeat": 17,
      "seconds": 2.17980810546875,
      "sm_clock_mhz": 1288.333,
      "temp_c": 90.0,
      "throughput": 242.1156155940563,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp16",
      "wall_time": 1782411881.503749,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "a1789df1be23ade396ce63ad4bdff94297bea16b654ffb9a3f704db439c4d71b": {
      "kind": "claim",
      "name": "validation_num_validation_pro6000_server_gemm_tf32",
      "rendered": "bit-stable",
      "source": "054ff041fdfae310642f4c38e00e471ecf32ff5e1606368b8809c0b4bf744131",
      "stability_class": "S0",
      "text": "out-of-sample numerical class for gemm/tf32",
      "tolerance": null,
      "unit": ""
    },
    "a18837e6aa3b1ff6c708ba56b7955c1b8b0e03976352fb8e9157479fc69decff": {
      "f": "spearman",
      "inputs": [
        "073e945e38593cbc9e4f4d25719d208b6bacad576080b482752a2348b28fa84a",
        "0b4ed4ae981279504dc7445a06ac98cdb7840d881e757eb497a5e8ec7aab8035",
        "12c7129c3f33ee47eed3bb0725b006b4995c83ebd91f25cbbd16ac4e1df489b4",
        "2c8d51feeaefaea21f81dfc2324c717d29e939fc50c69c622c1b372a93c0d17c",
        "4152acb956447031b4f117c6e22e7a57c2110176ab7e1d0f13418d3a9e396b75",
        "4b196805bd19af0d68ebb7066433f7b0910a35ba6e8f04aa3b79e5003736746d",
        "4d6ccaecc0a51ce400a3c059b02d573f0bdfe65d0279064a94854ba44608ccb5",
        "55282e4b9fd791c9c096e90bbdad987fcc195980a209e2d102f25b32607ff15a",
        "72806af4f4e67d02cb3a6f7005ff5c3ee62ebb16c10de1e000fca9288865b5fc",
        "733ec1723018abaac800519f1d12ea969bf4f82be7cbf79cb4d09bc411108ad8",
        "84670a283aa9d6f8d84de8a18e5a251ea5928ffaafeecd08da37d3116adf71b3",
        "9c80dbd7233532873666e135e7d466abce942ac264b411aa02b322eacaddda7d",
        "9f04df23101798b9e0700473452f9f00b8192dda6edf29a7dee04f649555fb6c",
        "a80070cff7ddf884baaa9d58f690020da1cdcd773071c6536652cdc6a34c2b34",
        "b280205ab17a113db4ce6971740a9764b5aba45394a8f6c791d757a8f8057ed7",
        "b95bb774e33cf74e4b4fe44e2b0b7c9d1287b097ad6ce88df45935df1104e189",
        "c769ff06d3c2b9e7fd46f9f077581cdb8d85d3f755049976f4a18f7ff026fa36",
        "ce4023714841acd44ecc40588f8085d7360f3b278dea8088631f7c054e6aec2d",
        "dd885efed2274b22150ad21534b4d121c0b1476a16798867827bbeea365f29f7",
        "e2d98d9baaef45e85d3eebd60bfce988db34f74a6d6254cbda4217f2b1c3a870",
        "e6dde0b2fbc631040b9b565d452e9d70cf2c53c823f9e20801e4f46cfae53161",
        "eb768d599841f8aeb2b17955335588e6cffce4cda505b3f7588e6c537b4a25f6",
        "f6105df72c36e823514a7ee3a25182e38f6d854ea12f44edb4277c5fb22433dc",
        "f719f2c62133ad71730ecfa4642b6b53d026f61f0cd04ab5129d9fbf6bca4dc6"
      ],
      "kind": "reduction",
      "params": {
        "field_x": "throughput",
        "field_y": "sm_clock_mhz"
      },
      "value": "0.28907295007245354"
    },
    "a19bd1135cf367ddae2280054dd4d6eb63368472d699f6cbb6c3e5b92d3a26e1": {
      "f": "median",
      "inputs": [
        "029d0920acbc07ef77de2e10b4708a526e308a3f6a156bb79f3210d4429d5fd4",
        "033dba7532b1425d40168fdc33fd1c9fa0589981265e13280fe9ee12851de7d9",
        "10405de9ee7dcc8e72b510657696004005ec63b7e36db8a6edcfcc9c212077cf",
        "137eac6a91efc853e553ace81b6f29a1ea4a2b5857bcd4e1e0a515d9ba6ab0c0",
        "2355699720c8984d9b4f25d63581ebbc2d907b6d439f8ebdbc5537f63f4e9b38",
        "3b31cae65b45b2ecbbcef7e34d73fc4e6670a7ace786bd32cb0a574f9d9ed24b",
        "3ede35b4f859245472501eb8a2067b29d80d6491c49f64eed6fc20b772060d5d",
        "47ff9049235be2387b192cb2bb018697be36723370f8d5b9368e4c1b9697844d",
        "77825723a5b5f5ff67abd5221c056ac6d1d409dcb0c083283ee72c13fb41f43f",
        "794fc50cf869c4e8ff06ab93975f1513767f6cfc9c49d1630197190043f30824",
        "800eb409e817665137b6a89b6af565557904b6217ebd45cb56d250197fc95eab",
        "8a5d52c822d5dfbcd9c45d05ac2f6d20eb3bae2f42076a317668d5100c97c427",
        "9845570096518ddf10ffd588cf205911cc232ba73d9b3cd9a5106c0dffa89011",
        "9897d6f0c28621449b8c102580560370bf708a6260604176e15a6cef15e26acd",
        "9e096beb0893e925266f6787d37f50c6f13f6b23af1dce5554f84348261cad6b",
        "9e12c949e7f0bfdb1af7bff840948fdf2ae02dc97045d76e309a8939f631f202",
        "a105064c05bdcc7cf8de2fa79be3890a3456a3d43cb6ebe1026967db6d8bf0c2",
        "b59b51781c5d432cb9e71905174c966f17355015fe190059c85b037b833bafdc",
        "b826d782078f9c4ed1cca7e1972255b044242b9893d15aae123a1ad9e553d617",
        "b8ebe07c065b21c2406f0b47eef2e42e917c72eab720bf43b403de25c353e899",
        "db21b205d530820f827a73b2e4e45e3640e132731f9691878adcf4b451c6f065",
        "e317e39a74aba2354c13031e1a058c33312309dcf9bc2c33265413dfb2c2f455",
        "f4f927f6d99d81f38f0449be3bd70bd979708bdbf7f0b9f8ea22812f2115df33",
        "f76af7a78423bbbfad6c6ac2d878a7a890e98218cebc0186c4aebc76da77246b"
      ],
      "kind": "reduction",
      "params": {
        "field": "temp_c"
      },
      "value": "85.0"
    },
    "a25f6c6f8d27a2934c36f556d5c9e55c4491027a298aa31e2bd98ee77ec846c1": {
      "f": "median",
      "inputs": [
        "042d8f0a853882c10fa9f94b0a73f5a49e1e042819581090c1e6a9ea0b544413",
        "084a74006f09b03bc386dc741e756608d302160790a7bda911d7e1e218b22971",
        "1eb71dfe12fa26bc9a7928bcc1e9c553c414ec26cfd0c82df54d910a35a56be2",
        "35688a16de5a8e5f9bfd156e0f8749ac9dbc64e47401ae2b1a266868ff9cd687",
        "413864e57cdeb2b3f9508cf4bd0e18991994ead906c6b2e6e5db68df00bac182",
        "5f5e0ccd327824ccc06b26c14b3e12504603774471546604bafa89a398d75d7f",
        "6ab2ea7fdb86674d57109d7f30d6826f067bbdf6924f7cde01ca24af3380ebbb",
        "712a9a5ff9097ae622b32c927f64281791294e9c469aa974a80369a47eb788db",
        "71e720cb1299e57075ae2d33348eaf317cd2e893bb955762217a9f5552344ce9",
        "752ba532225c2768cff84ec0f5d9f18a6442716d20a8990a562b13f112fe6cf2",
        "84f5b445649e74c8e953b27142a75bcedcf1bd2661fdebc1ae82c49b446c207d",
        "8ad6fe845da190c31c409a16011acd56868593fdccbc5e27135a3e2770bf3ab9",
        "9b9157f1231ae910ff1453805b7fec541fd16c1cdcd668a633a9f307b00e0a80",
        "a2d1767dea91541a5b804b15f8442b7528a851a7c72d332a4356ec16c14248e5",
        "a5e9a03fc9175a4c705c483a89776447a5aa517c133136265eae00be58a21a35",
        "ab314c720a174a3dd56eec21a5ad5520930595ea5443fe0618d4eb62395b567c",
        "ac22abf46b8a0098bdac32953d6caef121e7cc61e200abbdcacf4d0c3417f5ff",
        "bb8875acc2069f2c864b119780de79896ec3be41a17f601aeb4b53cf3244115f",
        "d11367dbc28f47727aca82ad9200e71db9145ef6f0983630f2f3815dc07280a0",
        "d23c7aa1d9bf67efd4e474f4dda78b2bafea963a9e4b636a01c64a1f8ad8d0f3",
        "d49099f2e654f2de9b3fe8b96544f373e438d1c956a8eb75a29c6b5488ae58ab",
        "e44ae4335b8cecf6ab6ef34763f2293336fe4c23f11ea507f32771023869d37a",
        "ecf1c64ca0a98168503e052100acb6818ccd888aff6da4926a7d5302bb051b3f",
        "fa6e07dd273dc1c284278deaa70dab98f05ce7838f115fb8fd9f0fbda2895148"
      ],
      "kind": "reduction",
      "params": {
        "field": "throughput"
      },
      "value": "72.82268291292067"
    },
    "a2d1767dea91541a5b804b15f8442b7528a851a7c72d332a4356ec16c14248e5": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665696144104004,
        0.24190101027488708,
        45.690616607666016,
        -104.03993225097656,
        -29.555980682373047,
        18.26737403869629,
        5.053200721740723,
        -1.6330487728118896,
        -19.49233055114746,
        -1.6832802295684814,
        -35.4939079284668,
        8.15379810333252,
        28.61367416381836,
        57.69386672973633,
        35.25264358520508,
        -41.96302032470703,
        -2.921694278717041,
        35.11246109008789,
        -43.46866226196289,
        48.31625747680664,
        -11.982172012329102,
        41.142147064208984,
        23.687570571899414,
        44.24774169921875,
        15.207420349121094,
        -47.83443069458008,
        -35.329063415527344,
        -11.622364044189453,
        46.961341857910156,
        53.01758575439453,
        12.785269737243652,
        70.10162353515625,
        19.705848693847656,
        -10.206096649169922,
        -51.099613189697266,
        -57.28548049926758,
        -10.50236988067627,
        12.129965782165527,
        14.531293869018555,
        -53.98987579345703,
        -18.36599349975586,
        44.34846115112305,
        -14.640331268310547,
        14.204984664916992,
        45.084903717041016,
        6.814630031585693,
        34.81959533691406,
        -2.070791721343994,
        -29.22608757019043,
        16.726970672607422,
        14.848311424255371,
        -1.7238059043884277,
        2.5414485931396484,
        -59.181270599365234,
        24.993148803710938,
        -41.40577697753906,
        9.342016220092773,
        -0.6094887256622314,
        35.194889068603516,
        25.47704315185547,
        -15.00689697265625,
        -0.19011804461479187,
        -10.1622314453125,
        11.496952056884766
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "096b3f1567a5465959bb8bb0821b5b662cba934733a5a0fe8780c0141d6a9f90",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 303.272,
      "repeat": 15,
      "seconds": 0.29492218017578126,
      "sm_clock_mhz": 1785.0,
      "temp_c": 87.0,
      "throughput": 72.81526424089378,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412218.1449656,
      "work": 21474836480.0,
      "workload": "index_add"
    },
    "a309370697859245c206194691a070bb1e39166966d336e0315e1b22d55835ba": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665693283081055,
        0.2418982982635498,
        45.69059371948242,
        -104.03999328613281,
        -29.555986404418945,
        18.26732635498047,
        5.053208827972412,
        -1.6330509185791016,
        -19.492328643798828,
        -1.6833007335662842,
        -35.493892669677734,
        8.153794288635254,
        28.613649368286133,
        57.69386672973633,
        35.25264358520508,
        -41.96302032470703,
        -2.921694755554199,
        35.11244583129883,
        -43.46866989135742,
        48.316226959228516,
        -11.98220443725586,
        41.14215087890625,
        23.68757438659668,
        44.24773406982422,
        15.207417488098145,
        -47.83443069458008,
        -35.32902145385742,
        -11.622371673583984,
        46.96131896972656,
        53.017574310302734,
        12.78526782989502,
        70.10162353515625,
        19.705842971801758,
        -10.206088066101074,
        -51.09962463378906,
        -57.285491943359375,
        -10.50235652923584,
        12.129965782165527,
        14.531267166137695,
        -53.98988342285156,
        -18.366004943847656,
        44.34846115112305,
        -14.640316009521484,
        14.204977035522461,
        45.08490753173828,
        6.814639568328857,
        34.8195915222168,
        -2.070791721343994,
        -29.22608757019043,
        16.72697639465332,
        14.848310470581055,
        -1.723809003829956,
        2.5414459705352783,
        -59.18130111694336,
        24.9931583404541,
        -41.405784606933594,
        9.34202766418457,
        -0.6094870567321777,
        35.19489669799805,
        25.477046966552734,
        -15.006904602050781,
        -0.19011831283569336,
        -10.162235260009766,
        11.49694538116455
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "9ff8f5e9202c95f55bd0301c87c095ac3c8328371a9e9570753a2cc07f7c119d",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 299.27,
      "repeat": 17,
      "seconds": 0.2958179321289062,
      "sm_clock_mhz": 1744.947,
      "temp_c": 87.0,
      "throughput": 72.59477586585955,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412209.4743152,
      "work": 21474836480.0,
      "workload": "scatter_add"
    },
    "a31bb6e90aa4977f92da07fb5254a09b7f36551d7cc259ec1f1079d48840a63c": {
      "f": "rel_spread_vec",
      "inputs": [
        "021e9330b8167f76c4f10d5b6d39aaaa5805ad5a7d0b87a4967fc7344d06fa38",
        "094c3c1096a287dfe8e1b1e32313a757b43c28b5dd932c3d8c261909867ff2c2",
        "0ca1942de3c7ab002409141249c62ce8916556879478a15e1cb9242c89613e47",
        "0e155700aefdfa0bf20f9f379d9d1f23a5221bc2b128d64d015938e264ce2654",
        "195782e26e03a660f5a64b6a01c3fbdfa7093ba59c188a2767e065a701f16164",
        "3fce2faa5d7775f213927e2ffffa0978c6489876115389c73d6d84e06ccfd2fd",
        "653202cf8d96651eac34358d10c1dd507b305f4430d6a2bf024ccd1e1639699e",
        "6c40c58677db710fdf20fa1b435177ced733099448abb44d04269f91a5ca98af",
        "7532c806c59a8ac49dfed15bb8fb17183fe1cd615eab7a7a53831ec00cbe4acb",
        "7727db205e09b97ff20a4bffe2dd60cfe66e96ca828c157cb01a35c28bcbe5cd",
        "7cdbb7a392f2229a622879cea8b4184e82c9f5c92cfd2a4c316b1c619ccc518f",
        "83dc248339c3f305a07d67e33bd3047bf2e70f7ee0e0e66c51aad3616c634f41",
        "9093ed5fcfab88f279cd8e4db87feb85c27f96a779ef49aa6751cd424318d6f4",
        "a0ba990e8a18739419fa894dc001a53322373958ed6ed2fa8d82ee2b6d7024f2",
        "a12e27cbe21facfb363bffdcbffe9f3ec155fb82efbb3ab6e4938b216a45a314",
        "a309370697859245c206194691a070bb1e39166966d336e0315e1b22d55835ba",
        "a72484f933276f4a759b61d914aa7a84f894dae09dc8a9da6c1b1c2fb45716df",
        "a9250b5a10389e17bb199392c8c638b5dad388a0139abad2a4e6e86f45fca29a",
        "b19c447ae43777134147de3efe07a6d970236963f35f677d06b1469615786b89",
        "b46134ee46aabb067f505af2ec8281b101a9011dc62f21e08ed79dc50676a7d9",
        "be22e116b87c0862b62a115dee0f2ec1c5653c577a39bb0bed83d30bf668d5f7",
        "dc55c5fdaa5ac3afce5b77be376b63a08b504e487176f4722e8f752eca8ff545",
        "e76aeb97f2f98c5b2ea8c15af6b198bc1a4a5e98ac198ef3ce62ebc5f82b7695",
        "f1e7601727633335bb6c6385bcc02650c6e74a053ce3b19dabaaed74cbdad5e5"
      ],
      "kind": "reduction",
      "params": {
        "field": "fp_sample"
      },
      "value": "3.511368054075068e-05"
    },
    "a4738480e219cac4a49d97dcc0e85161252076ee80ae4dd43eccbc8534dfc1fb": {
      "f": "median",
      "inputs": [
        "071fa5d5564e7ac8ec7d41b8686431750a0cb18a8bf2b1081f2cb41f0fb47eab",
        "0f5d4e378e1f524cb64cf4f703b1a0bac8cb74c2bdc4bb5e9d9039f95306eb6b",
        "1257857da597f5781ed18a7058838c5d90945962aa8eb14fbe46dbe1f125db95",
        "22d273d6d27cea34cdf805d01bb2650be86517a12936a09c18d870b3e809c8ba",
        "2686d9427e69a3b616d12b779a85487cb9055f055aa382a6c1954b5fbd9a695d",
        "290c137f420d322afb1503f444b3b38d89d93a1fc2812fff1f202c3d776b2bbf",
        "2b73786da334255b2f6c0cd34d13978c36e8ab7aa84f5342bed9f63520332823",
        "3c3d734a3124854cf559271be8c7e3dc410d3a9a540794f9194b26bbc80fdbaf",
        "3f327c660aa546c42fa1b38691b1a230da4ddce888448da9ca0afe251dd65952",
        "4e0b08ee8789fceb1a7c780e43071c4e477d95265e1259f2e8b81e306a72ea2f",
        "599de5a4ff52c45ffb6059503dd0dacaed9fc6c78f9c7fa8b522e0c20934c93c",
        "6c6fff9dd4c7fbd8316f0011844a69e108da17f245b647b81db1b0d7f1fbbea9",
        "87d55343424d328987b7b91fe4ca46eaefaa80f0a0ba09800edc62ca41ce5dc2",
        "981f54fcf44e41d0b6682d9a7eb95f8175537c9a6095eb06973db5d6022c7f1d",
        "ae1ab5c3aa2f64648b5bd1244e69db53256afc18b812dc61eec8d4d5295f8b52",
        "b106fd1d9ee5cc3949c49c4db6701d0ec4e167b50caff8d8512285dca773770f",
        "b70366afb9fb93c9f145575d255e47835a7f122f42d9b68384a3362c02635f36",
        "ba44ddf7571d726be56e7f2c654b9a9499465ca3df5aa4a065644fe13289d102",
        "bbbde874bffa9fb465320f5284ea15b3d782ce01f853be4ba563af7c85f77dd4",
        "c17f1c4ee6d0a5c7644eebbe15325fac50ffcdce134f71de5f72a93310f34c1c",
        "cda2c9d1dd9e2f64cef58b47a34b97e2c0d56b048e4af4e247b7daec75c897a3",
        "d1f7d78cb4d435d9646243b6a6f99a2014a71d31357c5644abbe3aac4524ac27",
        "dc20684fb3b91f56763c18bfd8c182b6ffe4bcc9c9f7da36cd9825af8eff109a",
        "e9e4f920d5812322281bced5f376492bad47bf699a39f43c237ab1188edc93b9"
      ],
      "kind": "reduction",
      "params": {
        "field": "power_w"
      },
      "value": "299.991"
    },
    "a49f5a492dfdcaf54e1ad9066fc8dec50b44fa4d8cc6d27c9ee03a8b807182c9": {
      "kind": "claim",
      "name": "perf_hbm_triad_f32",
      "rendered": "1510.351",
      "source": "b2e13e6c125f3875c3f62e7d89d95cd9ffbda721ddaea2c6df4826466b00f9c2",
      "stability_class": "S2",
      "text": "hbm_triad/f32 sustained GB/s",
      "tolerance": {
        "band": [
          "1509.354",
          "1513.361"
        ],
        "covariate": "temperature"
      },
      "unit": "GB/s"
    },
    "a4a81ee3137aedfcf824efe334a756342039df0cef9e9f341745e1337ca503e6": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 300.005,
      "repeat": 19,
      "seconds": 1.050509521484375,
      "sm_clock_mhz": 1831.019,
      "temp_c": 85.0,
      "throughput": 1635.3844332343378,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "default",
      "wall_time": 1782412171.9669008,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "a55e656edfbe580edf07b6b80d88739fd36548214c52e0e856fb3d37e0df1d80": {
      "kind": "claim",
      "name": "num_gemm_bf16",
      "rendered": "bit-stable",
      "source": "115325dc1eaae7d46e2bc37cd990606ab8cd1cf5fadfd39918c618028cd04d7f",
      "stability_class": "S0",
      "text": "gemm/bf16 run-to-run numerical divergence",
      "tolerance": "0.0",
      "unit": ""
    },
    "a5e9a03fc9175a4c705c483a89776447a5aa517c133136265eae00be58a21a35": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665699481964111,
        0.24189895391464233,
        45.69060134887695,
        -104.03993225097656,
        -29.555965423583984,
        18.267372131347656,
        5.053200721740723,
        -1.6330370903015137,
        -19.492326736450195,
        -1.6832728385925293,
        -35.493892669677734,
        8.15380573272705,
        28.61367416381836,
        57.69386672973633,
        35.25263977050781,
        -41.9630126953125,
        -2.921689510345459,
        35.112457275390625,
        -43.46865463256836,
        48.316280364990234,
        -11.982177734375,
        41.142154693603516,
        23.68756103515625,
        44.24772644042969,
        15.20742416381836,
        -47.834415435791016,
        -35.329044342041016,
        -11.622367858886719,
        46.96132278442383,
        53.01759719848633,
        12.785265922546387,
        70.10165405273438,
        19.705854415893555,
        -10.206084251403809,
        -51.09965896606445,
        -57.285484313964844,
        -10.502357482910156,
        12.12995433807373,
        14.53126335144043,
        -53.989871978759766,
        -18.366012573242188,
        44.34845733642578,
        -14.640321731567383,
        14.20499324798584,
        45.08490753173828,
        6.814628601074219,
        34.81958770751953,
        -2.070786476135254,
        -29.226097106933594,
        16.72698402404785,
        14.848299026489258,
        -1.723814845085144,
        2.54144024848938,
        -59.18126678466797,
        24.993148803710938,
        -41.40578079223633,
        9.342026710510254,
        -0.6094927191734314,
        35.19490051269531,
        25.477060317993164,
        -15.006900787353516,
        -0.1901208460330963,
        -10.162233352661133,
        11.496949195861816
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "42d79dd4b0dfbedfc553439f1a3052671f211e6dfb7fecbc56ab1ff8812b4b2d",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 301.816,
      "repeat": 11,
      "seconds": 0.2947373352050781,
      "sm_clock_mhz": 1755.0,
      "temp_c": 87.0,
      "throughput": 72.86093044526517,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412216.6076097,
      "work": 21474836480.0,
      "workload": "index_add"
    },
    "a60f68f6b9600d3cc27423dd1a80739745d0a1ce57bb0a16a294525e1ffd21ee": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 299.988,
      "repeat": 20,
      "seconds": 1.0504976806640625,
      "sm_clock_mhz": 1841.667,
      "temp_c": 85.0,
      "throughput": 1635.4028666812385,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "default",
      "wall_time": 1782412173.0546246,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "a723a108afa3b019111f790fff4c3b17e182836d93f40fd2f0cd8d6930532c3e": {
      "kind": "claim",
      "name": "validation_floor_validation_pro6000_server_fp8",
      "rendered": "0.001613",
      "source": "118bdaa391502b513fa794ea0a1d127c0d9c1907f268ad87677bd3bdb8e4ff5d",
      "stability_class": "out-of-sample-floor",
      "text": "out-of-sample residual floor for fp8",
      "tolerance": null,
      "unit": "rel. residual"
    },
    "a72484f933276f4a759b61d914aa7a84f894dae09dc8a9da6c1b1c2fb45716df": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665689468383789,
        0.2418982982635498,
        45.69059371948242,
        -104.03998565673828,
        -29.55597496032715,
        18.26732635498047,
        5.0532073974609375,
        -1.6330490112304688,
        -19.492328643798828,
        -1.6832929849624634,
        -35.493892669677734,
        8.153794288635254,
        28.613643646240234,
        57.69386672973633,
        35.25264358520508,
        -41.96302795410156,
        -2.921696662902832,
        35.11245346069336,
        -43.46866989135742,
        48.316226959228516,
        -11.982207298278809,
        41.14215087890625,
        23.68757438659668,
        44.24772644042969,
        15.207423210144043,
        -47.83443069458008,
        -35.32902145385742,
        -11.622379302978516,
        46.96131896972656,
        53.017574310302734,
        12.785271644592285,
        70.10162353515625,
        19.705839157104492,
        -10.206086158752441,
        -51.09961700439453,
        -57.285491943359375,
        -10.502360343933105,
        12.129962921142578,
        14.531280517578125,
        -53.98988342285156,
        -18.36600112915039,
        44.348453521728516,
        -14.64031982421875,
        14.20496940612793,
        45.084903717041016,
        6.814635753631592,
        34.81959533691406,
        -2.070796012878418,
        -29.226091384887695,
        16.72698211669922,
        14.848310470581055,
        -1.7238173484802246,
        2.5414507389068604,
        -59.18128967285156,
        24.993162155151367,
        -41.40577697753906,
        9.342035293579102,
        -0.6094870567321777,
        35.19490432739258,
        25.477039337158203,
        -15.006904602050781,
        -0.19011878967285156,
        -10.162237167358398,
        11.496952056884766
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "4e8ab2eea72364b9e580d50ef2ffb850b99672793b99fe40cba83f5953af3f6e",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 298.335,
      "repeat": 18,
      "seconds": 0.29606085205078125,
      "sm_clock_mhz": 1774.737,
      "temp_c": 87.0,
      "throughput": 72.53521136363065,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412209.857012,
      "work": 21474836480.0,
      "workload": "scatter_add"
    },
    "a80070cff7ddf884baaa9d58f690020da1cdcd773071c6536652cdc6a34c2b34": {
      "cov_samples": 14.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        -0.53515625,
        -0.2197265625,
        -0.04736328125,
        0.00628662109375,
        -0.01361083984375,
        0.00482177734375,
        -0.011474609375,
        -0.040771484375,
        -0.01251220703125,
        0.01190185546875,
        0.0081787109375,
        0.011474609375,
        -0.03125,
        0.018798828125,
        -0.0255126953125,
        0.0147705078125,
        -0.009033203125,
        -0.05078125,
        0.0174560546875,
        -0.01275634765625,
        -0.028564453125,
        -0.004058837890625,
        0.015869140625,
        -0.01177978515625,
        0.004913330078125,
        0.002105712890625,
        -0.00567626953125,
        -0.003143310546875,
        -0.002960205078125,
        0.0286865234375,
        0.005401611328125,
        0.01092529296875,
        -0.030517578125,
        -0.0673828125,
        -0.0732421875,
        -0.061279296875,
        -0.1376953125,
        -0.017578125,
        0.0026092529296875,
        -0.056396484375,
        -0.0142822265625,
        0.00872802734375,
        0.014892578125,
        -0.03076171875,
        0.035400390625,
        0.00714111328125,
        0.0294189453125,
        -0.016845703125,
        -0.00933837890625,
        0.06396484375,
        -0.0125732421875,
        -0.003204345703125,
        -0.00311279296875,
        0.04638671875,
        -0.01080322265625,
        0.038818359375,
        0.0252685546875,
        0.00933837890625,
        -0.0194091796875,
        -0.006622314453125,
        -0.02880859375,
        0.01007080078125,
        0.00738525390625,
        -0.0162353515625
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd",
      "peak_mem_bytes": 1379927040.0,
      "power_w": 300.143,
      "repeat": 12,
      "seconds": 0.1973395538330078,
      "sm_clock_mhz": 1657.0,
      "temp_c": 92.0,
      "throughput": 222.86695321231466,
      "tokens_per_s": 6641952.789196809,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782412144.5777736,
      "work": 43980465111040.0,
      "workload": "attention"
    },
    "a88891545297004315aef10dcc0dfad2e27830bdda0130ba7e55de0c8d474643": {
      "f": "spearman",
      "inputs": [
        "0d7309082cee727fa94ff3f23d287e9c14664854ee7d14cfd3debe26dbe3464c",
        "11c6f65251de6cf431828fb3e8b971a45c26f1275f5037512177ff6f1db821f7",
        "167a192ff258bad0de945ac68461c34c783dbd219202ea332068b34188bcc1c2",
        "2ea24c82a419c37c45c3aeb828fa9f09ee7ceb354f7a5b93dd2615352dc3d1d3",
        "3ba9fccd2918f2f6e961397ef794d64d340cf488ca62c24c22a8ae7d87371011",
        "538bab7a247fbdb4dc705bee3f12dbea050f66368489aa07c332474098358da7",
        "5bbd669eaade2240acf4b7b483c25a0469c2eb660e768e51656db9eb368179d9",
        "5f022098120f87071927e482cf0b1768e99fee6574857a15830c0095bdc3e94d",
        "665f7f7fd4468716daee5b154a77990f2d900ad84663ad58a383849ba83a8f48",
        "715bea2977d221e605e70b947d9b9e061be690ad62e642218b826ac87c9083f6",
        "7724c08580d7bde97d3a31730ba577a8cfee387a8490291526d712c0e3056864",
        "7da077f302797e49bdda5203a3fee26bf76f61cda0c8e8c1b7ec0a06927422a6",
        "7fe9df7fb9b2e94b742326ebd3d618952e8aaccca37ad134cb58e51442ce1f78",
        "87c61ced70182c7202b72a416e0eb33585c59a2ddec3bc34872ce3cd6102dc6e",
        "b6e31b8eb0bca544cecf042d3b7c242f5f0820d5cf8609c75c6f860a9901512e",
        "b9e2bb93cbbd3616d5f55a31815d62e451d3234c2fdf2f0096f68d54758b8145",
        "ba3a979db840ec7c09a3999f52fc402edbe7858ebb5d87267264d3f2852e3710",
        "bc9edc7108e06cb5c56946ddf992b3f68c8de6ccca4f6838ea0a1ad24cec0279",
        "c177e0146cab8ccff042ae0d3412f84322dfe1cf70e44fe519b080337387a1ef",
        "c918cb2f3333e43b4d2e8edd71532c8fb1b069f96311517c9959c25523197868",
        "ced3a11c02687b1e93c60ac78c9956a29c347365ff5bd23cf0890fd0d1747555",
        "dcf506f074cc2787a255151e6c1edba7d0f44d01adbf64e88544bff4bfdc7dc4",
        "e3a525583eac7b3cd88dc6807a01b52b0fae49f4f9faa8932337c9a96b840eb1",
        "ea3f0dea9d738db9ba5d2b40e07512cabcab9659380402dad3926d1d74ecf9a2"
      ],
      "kind": "reduction",
      "params": {
        "field_x": "throughput",
        "field_y": "sm_clock_mhz"
      },
      "value": "0.4779110555135727"
    },
    "a9250b5a10389e17bb199392c8c638b5dad388a0139abad2a4e6e86f45fca29a": {
      "cov_samples": 22.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665689468383789,
        0.2418982982635498,
        45.69059371948242,
        -104.03997039794922,
        -29.555971145629883,
        18.26732635498047,
        5.053208827972412,
        -1.6330525875091553,
        -19.492328643798828,
        -1.6832966804504395,
        -35.493892669677734,
        8.153794288635254,
        28.613649368286133,
        57.69386672973633,
        35.25265121459961,
        -41.96302032470703,
        -2.9217004776000977,
        35.112449645996094,
        -43.46866989135742,
        48.316226959228516,
        -11.982207298278809,
        41.14215087890625,
        23.687572479248047,
        44.247718811035156,
        15.20742416381836,
        -47.83443069458008,
        -35.32902908325195,
        -11.622379302978516,
        46.96131896972656,
        53.01755905151367,
        12.78526782989502,
        70.10163116455078,
        19.70583152770996,
        -10.206086158752441,
        -51.09962463378906,
        -57.285499572753906,
        -10.502358436584473,
        12.12996768951416,
        14.531267166137695,
        -53.98988342285156,
        -18.36600112915039,
        44.348453521728516,
        -14.640317916870117,
        14.204965591430664,
        45.08489990234375,
        6.814639568328857,
        34.819602966308594,
        -2.070784568786621,
        -29.22608757019043,
        16.726980209350586,
        14.848306655883789,
        -1.7238094806671143,
        2.5414516925811768,
        -59.18129348754883,
        24.9931583404541,
        -41.40577697753906,
        9.342029571533203,
        -0.6094831824302673,
        35.19490432739258,
        25.477039337158203,
        -15.006904602050781,
        -0.19011688232421875,
        -10.162237167358398,
        11.496952056884766
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "4b857d777c45adc79b6f330f22c637105fc3548ffc6417039a1746ce46466cf6",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 288.688,
      "repeat": 0,
      "seconds": 0.2861534729003906,
      "sm_clock_mhz": 1963.682,
      "temp_c": 85.0,
      "throughput": 75.04656945916342,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412202.995037,
      "work": 21474836480.0,
      "workload": "scatter_add"
    },
    "a966acd79a0094c3cbaf6e0e9d577b21fc5cae417a36bdbeb684d0d3880f3d7c": {
      "dead_device": "NVIDIA RTX PRO 6000 Blackwell Server Edition",
      "kind": "observation",
      "lost_device_local": 8,
      "present_device": "NVIDIA H200 NVL",
      "recoverable_claims": 28,
      "recoverable_fraction": 1.0,
      "transferable_claims": 28,
      "vkind": "resurrection"
    },
    "aa810e0726ebb8107a5416ceb971213c25cf3a4390d93ebf6e6670743b4d2a56": {
      "cov_samples": 172.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "kind": "observation",
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "peak_mem_bytes": 4328521728.0,
      "power_w": 300.114,
      "repeat": 15,
      "seconds": 2.9925537109375,
      "sm_clock_mhz": 1266.023,
      "temp_c": 88.0,
      "throughput": 117.57306797948674,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "tf32",
      "wall_time": 1782412007.9456758,
      "work": 351843720888320.0,
      "workload": "gemm"
    },
    "aa99bb8e9cc57ad550bebe9fc518685dd3d75c706f88cd9940e442044a713fe4": {
      "f": "spearman",
      "inputs": [
        "021e9330b8167f76c4f10d5b6d39aaaa5805ad5a7d0b87a4967fc7344d06fa38",
        "094c3c1096a287dfe8e1b1e32313a757b43c28b5dd932c3d8c261909867ff2c2",
        "0ca1942de3c7ab002409141249c62ce8916556879478a15e1cb9242c89613e47",
        "0e155700aefdfa0bf20f9f379d9d1f23a5221bc2b128d64d015938e264ce2654",
        "195782e26e03a660f5a64b6a01c3fbdfa7093ba59c188a2767e065a701f16164",
        "3fce2faa5d7775f213927e2ffffa0978c6489876115389c73d6d84e06ccfd2fd",
        "653202cf8d96651eac34358d10c1dd507b305f4430d6a2bf024ccd1e1639699e",
        "6c40c58677db710fdf20fa1b435177ced733099448abb44d04269f91a5ca98af",
        "7532c806c59a8ac49dfed15bb8fb17183fe1cd615eab7a7a53831ec00cbe4acb",
        "7727db205e09b97ff20a4bffe2dd60cfe66e96ca828c157cb01a35c28bcbe5cd",
        "7cdbb7a392f2229a622879cea8b4184e82c9f5c92cfd2a4c316b1c619ccc518f",
        "83dc248339c3f305a07d67e33bd3047bf2e70f7ee0e0e66c51aad3616c634f41",
        "9093ed5fcfab88f279cd8e4db87feb85c27f96a779ef49aa6751cd424318d6f4",
        "a0ba990e8a18739419fa894dc001a53322373958ed6ed2fa8d82ee2b6d7024f2",
        "a12e27cbe21facfb363bffdcbffe9f3ec155fb82efbb3ab6e4938b216a45a314",
        "a309370697859245c206194691a070bb1e39166966d336e0315e1b22d55835ba",
        "a72484f933276f4a759b61d914aa7a84f894dae09dc8a9da6c1b1c2fb45716df",
        "a9250b5a10389e17bb199392c8c638b5dad388a0139abad2a4e6e86f45fca29a",
        "b19c447ae43777134147de3efe07a6d970236963f35f677d06b1469615786b89",
        "b46134ee46aabb067f505af2ec8281b101a9011dc62f21e08ed79dc50676a7d9",
        "be22e116b87c0862b62a115dee0f2ec1c5653c577a39bb0bed83d30bf668d5f7",
        "dc55c5fdaa5ac3afce5b77be376b63a08b504e487176f4722e8f752eca8ff545",
        "e76aeb97f2f98c5b2ea8c15af6b198bc1a4a5e98ac198ef3ce62ebc5f82b7695",
        "f1e7601727633335bb6c6385bcc02650c6e74a053ce3b19dabaaed74cbdad5e5"
      ],
      "kind": "reduction",
      "params": {
        "field_x": "throughput",
        "field_y": "temp_c"
      },
      "value": "-0.18040113029457328"
    },
    "ab0e846e4fd85bf5f1444a233e3e6a1d8fed67fd9709fab2a7cbf9ec05bed4bd": {
      "cov_samples": 116.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00020194833230011356,
      "kind": "observation",
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 286.867,
      "repeat": 1,
      "seconds": 2.112877197265625,
      "sm_clock_mhz": 1453.414,
      "temp_c": 80.578,
      "throughput": 249.7852605989059,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp16",
      "wall_time": 1782411843.1383777,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "ab2716b179eae85bd45240cd297292fc9e892501b1a91bc491880afd4f912b02": {
      "kind": "claim",
      "name": "corruption_0_acquire",
      "rendered": "accept",
      "source": "dc0fdd99f3d126998a4e6b178baa9589f19044b599823a5fb188833cfb3aee05",
      "stability_class": "verify-stage",
      "text": "corruption: FP16 product residual 3.06e-04 vs tau 6.06e-04",
      "tolerance": null,
      "unit": ""
    },
    "ab314c720a174a3dd56eec21a5ad5520930595ea5443fe0618d4eb62395b567c": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665703296661377,
        0.24190491437911987,
        45.69059753417969,
        -104.03994750976562,
        -29.555971145629883,
        18.267393112182617,
        5.053205490112305,
        -1.6330444812774658,
        -19.49233055114746,
        -1.6832787990570068,
        -35.49387741088867,
        8.153804779052734,
        28.6136474609375,
        57.693851470947266,
        35.252647399902344,
        -41.9630241394043,
        -2.921689033508301,
        35.11246109008789,
        -43.4686393737793,
        48.31625747680664,
        -11.982172012329102,
        41.14215087890625,
        23.68758201599121,
        44.247711181640625,
        15.20740795135498,
        -47.83444595336914,
        -35.32904815673828,
        -11.622392654418945,
        46.96133804321289,
        53.017578125,
        12.785274505615234,
        70.10161590576172,
        19.705842971801758,
        -10.206084251403809,
        -51.0996208190918,
        -57.28548049926758,
        -10.502359390258789,
        12.129959106445312,
        14.531289100646973,
        -53.98986053466797,
        -18.366016387939453,
        44.34846878051758,
        -14.64033317565918,
        14.204998970031738,
        45.08489990234375,
        6.814637184143066,
        34.819580078125,
        -2.070791244506836,
        -29.226099014282227,
        16.726978302001953,
        14.848301887512207,
        -1.7237956523895264,
        2.5414342880249023,
        -59.18126678466797,
        24.993146896362305,
        -41.40579605102539,
        9.342031478881836,
        -0.6094866394996643,
        35.194889068603516,
        25.47707176208496,
        -15.00691032409668,
        -0.19012045860290527,
        -10.16224479675293,
        11.496942520141602
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "03af15bf1891db8fed91b92677b848214083147c49a2158e394810b7198b37dd",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 299.421,
      "repeat": 16,
      "seconds": 0.295333984375,
      "sm_clock_mhz": 1778.684,
      "temp_c": 86.211,
      "throughput": 72.71373298080165,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412218.5293086,
      "work": 21474836480.0,
      "workload": "index_add"
    },
    "ac22abf46b8a0098bdac32953d6caef121e7cc61e200abbdcacf4d0c3417f5ff": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665688991546631,
        0.24189934134483337,
        45.690589904785156,
        -104.03994750976562,
        -29.555971145629883,
        18.267370223999023,
        5.053204536437988,
        -1.633044958114624,
        -19.492321014404297,
        -1.6832826137542725,
        -35.493900299072266,
        8.15379810333252,
        28.613651275634766,
        57.69384002685547,
        35.25265884399414,
        -41.96302032470703,
        -2.921687602996826,
        35.11246109008789,
        -43.46864700317383,
        48.316261291503906,
        -11.98217487335205,
        41.14215850830078,
        23.687576293945312,
        44.24773025512695,
        15.207411766052246,
        -47.83441925048828,
        -35.329036712646484,
        -11.622369766235352,
        46.96132278442383,
        53.017574310302734,
        12.785282135009766,
        70.10165405273438,
        19.70585060119629,
        -10.20609188079834,
        -51.09962463378906,
        -57.285499572753906,
        -10.502366065979004,
        12.129961013793945,
        14.53127384185791,
        -53.989891052246094,
        -18.366018295288086,
        44.34846878051758,
        -14.640331268310547,
        14.20499324798584,
        45.08490753173828,
        6.814630508422852,
        34.81958770751953,
        -2.0707836151123047,
        -29.226106643676758,
        16.726966857910156,
        14.848310470581055,
        -1.723814606666565,
        2.5414421558380127,
        -59.18126678466797,
        24.993154525756836,
        -41.40578079223633,
        9.342039108276367,
        -0.6094886660575867,
        35.19490051269531,
        25.4770565032959,
        -15.006904602050781,
        -0.19011768698692322,
        -10.16224479675293,
        11.496940612792969
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "0d57f4482becd8b0dcf3d24b36563b2e49832526100b3c11c2d275fc09f6f48e",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 299.477,
      "repeat": 21,
      "seconds": 0.29519723510742185,
      "sm_clock_mhz": 1795.053,
      "temp_c": 87.579,
      "throughput": 72.74741740784035,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412220.449576,
      "work": 21474836480.0,
      "workload": "index_add"
    },
    "ac72e6dbfd91dfe21d610628d28395bf5462c7e7e82b5e7820434d0ae6ebc99a": {
      "kind": "observation",
      "n": 4096,
      "precision": "fp16",
      "residual": 0.000201945440676333,
      "vkind": "floor"
    },
    "ad173d884c34ba05914f57db7d8baf09860e4ed469be447fae1281a4f8c821fc": {
      "cov_samples": 79.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "kind": "observation",
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "peak_mem_bytes": 4331143680.0,
      "power_w": 300.0,
      "repeat": 1,
      "seconds": 1.453428955078125,
      "sm_clock_mhz": 1325.797,
      "temp_c": 89.0,
      "throughput": 484.1567517407931,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp8",
      "wall_time": 1782412038.7707758,
      "work": 703687441776640.0,
      "workload": "gemm"
    },
    "ad9aeebc2e1b28fa5448758a13e48be3b1e8851d4dc8db72505df13957617a85": {
      "cov_samples": 79.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "kind": "observation",
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "peak_mem_bytes": 4331143680.0,
      "power_w": 300.023,
      "repeat": 8,
      "seconds": 1.4533409423828125,
      "sm_clock_mhz": 1345.899,
      "temp_c": 89.0,
      "throughput": 484.1860717299516,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp8",
      "wall_time": 1782412049.91523,
      "work": 703687441776640.0,
      "workload": "gemm"
    },
    "adeb0f477ee95269741a8bc890c1e6e18fec17b8b677a74b4fad1ea52ed3dcf9": {
      "kind": "claim",
      "name": "tput_diff_fp8",
      "rendered": "2.21",
      "source": "4d3e6776bb79d2d5293c6a19734404045631b7e274e7cb0a5f5e3d5eb8f30e79",
      "stability_class": "device-differential",
      "text": "device-to-device throughput difference, fp8",
      "tolerance": null,
      "unit": "\\%"
    },
    "ae1ab5c3aa2f64648b5bd1244e69db53256afc18b812dc61eec8d4d5295f8b52": {
      "cov_samples": 138.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1.9798221588134766,
        1.0968326330184937,
        1.243912935256958,
        1.4829226732254028,
        0.6601976156234741,
        1.4403016567230225,
        0.4923417866230011,
        1.382356882095337,
        0.680141270160675,
        1.4815963506698608,
        1.3910504579544067,
        1.213247537612915,
        1.976853609085083,
        0.9696173667907715,
        1.0560152530670166,
        1.2762250900268555,
        1.7529826164245605,
        1.075247883796692,
        2.383941650390625,
        1.1990503072738647,
        1.270270586013794,
        1.5278812646865845,
        1.1153757572174072,
        1.2174580097198486,
        1.490983247756958,
        2.5175743103027344,
        0.9194736480712891,
        0.8923731446266174,
        1.224113941192627,
        1.2876780033111572,
        0.9980440139770508,
        1.1725893020629883,
        1.2406046390533447,
        1.9320285320281982,
        0.6831880807876587,
        1.8259522914886475,
        1.405038833618164,
        2.617569923400879,
        2.277555227279663,
        1.371272087097168,
        0.8331707715988159,
        1.1126281023025513,
        0.52364182472229,
        2.0879507064819336,
        1.204996943473816,
        1.741601586341858,
        1.971782922744751,
        1.5683975219726562,
        0.722476601600647,
        1.0044938325881958,
        2.5240468978881836,
        1.902039647102356,
        2.803988456726074,
        2.158036947250366,
        1.692726969718933,
        1.8085885047912598,
        1.3749653100967407,
        0.8259979486465454,
        1.310592770576477,
        2.2896344661712646,
        1.6548560857772827,
        1.5993752479553223,
        2.3264646530151367,
        1.5351455211639404
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873",
      "peak_mem_bytes": 64458065408.0,
      "power_w": 299.992,
      "repeat": 9,
      "seconds": 2.5593515625,
      "sm_clock_mhz": 1834.442,
      "temp_c": 85.0,
      "throughput": 1510.3320009011072,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "f32",
      "wall_time": 1782412101.7945201,
      "work": 3865470566400.0,
      "workload": "hbm_triad"
    },
    "ae7b91465f0fc895d5a89ac5a01119aab023aa03297a559ada07e5254274f337": {
      "f": "median",
      "inputs": [
        "018dabe569d63e665f2029129c0595c5a3f57e19280819d07a2de3c474956a7c",
        "15e487ab7536b6500f875717d757b66c5046f9a6eb57662048d62d0af2f88e2f",
        "1a5c8b6d3aad6137d24e33d15379cf0a58a333f97a3bd5561d30d0ac5792eed2",
        "22a4102dd3c62b297cc1c3ce270832b8337bfd374582780ca06db85c2a6ba3cf",
        "23b397abab54a0b4e95b9459a2dd8e1a0adf1bf9361f2584c1bffa05f0a7b10f",
        "281b3b13303aa611667c3f6dff9ebb9f11e0662aafff380f7b17cd910e2f3273",
        "34afa87bdf921bc6b3e90b64071878935dff365fb86c087b8446b0a111ce0650",
        "456740b7c4e41c4bc056fe59c84785d0f842918b711740be7d1351617a38a2a0",
        "4771755eae96f6e7f8d01e6f4fa11aa2de41796545a4c7d0ff866f7abc3b4b03",
        "4780addc32e8aefd4a39d60bb1bebf2b96301bc742dfe3556849ae4809fef59e",
        "5fae186bc9843fb9782fd9327cf845025d9f03bd9308db6db5981b2a22c4163c",
        "889186f85105adc58c8d47579d5d8fb2f05fad6156b87f14abc31f40f20e385d",
        "8f6741295a4e262f64dc477b459e62ddffeafad462b4fb076c281ad44ccf7456",
        "a4a81ee3137aedfcf824efe334a756342039df0cef9e9f341745e1337ca503e6",
        "a60f68f6b9600d3cc27423dd1a80739745d0a1ce57bb0a16a294525e1ffd21ee",
        "b0bd3d8ffcf0f534c53605f7db5118ed95f449952512d4886d952e0f4e28c07d",
        "c0a21511290e414a47e9b4efba729d61e0390d503e34e5257b4b529a351d8b02",
        "c17967eb00aa397129c908626ded436bff4162497d3799f4037ea18e7267ff72",
        "d8308e045d950c43c22db291bed74442e4ab50438fee9923d465a107f1e24eb5",
        "ddd6e1f4df0d31f646613fb3b1b42840142abc7352d74a15d8223ef5af9dcafb",
        "edf3935cd7e16a098c4ebc21f665ac3ed9635167d9193279684e661a005ec62e",
        "efdd5437730ec2bbdf9310dd44312bc0a17af3fbdf321df8551ab7f80eff5d8c",
        "f4b86086fc0494a032a06edea5e97e43d8a152f73350c4f38c0e2744bb170093",
        "f6d661d6a1e55d4a5ab8e9052fedcea3b8ced232e1e3b6fc0a325fd42ff455e6"
      ],
      "kind": "reduction",
      "params": {
        "field": "temp_c"
      },
      "value": "85.0"
    },
    "af84638d9d9c1c61ce5ae0bfc0c832da8fee2a9bbdce35badfc23fb082df8537": {
      "kind": "claim",
      "name": "perf_scatter_add_atomic",
      "rendered": "73.016",
      "source": "d390755a6e1297a9e5c45e62c8920cd960f814c4409d00878a5b6f5179b35ae3",
      "stability_class": "S1",
      "text": "scatter_add/atomic sustained Gelem/s",
      "tolerance": {
        "band": [
          "72.06",
          "75.047"
        ],
        "covariate": ""
      },
      "unit": "Gelem/s"
    },
    "afd4c58efe7bb5fefc5021b2bed819516c02fb26fad7789ca96a4d9716917c49": {
      "delta": 0.0,
      "kind": "observation",
      "n": 16384,
      "precision": "fp16",
      "rho0": 0.00020194833230011356,
      "rho1": 0.00020194833230011356,
      "vkind": "cross_floor"
    },
    "b013e4028112cd73c12b5e509e8439ceaa5c25045eeba736c564caa499aa67e4": {
      "cov_samples": 79.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "kind": "observation",
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "peak_mem_bytes": 4331143680.0,
      "power_w": 300.671,
      "repeat": 10,
      "seconds": 1.4529593505859375,
      "sm_clock_mhz": 1305.0,
      "temp_c": 89.316,
      "throughput": 484.3132338787473,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp8",
      "wall_time": 1782412053.0972269,
      "work": 703687441776640.0,
      "workload": "gemm"
    },
    "b0bd3d8ffcf0f534c53605f7db5118ed95f449952512d4886d952e0f4e28c07d": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 300.517,
      "repeat": 11,
      "seconds": 1.050376953125,
      "sm_clock_mhz": 1803.37,
      "temp_c": 85.0,
      "throughput": 1635.5908355460185,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "default",
      "wall_time": 1782412163.2667148,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "b106fd1d9ee5cc3949c49c4db6701d0ec4e167b50caff8d8512285dca773770f": {
      "cov_samples": 138.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1.9798221588134766,
        1.0968326330184937,
        1.243912935256958,
        1.4829226732254028,
        0.6601976156234741,
        1.4403016567230225,
        0.4923417866230011,
        1.382356882095337,
        0.680141270160675,
        1.4815963506698608,
        1.3910504579544067,
        1.213247537612915,
        1.976853609085083,
        0.9696173667907715,
        1.0560152530670166,
        1.2762250900268555,
        1.7529826164245605,
        1.075247883796692,
        2.383941650390625,
        1.1990503072738647,
        1.270270586013794,
        1.5278812646865845,
        1.1153757572174072,
        1.2174580097198486,
        1.490983247756958,
        2.5175743103027344,
        0.9194736480712891,
        0.8923731446266174,
        1.224113941192627,
        1.2876780033111572,
        0.9980440139770508,
        1.1725893020629883,
        1.2406046390533447,
        1.9320285320281982,
        0.6831880807876587,
        1.8259522914886475,
        1.405038833618164,
        2.617569923400879,
        2.277555227279663,
        1.371272087097168,
        0.8331707715988159,
        1.1126281023025513,
        0.52364182472229,
        2.0879507064819336,
        1.204996943473816,
        1.741601586341858,
        1.971782922744751,
        1.5683975219726562,
        0.722476601600647,
        1.0044938325881958,
        2.5240468978881836,
        1.902039647102356,
        2.803988456726074,
        2.158036947250366,
        1.692726969718933,
        1.8085885047912598,
        1.3749653100967407,
        0.8259979486465454,
        1.310592770576477,
        2.2896344661712646,
        1.6548560857772827,
        1.5993752479553223,
        2.3264646530151367,
        1.5351455211639404
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873",
      "peak_mem_bytes": 64458065408.0,
      "power_w": 298.881,
      "repeat": 22,
      "seconds": 2.56100927734375,
      "sm_clock_mhz": 1817.688,
      "temp_c": 86.0,
      "throughput": 1509.3543786023386,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "f32",
      "wall_time": 1782412137.9124238,
      "work": 3865470566400.0,
      "workload": "hbm_triad"
    },
    "b14b90f508d9cb5739a3b2005f1d924818e081070cbd67fb0c8b8f0f51bc2693": {
      "kind": "claim",
      "name": "validation_floor_validation_pro6000_server_fp16",
      "rendered": "0.0001931",
      "source": "446fd036f2866fdc98e1127432a975188722d423c8176c30727fed534e7527c8",
      "stability_class": "out-of-sample-floor",
      "text": "out-of-sample residual floor for fp16",
      "tolerance": null,
      "unit": "rel. residual"
    },
    "b19c447ae43777134147de3efe07a6d970236963f35f677d06b1469615786b89": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665689468383789,
        0.2418973445892334,
        45.69060134887695,
        -104.03997039794922,
        -29.55599021911621,
        18.26732635498047,
        5.053206920623779,
        -1.6330525875091553,
        -19.492328643798828,
        -1.6832966804504395,
        -35.493892669677734,
        8.153794288635254,
        28.6136417388916,
        57.69386672973633,
        35.25263595581055,
        -41.96302032470703,
        -2.9217023849487305,
        35.112449645996094,
        -43.46866989135742,
        48.316226959228516,
        -11.982211112976074,
        41.14215087890625,
        23.68756675720215,
        44.24774169921875,
        15.207419395446777,
        -47.83443069458008,
        -35.32902145385742,
        -11.622379302978516,
        46.96131896972656,
        53.0175666809082,
        12.785271644592285,
        70.10162353515625,
        19.70583152770996,
        -10.206086158752441,
        -51.09962463378906,
        -57.285491943359375,
        -10.502354621887207,
        12.12996768951416,
        14.53127670288086,
        -53.98988342285156,
        -18.36600112915039,
        44.348453521728516,
        -14.640316009521484,
        14.204973220825195,
        45.08489990234375,
        6.814639568328857,
        34.81959915161133,
        -2.070794105529785,
        -29.22608757019043,
        16.726980209350586,
        14.848310470581055,
        -1.7238173484802246,
        2.541449785232544,
        -59.18129348754883,
        24.993154525756836,
        -41.40577697753906,
        9.34202766418457,
        -0.6094870567321777,
        35.19489669799805,
        25.477046966552734,
        -15.006904602050781,
        -0.19011640548706055,
        -10.162239074707031,
        11.4969482421875
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "f5dd7e6002201de82e52e475fe6d3a5e4ec217d52412564e0a535d8cb5bb5d4d",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 302.649,
      "repeat": 20,
      "seconds": 0.2939502258300781,
      "sm_clock_mhz": 1717.0,
      "temp_c": 87.0,
      "throughput": 73.05602987498236,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412210.6228306,
      "work": 21474836480.0,
      "workload": "scatter_add"
    },
    "b1a65091f8e68559bd8199c715b1dba4ff563096a680c0b026c513b9fdc301c1": {
      "f": "spearman",
      "inputs": [
        "073e945e38593cbc9e4f4d25719d208b6bacad576080b482752a2348b28fa84a",
        "0b4ed4ae981279504dc7445a06ac98cdb7840d881e757eb497a5e8ec7aab8035",
        "12c7129c3f33ee47eed3bb0725b006b4995c83ebd91f25cbbd16ac4e1df489b4",
        "2c8d51feeaefaea21f81dfc2324c717d29e939fc50c69c622c1b372a93c0d17c",
        "4152acb956447031b4f117c6e22e7a57c2110176ab7e1d0f13418d3a9e396b75",
        "4b196805bd19af0d68ebb7066433f7b0910a35ba6e8f04aa3b79e5003736746d",
        "4d6ccaecc0a51ce400a3c059b02d573f0bdfe65d0279064a94854ba44608ccb5",
        "55282e4b9fd791c9c096e90bbdad987fcc195980a209e2d102f25b32607ff15a",
        "72806af4f4e67d02cb3a6f7005ff5c3ee62ebb16c10de1e000fca9288865b5fc",
        "733ec1723018abaac800519f1d12ea969bf4f82be7cbf79cb4d09bc411108ad8",
        "84670a283aa9d6f8d84de8a18e5a251ea5928ffaafeecd08da37d3116adf71b3",
        "9c80dbd7233532873666e135e7d466abce942ac264b411aa02b322eacaddda7d",
        "9f04df23101798b9e0700473452f9f00b8192dda6edf29a7dee04f649555fb6c",
        "a80070cff7ddf884baaa9d58f690020da1cdcd773071c6536652cdc6a34c2b34",
        "b280205ab17a113db4ce6971740a9764b5aba45394a8f6c791d757a8f8057ed7",
        "b95bb774e33cf74e4b4fe44e2b0b7c9d1287b097ad6ce88df45935df1104e189",
        "c769ff06d3c2b9e7fd46f9f077581cdb8d85d3f755049976f4a18f7ff026fa36",
        "ce4023714841acd44ecc40588f8085d7360f3b278dea8088631f7c054e6aec2d",
        "dd885efed2274b22150ad21534b4d121c0b1476a16798867827bbeea365f29f7",
        "e2d98d9baaef45e85d3eebd60bfce988db34f74a6d6254cbda4217f2b1c3a870",
        "e6dde0b2fbc631040b9b565d452e9d70cf2c53c823f9e20801e4f46cfae53161",
        "eb768d599841f8aeb2b17955335588e6cffce4cda505b3f7588e6c537b4a25f6",
        "f6105df72c36e823514a7ee3a25182e38f6d854ea12f44edb4277c5fb22433dc",
        "f719f2c62133ad71730ecfa4642b6b53d026f61f0cd04ab5129d9fbf6bca4dc6"
      ],
      "kind": "reduction",
      "params": {
        "field_x": "throughput",
        "field_y": "temp_c"
      },
      "value": "-0.259312641764288"
    },
    "b246c6516ff9dc421bd8901a610d78d90f385b7f1512888fcbdd7a975dd93cdb": {
      "f": "spearman",
      "inputs": [
        "029d0920acbc07ef77de2e10b4708a526e308a3f6a156bb79f3210d4429d5fd4",
        "033dba7532b1425d40168fdc33fd1c9fa0589981265e13280fe9ee12851de7d9",
        "10405de9ee7dcc8e72b510657696004005ec63b7e36db8a6edcfcc9c212077cf",
        "137eac6a91efc853e553ace81b6f29a1ea4a2b5857bcd4e1e0a515d9ba6ab0c0",
        "2355699720c8984d9b4f25d63581ebbc2d907b6d439f8ebdbc5537f63f4e9b38",
        "3b31cae65b45b2ecbbcef7e34d73fc4e6670a7ace786bd32cb0a574f9d9ed24b",
        "3ede35b4f859245472501eb8a2067b29d80d6491c49f64eed6fc20b772060d5d",
        "47ff9049235be2387b192cb2bb018697be36723370f8d5b9368e4c1b9697844d",
        "77825723a5b5f5ff67abd5221c056ac6d1d409dcb0c083283ee72c13fb41f43f",
        "794fc50cf869c4e8ff06ab93975f1513767f6cfc9c49d1630197190043f30824",
        "800eb409e817665137b6a89b6af565557904b6217ebd45cb56d250197fc95eab",
        "8a5d52c822d5dfbcd9c45d05ac2f6d20eb3bae2f42076a317668d5100c97c427",
        "9845570096518ddf10ffd588cf205911cc232ba73d9b3cd9a5106c0dffa89011",
        "9897d6f0c28621449b8c102580560370bf708a6260604176e15a6cef15e26acd",
        "9e096beb0893e925266f6787d37f50c6f13f6b23af1dce5554f84348261cad6b",
        "9e12c949e7f0bfdb1af7bff840948fdf2ae02dc97045d76e309a8939f631f202",
        "a105064c05bdcc7cf8de2fa79be3890a3456a3d43cb6ebe1026967db6d8bf0c2",
        "b59b51781c5d432cb9e71905174c966f17355015fe190059c85b037b833bafdc",
        "b826d782078f9c4ed1cca7e1972255b044242b9893d15aae123a1ad9e553d617",
        "b8ebe07c065b21c2406f0b47eef2e42e917c72eab720bf43b403de25c353e899",
        "db21b205d530820f827a73b2e4e45e3640e132731f9691878adcf4b451c6f065",
        "e317e39a74aba2354c13031e1a058c33312309dcf9bc2c33265413dfb2c2f455",
        "f4f927f6d99d81f38f0449be3bd70bd979708bdbf7f0b9f8ea22812f2115df33",
        "f76af7a78423bbbfad6c6ac2d878a7a890e98218cebc0186c4aebc76da77246b"
      ],
      "kind": "reduction",
      "params": {
        "field_x": "throughput",
        "field_y": "temp_c"
      },
      "value": "0.0"
    },
    "b280205ab17a113db4ce6971740a9764b5aba45394a8f6c791d757a8f8057ed7": {
      "cov_samples": 13.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        -0.53515625,
        -0.2197265625,
        -0.04736328125,
        0.00628662109375,
        -0.01361083984375,
        0.00482177734375,
        -0.011474609375,
        -0.040771484375,
        -0.01251220703125,
        0.01190185546875,
        0.0081787109375,
        0.011474609375,
        -0.03125,
        0.018798828125,
        -0.0255126953125,
        0.0147705078125,
        -0.009033203125,
        -0.05078125,
        0.0174560546875,
        -0.01275634765625,
        -0.028564453125,
        -0.004058837890625,
        0.015869140625,
        -0.01177978515625,
        0.004913330078125,
        0.002105712890625,
        -0.00567626953125,
        -0.003143310546875,
        -0.002960205078125,
        0.0286865234375,
        0.005401611328125,
        0.01092529296875,
        -0.030517578125,
        -0.0673828125,
        -0.0732421875,
        -0.061279296875,
        -0.1376953125,
        -0.017578125,
        0.0026092529296875,
        -0.056396484375,
        -0.0142822265625,
        0.00872802734375,
        0.014892578125,
        -0.03076171875,
        0.035400390625,
        0.00714111328125,
        0.0294189453125,
        -0.016845703125,
        -0.00933837890625,
        0.06396484375,
        -0.0125732421875,
        -0.003204345703125,
        -0.00311279296875,
        0.04638671875,
        -0.01080322265625,
        0.038818359375,
        0.0252685546875,
        0.00933837890625,
        -0.0194091796875,
        -0.006622314453125,
        -0.02880859375,
        0.01007080078125,
        0.00738525390625,
        -0.0162353515625
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd",
      "peak_mem_bytes": 1379927040.0,
      "power_w": 300.012,
      "repeat": 23,
      "seconds": 0.19557286071777344,
      "sm_clock_mhz": 1590.0,
      "temp_c": 92.0,
      "throughput": 224.8802055133159,
      "tokens_per_s": 6701952.3833190175,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782412147.5636759,
      "work": 43980465111040.0,
      "workload": "attention"
    },
    "b2e13e6c125f3875c3f62e7d89d95cd9ffbda721ddaea2c6df4826466b00f9c2": {
      "f": "median",
      "inputs": [
        "071fa5d5564e7ac8ec7d41b8686431750a0cb18a8bf2b1081f2cb41f0fb47eab",
        "0f5d4e378e1f524cb64cf4f703b1a0bac8cb74c2bdc4bb5e9d9039f95306eb6b",
        "1257857da597f5781ed18a7058838c5d90945962aa8eb14fbe46dbe1f125db95",
        "22d273d6d27cea34cdf805d01bb2650be86517a12936a09c18d870b3e809c8ba",
        "2686d9427e69a3b616d12b779a85487cb9055f055aa382a6c1954b5fbd9a695d",
        "290c137f420d322afb1503f444b3b38d89d93a1fc2812fff1f202c3d776b2bbf",
        "2b73786da334255b2f6c0cd34d13978c36e8ab7aa84f5342bed9f63520332823",
        "3c3d734a3124854cf559271be8c7e3dc410d3a9a540794f9194b26bbc80fdbaf",
        "3f327c660aa546c42fa1b38691b1a230da4ddce888448da9ca0afe251dd65952",
        "4e0b08ee8789fceb1a7c780e43071c4e477d95265e1259f2e8b81e306a72ea2f",
        "599de5a4ff52c45ffb6059503dd0dacaed9fc6c78f9c7fa8b522e0c20934c93c",
        "6c6fff9dd4c7fbd8316f0011844a69e108da17f245b647b81db1b0d7f1fbbea9",
        "87d55343424d328987b7b91fe4ca46eaefaa80f0a0ba09800edc62ca41ce5dc2",
        "981f54fcf44e41d0b6682d9a7eb95f8175537c9a6095eb06973db5d6022c7f1d",
        "ae1ab5c3aa2f64648b5bd1244e69db53256afc18b812dc61eec8d4d5295f8b52",
        "b106fd1d9ee5cc3949c49c4db6701d0ec4e167b50caff8d8512285dca773770f",
        "b70366afb9fb93c9f145575d255e47835a7f122f42d9b68384a3362c02635f36",
        "ba44ddf7571d726be56e7f2c654b9a9499465ca3df5aa4a065644fe13289d102",
        "bbbde874bffa9fb465320f5284ea15b3d782ce01f853be4ba563af7c85f77dd4",
        "c17f1c4ee6d0a5c7644eebbe15325fac50ffcdce134f71de5f72a93310f34c1c",
        "cda2c9d1dd9e2f64cef58b47a34b97e2c0d56b048e4af4e247b7daec75c897a3",
        "d1f7d78cb4d435d9646243b6a6f99a2014a71d31357c5644abbe3aac4524ac27",
        "dc20684fb3b91f56763c18bfd8c182b6ffe4bcc9c9f7da36cd9825af8eff109a",
        "e9e4f920d5812322281bced5f376492bad47bf699a39f43c237ab1188edc93b9"
      ],
      "kind": "reduction",
      "params": {
        "field": "throughput"
      },
      "value": "1510.3505867725505"
    },
    "b2e5ef84ab4127e00b8a1b925b32a01647b917a3b463fe39957936ac5e2790f3": {
      "f": "rel_spread_vec",
      "inputs": [
        "046199aacb10cac625f63fdd15ad39265e636e7ca3e41b97e29f02eb8de28ceb",
        "0ec6093c6659e49a7897150998aa9fe3dfe50caff30ff32e991e4fcd7c1f89ab",
        "23ffea346865aae0ba5b0c91aac6fbce64e0ad97ed33fcd2bb7cc9c3c8d7447c",
        "27f7afc159605ec26f8dd9be15255e837efe5f07b8bc5adcb7afa942bf11458c",
        "3c0c943878a7470421d8d6b0cc81b24a9e578c3ec81c6c0a19ab838ce5e37036",
        "4e93b680ad2ba9c5555b1105f36a155319a3aed71565efe99e8b8ceeb94f66b5",
        "5bbe81ae35777ece382592a58c78e6feea282c11023484aff043c9cb6e038523",
        "6386b3e0febda0096e77918253631f3bdc67c1cc3b6b665c9092994e9f9ac973",
        "7106d7a5fd0020a525167f50549df72b4ca8231dce342a24d035fe0f5a2cdb4b",
        "8c8ff1bdc8afc0e8d952234712b4c2629e1e1bb462ddd435ef9428513f90080e",
        "9612bf85651540d7c6b6fa6b2bd9d28b00226cbff202c259eab95a55c4f3c68b",
        "9d1ad263ceac67db5c229d92648437e1034f0373d380b76edf6e050d347356ff",
        "9d800ecf828e5273a6106d46a92bfc207336499c2350d623fa95ac1a8562a0f8",
        "aa810e0726ebb8107a5416ceb971213c25cf3a4390d93ebf6e6670743b4d2a56",
        "c2f5f853bc3e4e627361d082b3066fee69833fff6c588824d51c8fcfd8276346",
        "cc527c43d0d288f8a44e87b80d0843123e0cd5f5137996520ae33db9135269f8",
        "cdee5c8e7b6a31f7b0c59bb520e051f050938683bf908d7726cb92b8e2de1e81",
        "d2555b96acacdf71f6786b054dcef2d9a9c48d1b766f6111e6842fe15af2c761",
        "d9bddb670a0de382ea626b3dc00345f13c4e4e2361cfe1a14e135bcd4b89ab64",
        "de35aeb9286b82fb5434d8c43f954fa46b66076ad0628db9cbde1d71c3e9d7e7",
        "f1f325bba7b5ea6e3eb4f931288156d7be37ad67de4091468096ac364ea38a4e",
        "f6032c5a023336021d2a3cd3f5ee55caaa5d29c1674a55511d419e94104e895f",
        "fceef67cd395d283bfeabcd822bade1b14e2f2e5a8aba238d27030bf0b30807f",
        "ff5ca4de768c1acf03b58899b25468d64eb545d3a64c2c5d0a96feb135a1e52a"
      ],
      "kind": "reduction",
      "params": {
        "field": "fp_sample"
      },
      "value": "0.0"
    },
    "b46134ee46aabb067f505af2ec8281b101a9011dc62f21e08ed79dc50676a7d9": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665691375732422,
        0.2418982982635498,
        45.69059371948242,
        -104.04000091552734,
        -29.55597496032715,
        18.26732635498047,
        5.0532073974609375,
        -1.6330499649047852,
        -19.492328643798828,
        -1.6833006143569946,
        -35.493892669677734,
        8.153794288635254,
        28.613649368286133,
        57.69386672973633,
        35.25263977050781,
        -41.96302032470703,
        -2.921698570251465,
        35.112449645996094,
        -43.46867752075195,
        48.31623840332031,
        -11.982210159301758,
        41.14215087890625,
        23.687578201293945,
        44.24772644042969,
        15.207418441772461,
        -47.83443069458008,
        -35.32902145385742,
        -11.622381210327148,
        46.96131134033203,
        53.0175666809082,
        12.785273551940918,
        70.10162353515625,
        19.705846786499023,
        -10.206086158752441,
        -51.09961700439453,
        -57.285499572753906,
        -10.502362251281738,
        12.129968643188477,
        14.531278610229492,
        -53.98987579345703,
        -18.36600112915039,
        44.34846115112305,
        -14.64031982421875,
        14.204973220825195,
        45.08489990234375,
        6.814639568328857,
        34.819602966308594,
        -2.070794105529785,
        -29.22608757019043,
        16.72697639465332,
        14.848310470581055,
        -1.7238173484802246,
        2.5414516925811768,
        -59.181297302246094,
        24.993154525756836,
        -41.40577697753906,
        9.342029571533203,
        -0.6094832420349121,
        35.19489669799805,
        25.477054595947266,
        -15.006906509399414,
        -0.19011831283569336,
        -10.162233352661133,
        11.4969482421875
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "e59c17f14ac4ec68ee05b846187b46a3d2a581ebf7f89b27df0f655a9be925aa",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 303.541,
      "repeat": 7,
      "seconds": 0.2935420227050781,
      "sm_clock_mhz": 1747.0,
      "temp_c": 86.0,
      "throughput": 73.15762248315562,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412205.6581073,
      "work": 21474836480.0,
      "workload": "scatter_add"
    },
    "b50236cf51c266f2d593c7b6b2a51e6e5bc5df561e1dbfb7af410f2027f93c24": {
      "kind": "observation",
      "n": 4096,
      "precision": "fp16",
      "record": "device_validation.json",
      "residual": 0.00019656529008939345,
      "vkind": "validation_floor"
    },
    "b59b51781c5d432cb9e71905174c966f17355015fe190059c85b037b833bafdc": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 299.994,
      "repeat": 19,
      "seconds": 1.050826416015625,
      "sm_clock_mhz": 1837.963,
      "temp_c": 85.0,
      "throughput": 1634.891255316953,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "deterministic",
      "wall_time": 1782412198.158217,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "b6e31b8eb0bca544cecf042d3b7c242f5f0820d5cf8609c75c6f860a9901512e": {
      "cov_samples": 117.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.0016915361526833122,
      "kind": "observation",
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 300.113,
      "repeat": 22,
      "seconds": 2.122766845703125,
      "sm_clock_mhz": 1320.0,
      "temp_c": 89.0,
      "throughput": 248.62154899431172,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782411950.3240523,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "b70366afb9fb93c9f145575d255e47835a7f122f42d9b68384a3362c02635f36": {
      "cov_samples": 138.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1.9798221588134766,
        1.0968326330184937,
        1.243912935256958,
        1.4829226732254028,
        0.6601976156234741,
        1.4403016567230225,
        0.4923417866230011,
        1.382356882095337,
        0.680141270160675,
        1.4815963506698608,
        1.3910504579544067,
        1.213247537612915,
        1.976853609085083,
        0.9696173667907715,
        1.0560152530670166,
        1.2762250900268555,
        1.7529826164245605,
        1.075247883796692,
        2.383941650390625,
        1.1990503072738647,
        1.270270586013794,
        1.5278812646865845,
        1.1153757572174072,
        1.2174580097198486,
        1.490983247756958,
        2.5175743103027344,
        0.9194736480712891,
        0.8923731446266174,
        1.224113941192627,
        1.2876780033111572,
        0.9980440139770508,
        1.1725893020629883,
        1.2406046390533447,
        1.9320285320281982,
        0.6831880807876587,
        1.8259522914886475,
        1.405038833618164,
        2.617569923400879,
        2.277555227279663,
        1.371272087097168,
        0.8331707715988159,
        1.1126281023025513,
        0.52364182472229,
        2.0879507064819336,
        1.204996943473816,
        1.741601586341858,
        1.971782922744751,
        1.5683975219726562,
        0.722476601600647,
        1.0044938325881958,
        2.5240468978881836,
        1.902039647102356,
        2.803988456726074,
        2.158036947250366,
        1.692726969718933,
        1.8085885047912598,
        1.3749653100967407,
        0.8259979486465454,
        1.310592770576477,
        2.2896344661712646,
        1.6548560857772827,
        1.5993752479553223,
        2.3264646530151367,
        1.5351455211639404
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873",
      "peak_mem_bytes": 64458065408.0,
      "power_w": 300.017,
      "repeat": 19,
      "seconds": 2.559221923828125,
      "sm_clock_mhz": 1823.449,
      "temp_c": 86.0,
      "throughput": 1510.4085075271498,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "f32",
      "wall_time": 1782412129.5791576,
      "work": 3865470566400.0,
      "workload": "hbm_triad"
    },
    "b826d782078f9c4ed1cca7e1972255b044242b9893d15aae123a1ad9e553d617": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 300.323,
      "repeat": 20,
      "seconds": 1.0506781005859376,
      "sm_clock_mhz": 1806.944,
      "temp_c": 85.0,
      "throughput": 1635.1220392258301,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "deterministic",
      "wall_time": 1782412199.2452943,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "b8ebe07c065b21c2406f0b47eef2e42e917c72eab720bf43b403de25c353e899": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 299.022,
      "repeat": 8,
      "seconds": 1.05056298828125,
      "sm_clock_mhz": 1841.667,
      "temp_c": 85.0,
      "throughput": 1635.3012028442713,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "deterministic",
      "wall_time": 1782412186.1960902,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "b95bb774e33cf74e4b4fe44e2b0b7c9d1287b097ad6ce88df45935df1104e189": {
      "cov_samples": 14.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        -0.53515625,
        -0.2197265625,
        -0.04736328125,
        0.00628662109375,
        -0.01361083984375,
        0.00482177734375,
        -0.011474609375,
        -0.040771484375,
        -0.01251220703125,
        0.01190185546875,
        0.0081787109375,
        0.011474609375,
        -0.03125,
        0.018798828125,
        -0.0255126953125,
        0.0147705078125,
        -0.009033203125,
        -0.05078125,
        0.0174560546875,
        -0.01275634765625,
        -0.028564453125,
        -0.004058837890625,
        0.015869140625,
        -0.01177978515625,
        0.004913330078125,
        0.002105712890625,
        -0.00567626953125,
        -0.003143310546875,
        -0.002960205078125,
        0.0286865234375,
        0.005401611328125,
        0.01092529296875,
        -0.030517578125,
        -0.0673828125,
        -0.0732421875,
        -0.061279296875,
        -0.1376953125,
        -0.017578125,
        0.0026092529296875,
        -0.056396484375,
        -0.0142822265625,
        0.00872802734375,
        0.014892578125,
        -0.03076171875,
        0.035400390625,
        0.00714111328125,
        0.0294189453125,
        -0.016845703125,
        -0.00933837890625,
        0.06396484375,
        -0.0125732421875,
        -0.003204345703125,
        -0.00311279296875,
        0.04638671875,
        -0.01080322265625,
        0.038818359375,
        0.0252685546875,
        0.00933837890625,
        -0.0194091796875,
        -0.006622314453125,
        -0.02880859375,
        0.01007080078125,
        0.00738525390625,
        -0.0162353515625
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd",
      "peak_mem_bytes": 1379927040.0,
      "power_w": 299.871,
      "repeat": 6,
      "seconds": 0.1971654052734375,
      "sm_clock_mhz": 1630.714,
      "temp_c": 91.0,
      "throughput": 223.06380295288614,
      "tokens_per_s": 6647819.368627254,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782412142.944086,
      "work": 43980465111040.0,
      "workload": "attention"
    },
    "b9d98da0499e6bd937ed316aa5e1236a03adba0a45f7b3c433a9c3c506b992df": {
      "kind": "claim",
      "name": "verify_gemm_fp8",
      "rendered": "0.001715",
      "source": "a0f1d12feccace4185d6266ff266901e40707515967c1516807b743ca4bef08e",
      "stability_class": "linear-verified",
      "text": "gemm/fp8 Freivalds residual, median over repeats",
      "tolerance": null,
      "unit": "rel. residual"
    },
    "b9e2bb93cbbd3616d5f55a31815d62e451d3234c2fdf2f0096f68d54758b8145": {
      "cov_samples": 117.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.0016915361526833122,
      "kind": "observation",
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 300.005,
      "repeat": 15,
      "seconds": 2.123947998046875,
      "sm_clock_mhz": 1320.0,
      "temp_c": 89.0,
      "throughput": 248.48328764065735,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782411933.8357918,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "ba3a979db840ec7c09a3999f52fc402edbe7858ebb5d87267264d3f2852e3710": {
      "cov_samples": 117.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.0016915361526833122,
      "kind": "observation",
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 300.714,
      "repeat": 1,
      "seconds": 2.123447265625,
      "sm_clock_mhz": 1321.496,
      "temp_c": 90.0,
      "throughput": 248.54188275645328,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782411900.8607788,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "ba44ddf7571d726be56e7f2c654b9a9499465ca3df5aa4a065644fe13289d102": {
      "cov_samples": 138.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1.9798221588134766,
        1.0968326330184937,
        1.243912935256958,
        1.4829226732254028,
        0.6601976156234741,
        1.4403016567230225,
        0.4923417866230011,
        1.382356882095337,
        0.680141270160675,
        1.4815963506698608,
        1.3910504579544067,
        1.213247537612915,
        1.976853609085083,
        0.9696173667907715,
        1.0560152530670166,
        1.2762250900268555,
        1.7529826164245605,
        1.075247883796692,
        2.383941650390625,
        1.1990503072738647,
        1.270270586013794,
        1.5278812646865845,
        1.1153757572174072,
        1.2174580097198486,
        1.490983247756958,
        2.5175743103027344,
        0.9194736480712891,
        0.8923731446266174,
        1.224113941192627,
        1.2876780033111572,
        0.9980440139770508,
        1.1725893020629883,
        1.2406046390533447,
        1.9320285320281982,
        0.6831880807876587,
        1.8259522914886475,
        1.405038833618164,
        2.617569923400879,
        2.277555227279663,
        1.371272087097168,
        0.8331707715988159,
        1.1126281023025513,
        0.52364182472229,
        2.0879507064819336,
        1.204996943473816,
        1.741601586341858,
        1.971782922744751,
        1.5683975219726562,
        0.722476601600647,
        1.0044938325881958,
        2.5240468978881836,
        1.902039647102356,
        2.803988456726074,
        2.158036947250366,
        1.692726969718933,
        1.8085885047912598,
        1.3749653100967407,
        0.8259979486465454,
        1.310592770576477,
        2.2896344661712646,
        1.6548560857772827,
        1.5993752479553223,
        2.3264646530151367,
        1.5351455211639404
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873",
      "peak_mem_bytes": 64458065408.0,
      "power_w": 299.451,
      "repeat": 4,
      "seconds": 2.55423193359375,
      "sm_clock_mhz": 1847.572,
      "temp_c": 85.0,
      "throughput": 1513.3592668545825,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "f32",
      "wall_time": 1782412087.9052856,
      "work": 3865470566400.0,
      "workload": "hbm_triad"
    },
    "bb0ab8e7cf2c7c792f58f8f4ed1245f0e792c0c82ec536a965dc517c127a60af": {
      "kind": "claim",
      "name": "perf_gemm_tf32",
      "rendered": "117.685",
      "source": "4db36b03c2214424e4b7665aa39c110b200d521c692c19ae3b89a173fcb77497",
      "stability_class": "S1",
      "text": "gemm/tf32 sustained TFLOP/s",
      "tolerance": {
        "band": [
          "117.44",
          "117.878"
        ],
        "covariate": ""
      },
      "unit": "TFLOP/s"
    },
    "bb8875acc2069f2c864b119780de79896ec3be41a17f601aeb4b53cf3244115f": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665700435638428,
        0.2418866604566574,
        45.69059753417969,
        -104.03997802734375,
        -29.555994033813477,
        18.267391204833984,
        5.0532073974609375,
        -1.6330318450927734,
        -19.492338180541992,
        -1.6832730770111084,
        -35.49387741088867,
        8.153794288635254,
        28.61366844177246,
        57.6938591003418,
        35.252647399902344,
        -41.9630126953125,
        -2.921687602996826,
        35.11245346069336,
        -43.468650817871094,
        48.31625747680664,
        -11.98218059539795,
        41.14214324951172,
        23.687572479248047,
        44.24769973754883,
        15.207406044006348,
        -47.83442687988281,
        -35.32904052734375,
        -11.622368812561035,
        46.96131896972656,
        53.017581939697266,
        12.7852783203125,
        70.10163116455078,
        19.705846786499023,
        -10.206088066101074,
        -51.099639892578125,
        -57.28549575805664,
        -10.502359390258789,
        12.129958152770996,
        14.531295776367188,
        -53.98988723754883,
        -18.36602020263672,
        44.34845733642578,
        -14.640316009521484,
        14.204989433288574,
        45.084903717041016,
        6.81462287902832,
        34.81958770751953,
        -2.0707898139953613,
        -29.226097106933594,
        16.72698211669922,
        14.848299980163574,
        -1.7238093614578247,
        2.541438341140747,
        -59.18128204345703,
        24.99315071105957,
        -41.40577697753906,
        9.34203815460205,
        -0.6094874143600464,
        35.19489669799805,
        25.477039337158203,
        -15.006900787353516,
        -0.19012632966041565,
        -10.162240982055664,
        11.496956825256348
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "b83cf1c2f465c361fa6a352a433a7c885081d43f35d44cbfef1ba24e6c947558",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 299.506,
      "repeat": 10,
      "seconds": 0.29462222290039064,
      "sm_clock_mhz": 1837.0,
      "temp_c": 87.0,
      "throughput": 72.88939805216413,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412216.22382,
      "work": 21474836480.0,
      "workload": "index_add"
    },
    "bba2858744b4ba4001bef60b097f2f05a11cda1625f2ddff30861bd15d74e5df": {
      "kind": "observation",
      "n": 8192,
      "precision": "bf16",
      "residual": 0.0015314432834924638,
      "vkind": "floor"
    },
    "bbbde874bffa9fb465320f5284ea15b3d782ce01f853be4ba563af7c85f77dd4": {
      "cov_samples": 138.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1.9798221588134766,
        1.0968326330184937,
        1.243912935256958,
        1.4829226732254028,
        0.6601976156234741,
        1.4403016567230225,
        0.4923417866230011,
        1.382356882095337,
        0.680141270160675,
        1.4815963506698608,
        1.3910504579544067,
        1.213247537612915,
        1.976853609085083,
        0.9696173667907715,
        1.0560152530670166,
        1.2762250900268555,
        1.7529826164245605,
        1.075247883796692,
        2.383941650390625,
        1.1990503072738647,
        1.270270586013794,
        1.5278812646865845,
        1.1153757572174072,
        1.2174580097198486,
        1.490983247756958,
        2.5175743103027344,
        0.9194736480712891,
        0.8923731446266174,
        1.224113941192627,
        1.2876780033111572,
        0.9980440139770508,
        1.1725893020629883,
        1.2406046390533447,
        1.9320285320281982,
        0.6831880807876587,
        1.8259522914886475,
        1.405038833618164,
        2.617569923400879,
        2.277555227279663,
        1.371272087097168,
        0.8331707715988159,
        1.1126281023025513,
        0.52364182472229,
        2.0879507064819336,
        1.204996943473816,
        1.741601586341858,
        1.971782922744751,
        1.5683975219726562,
        0.722476601600647,
        1.0044938325881958,
        2.5240468978881836,
        1.902039647102356,
        2.803988456726074,
        2.158036947250366,
        1.692726969718933,
        1.8085885047912598,
        1.3749653100967407,
        0.8259979486465454,
        1.310592770576477,
        2.2896344661712646,
        1.6548560857772827,
        1.5993752479553223,
        2.3264646530151367,
        1.5351455211639404
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873",
      "peak_mem_bytes": 64458065408.0,
      "power_w": 300.057,
      "repeat": 12,
      "seconds": 2.5585419921875,
      "sm_clock_mhz": 1842.138,
      "temp_c": 85.0,
      "throughput": 1510.8098980603806,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "f32",
      "wall_time": 1782412110.1285226,
      "work": 3865470566400.0,
      "workload": "hbm_triad"
    },
    "bc9edc7108e06cb5c56946ddf992b3f68c8de6ccca4f6838ea0a1ad24cec0279": {
      "cov_samples": 117.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.0016915361526833122,
      "kind": "observation",
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.989,
      "repeat": 13,
      "seconds": 2.124291748046875,
      "sm_clock_mhz": 1329.744,
      "temp_c": 89.0,
      "throughput": 248.44307841317953,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782411929.125655,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "bd54a2144a8cc5324fb67a51d3b570682a9fed4ef0c4a2b3eddc1d98f34a2803": {
      "f": "median",
      "inputs": [
        "021e9330b8167f76c4f10d5b6d39aaaa5805ad5a7d0b87a4967fc7344d06fa38",
        "094c3c1096a287dfe8e1b1e32313a757b43c28b5dd932c3d8c261909867ff2c2",
        "0ca1942de3c7ab002409141249c62ce8916556879478a15e1cb9242c89613e47",
        "0e155700aefdfa0bf20f9f379d9d1f23a5221bc2b128d64d015938e264ce2654",
        "195782e26e03a660f5a64b6a01c3fbdfa7093ba59c188a2767e065a701f16164",
        "3fce2faa5d7775f213927e2ffffa0978c6489876115389c73d6d84e06ccfd2fd",
        "653202cf8d96651eac34358d10c1dd507b305f4430d6a2bf024ccd1e1639699e",
        "6c40c58677db710fdf20fa1b435177ced733099448abb44d04269f91a5ca98af",
        "7532c806c59a8ac49dfed15bb8fb17183fe1cd615eab7a7a53831ec00cbe4acb",
        "7727db205e09b97ff20a4bffe2dd60cfe66e96ca828c157cb01a35c28bcbe5cd",
        "7cdbb7a392f2229a622879cea8b4184e82c9f5c92cfd2a4c316b1c619ccc518f",
        "83dc248339c3f305a07d67e33bd3047bf2e70f7ee0e0e66c51aad3616c634f41",
        "9093ed5fcfab88f279cd8e4db87feb85c27f96a779ef49aa6751cd424318d6f4",
        "a0ba990e8a18739419fa894dc001a53322373958ed6ed2fa8d82ee2b6d7024f2",
        "a12e27cbe21facfb363bffdcbffe9f3ec155fb82efbb3ab6e4938b216a45a314",
        "a309370697859245c206194691a070bb1e39166966d336e0315e1b22d55835ba",
        "a72484f933276f4a759b61d914aa7a84f894dae09dc8a9da6c1b1c2fb45716df",
        "a9250b5a10389e17bb199392c8c638b5dad388a0139abad2a4e6e86f45fca29a",
        "b19c447ae43777134147de3efe07a6d970236963f35f677d06b1469615786b89",
        "b46134ee46aabb067f505af2ec8281b101a9011dc62f21e08ed79dc50676a7d9",
        "be22e116b87c0862b62a115dee0f2ec1c5653c577a39bb0bed83d30bf668d5f7",
        "dc55c5fdaa5ac3afce5b77be376b63a08b504e487176f4722e8f752eca8ff545",
        "e76aeb97f2f98c5b2ea8c15af6b198bc1a4a5e98ac198ef3ce62ebc5f82b7695",
        "f1e7601727633335bb6c6385bcc02650c6e74a053ce3b19dabaaed74cbdad5e5"
      ],
      "kind": "reduction",
      "params": {
        "field": "peak_mem_bytes"
      },
      "value": "12926844928.0"
    },
    "be22e116b87c0862b62a115dee0f2ec1c5653c577a39bb0bed83d30bf668d5f7": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.6656951904296875,
        0.24190115928649902,
        45.69060134887695,
        -104.03998565673828,
        -29.55598258972168,
        18.267324447631836,
        5.053205490112305,
        -1.6330509185791016,
        -19.492324829101562,
        -1.6832928657531738,
        -35.493892669677734,
        8.153796195983887,
        28.613649368286133,
        57.69386672973633,
        35.25263595581055,
        -41.96302032470703,
        -2.921698570251465,
        35.11245346069336,
        -43.46866226196289,
        48.316226959228516,
        -11.982208251953125,
        41.14215087890625,
        23.68757438659668,
        44.24772644042969,
        15.207417488098145,
        -47.83443069458008,
        -35.32902908325195,
        -11.622371673583984,
        46.96131896972656,
        53.01755905151367,
        12.78526782989502,
        70.10163879394531,
        19.705846786499023,
        -10.206086158752441,
        -51.099609375,
        -57.285491943359375,
        -10.502358436584473,
        12.129962921142578,
        14.531280517578125,
        -53.98988342285156,
        -18.36600112915039,
        44.34846115112305,
        -14.640316009521484,
        14.204961776733398,
        45.08489990234375,
        6.814643383026123,
        34.81959915161133,
        -2.0707921981811523,
        -29.22609519958496,
        16.726974487304688,
        14.848304748535156,
        -1.723813533782959,
        2.541449785232544,
        -59.18130111694336,
        24.9931583404541,
        -41.40577697753906,
        9.342025756835938,
        -0.6094831824302673,
        35.19490432739258,
        25.47704315185547,
        -15.006902694702148,
        -0.19011831283569336,
        -10.162239074707031,
        11.496952056884766
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "940b4ff742b7ef8e21a398fc153abe66a25ab132b4db16db3be2f168f2c0bcab",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 307.128,
      "repeat": 3,
      "seconds": 0.29611276245117185,
      "sm_clock_mhz": 1702.0,
      "temp_c": 86.0,
      "throughput": 72.5224954920379,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412204.124095,
      "work": 21474836480.0,
      "workload": "scatter_add"
    },
    "befde31262379f129688bbdcd7d09f918bbba09c6e98ba27714b467be0373ad2": {
      "kind": "claim",
      "name": "nonlinear_scatter",
      "rendered": true,
      "source": "fb88b1cad4b4fbaf02420dac88f93e8522f270b6fc0f2bc364376b01cbad3a61",
      "stability_class": "algebraic-check",
      "text": "scatter: consistent fault residual 7.95e-04 vs floor 1.03e-07",
      "tolerance": null,
      "unit": ""
    },
    "bf1b923647de5b3c36826d063a20874e9c585801c303ae75a38d8859643ab7ec": {
      "kind": "observation",
      "n": 16384,
      "precision": "bf16",
      "residual": 0.0016915361526833122,
      "vkind": "floor"
    },
    "bf686498647e4e1a0dcc889d99419d0699af32539171a4ab62443de5f8d3d12b": {
      "f": "rel_spread_vec",
      "inputs": [
        "042d8f0a853882c10fa9f94b0a73f5a49e1e042819581090c1e6a9ea0b544413",
        "084a74006f09b03bc386dc741e756608d302160790a7bda911d7e1e218b22971",
        "1eb71dfe12fa26bc9a7928bcc1e9c553c414ec26cfd0c82df54d910a35a56be2",
        "35688a16de5a8e5f9bfd156e0f8749ac9dbc64e47401ae2b1a266868ff9cd687",
        "413864e57cdeb2b3f9508cf4bd0e18991994ead906c6b2e6e5db68df00bac182",
        "5f5e0ccd327824ccc06b26c14b3e12504603774471546604bafa89a398d75d7f",
        "6ab2ea7fdb86674d57109d7f30d6826f067bbdf6924f7cde01ca24af3380ebbb",
        "712a9a5ff9097ae622b32c927f64281791294e9c469aa974a80369a47eb788db",
        "71e720cb1299e57075ae2d33348eaf317cd2e893bb955762217a9f5552344ce9",
        "752ba532225c2768cff84ec0f5d9f18a6442716d20a8990a562b13f112fe6cf2",
        "84f5b445649e74c8e953b27142a75bcedcf1bd2661fdebc1ae82c49b446c207d",
        "8ad6fe845da190c31c409a16011acd56868593fdccbc5e27135a3e2770bf3ab9",
        "9b9157f1231ae910ff1453805b7fec541fd16c1cdcd668a633a9f307b00e0a80",
        "a2d1767dea91541a5b804b15f8442b7528a851a7c72d332a4356ec16c14248e5",
        "a5e9a03fc9175a4c705c483a89776447a5aa517c133136265eae00be58a21a35",
        "ab314c720a174a3dd56eec21a5ad5520930595ea5443fe0618d4eb62395b567c",
        "ac22abf46b8a0098bdac32953d6caef121e7cc61e200abbdcacf4d0c3417f5ff",
        "bb8875acc2069f2c864b119780de79896ec3be41a17f601aeb4b53cf3244115f",
        "d11367dbc28f47727aca82ad9200e71db9145ef6f0983630f2f3815dc07280a0",
        "d23c7aa1d9bf67efd4e474f4dda78b2bafea963a9e4b636a01c64a1f8ad8d0f3",
        "d49099f2e654f2de9b3fe8b96544f373e438d1c956a8eb75a29c6b5488ae58ab",
        "e44ae4335b8cecf6ab6ef34763f2293336fe4c23f11ea507f32771023869d37a",
        "ecf1c64ca0a98168503e052100acb6818ccd888aff6da4926a7d5302bb051b3f",
        "fa6e07dd273dc1c284278deaa70dab98f05ce7838f115fb8fd9f0fbda2895148"
      ],
      "kind": "reduction",
      "params": {
        "field": "fp_sample"
      },
      "value": "7.546109346142869e-05"
    },
    "c0a21511290e414a47e9b4efba729d61e0390d503e34e5257b4b529a351d8b02": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 299.971,
      "repeat": 13,
      "seconds": 1.0504368896484375,
      "sm_clock_mhz": 1820.833,
      "temp_c": 85.0,
      "throughput": 1635.497510921365,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "default",
      "wall_time": 1782412165.4409652,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "c177e0146cab8ccff042ae0d3412f84322dfe1cf70e44fe519b080337387a1ef": {
      "cov_samples": 117.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.0016915361526833122,
      "kind": "observation",
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.995,
      "repeat": 3,
      "seconds": 2.12534033203125,
      "sm_clock_mhz": 1318.632,
      "temp_c": 90.0,
      "throughput": 248.32050348758918,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782411905.573099,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "c17967eb00aa397129c908626ded436bff4162497d3799f4037ea18e7267ff72": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 300.002,
      "repeat": 8,
      "seconds": 1.0505111083984375,
      "sm_clock_mhz": 1837.963,
      "temp_c": 85.0,
      "throughput": 1635.3819628039598,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "default",
      "wall_time": 1782412160.003117,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "c17f1c4ee6d0a5c7644eebbe15325fac50ffcdce134f71de5f72a93310f34c1c": {
      "cov_samples": 138.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1.9798221588134766,
        1.0968326330184937,
        1.243912935256958,
        1.4829226732254028,
        0.6601976156234741,
        1.4403016567230225,
        0.4923417866230011,
        1.382356882095337,
        0.680141270160675,
        1.4815963506698608,
        1.3910504579544067,
        1.213247537612915,
        1.976853609085083,
        0.9696173667907715,
        1.0560152530670166,
        1.2762250900268555,
        1.7529826164245605,
        1.075247883796692,
        2.383941650390625,
        1.1990503072738647,
        1.270270586013794,
        1.5278812646865845,
        1.1153757572174072,
        1.2174580097198486,
        1.490983247756958,
        2.5175743103027344,
        0.9194736480712891,
        0.8923731446266174,
        1.224113941192627,
        1.2876780033111572,
        0.9980440139770508,
        1.1725893020629883,
        1.2406046390533447,
        1.9320285320281982,
        0.6831880807876587,
        1.8259522914886475,
        1.405038833618164,
        2.617569923400879,
        2.277555227279663,
        1.371272087097168,
        0.8331707715988159,
        1.1126281023025513,
        0.52364182472229,
        2.0879507064819336,
        1.204996943473816,
        1.741601586341858,
        1.971782922744751,
        1.5683975219726562,
        0.722476601600647,
        1.0044938325881958,
        2.5240468978881836,
        1.902039647102356,
        2.803988456726074,
        2.158036947250366,
        1.692726969718933,
        1.8085885047912598,
        1.3749653100967407,
        0.8259979486465454,
        1.310592770576477,
        2.2896344661712646,
        1.6548560857772827,
        1.5993752479553223,
        2.3264646530151367,
        1.5351455211639404
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873",
      "peak_mem_bytes": 64458065408.0,
      "power_w": 299.651,
      "repeat": 20,
      "seconds": 2.559390869140625,
      "sm_clock_mhz": 1840.616,
      "temp_c": 86.0,
      "throughput": 1510.3088055080552,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "f32",
      "wall_time": 1782412132.356395,
      "work": 3865470566400.0,
      "workload": "hbm_triad"
    },
    "c1cd3098ea3948f442b4ca303257d579268fd55f00e8f11317951d61568ac256": {
      "cov_samples": 119.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00020194833230011356,
      "kind": "observation",
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 300.0,
      "repeat": 7,
      "seconds": 2.156339111328125,
      "sm_clock_mhz": 1298.681,
      "temp_c": 87.092,
      "throughput": 244.75073450178272,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp16",
      "wall_time": 1782411857.3875985,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "c2f5f853bc3e4e627361d082b3066fee69833fff6c588824d51c8fcfd8276346": {
      "cov_samples": 171.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "kind": "observation",
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "peak_mem_bytes": 4328521728.0,
      "power_w": 299.995,
      "repeat": 6,
      "seconds": 2.98885205078125,
      "sm_clock_mhz": 1272.889,
      "temp_c": 88.0,
      "throughput": 117.71868092177807,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "tf32",
      "wall_time": 1782411976.8619454,
      "work": 351843720888320.0,
      "workload": "gemm"
    },
    "c38327b75790bdfc79ff484ac2f9dac32314ca0dd2ad353e53249513870f6cab": {
      "kind": "observation",
      "n": 8192,
      "precision": "tf32",
      "record": "device_validation_pro6000_server.json",
      "residual": 0.00028625297626134593,
      "vkind": "validation_floor"
    },
    "c65881e246a70b257a0b52816c9bdc5087a5a658932a704003838d959141ba4d": {
      "bit_stable": true,
      "kind": "observation",
      "median": 147.51565195370642,
      "median_power_w": 319.185,
      "median_temp_c": 55.5,
      "nd_rel": 0.0,
      "peak_mem_gib": 0.1096200942993164,
      "record": "device_validation.json",
      "rel_dispersion": 0.0012959980538775355,
      "rho_clock": -0.6943650748294136,
      "rho_temp": -0.07662141663581955,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "vkind": "validation_workload",
      "workload": "attention"
    },
    "c69f8ee925bddcc1459008150fa72b53e54a494cef8e127669c78a8660adc4e8": {
      "kind": "claim",
      "name": "num_attention_bf16",
      "rendered": "bit-stable",
      "source": "e8650ee8b302c4663e213760f7cc28c7cb32c8e06cc571bf6395f283f604bb7f",
      "stability_class": "S0",
      "text": "attention/bf16 run-to-run numerical divergence",
      "tolerance": "0.0",
      "unit": ""
    },
    "c769ff06d3c2b9e7fd46f9f077581cdb8d85d3f755049976f4a18f7ff026fa36": {
      "cov_samples": 14.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        -0.53515625,
        -0.2197265625,
        -0.04736328125,
        0.00628662109375,
        -0.01361083984375,
        0.00482177734375,
        -0.011474609375,
        -0.040771484375,
        -0.01251220703125,
        0.01190185546875,
        0.0081787109375,
        0.011474609375,
        -0.03125,
        0.018798828125,
        -0.0255126953125,
        0.0147705078125,
        -0.009033203125,
        -0.05078125,
        0.0174560546875,
        -0.01275634765625,
        -0.028564453125,
        -0.004058837890625,
        0.015869140625,
        -0.01177978515625,
        0.004913330078125,
        0.002105712890625,
        -0.00567626953125,
        -0.003143310546875,
        -0.002960205078125,
        0.0286865234375,
        0.005401611328125,
        0.01092529296875,
        -0.030517578125,
        -0.0673828125,
        -0.0732421875,
        -0.061279296875,
        -0.1376953125,
        -0.017578125,
        0.0026092529296875,
        -0.056396484375,
        -0.0142822265625,
        0.00872802734375,
        0.014892578125,
        -0.03076171875,
        0.035400390625,
        0.00714111328125,
        0.0294189453125,
        -0.016845703125,
        -0.00933837890625,
        0.06396484375,
        -0.0125732421875,
        -0.003204345703125,
        -0.00311279296875,
        0.04638671875,
        -0.01080322265625,
        0.038818359375,
        0.0252685546875,
        0.00933837890625,
        -0.0194091796875,
        -0.006622314453125,
        -0.02880859375,
        0.01007080078125,
        0.00738525390625,
        -0.0162353515625
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd",
      "peak_mem_bytes": 1379927040.0,
      "power_w": 301.519,
      "repeat": 18,
      "seconds": 0.19774198913574217,
      "sm_clock_mhz": 1596.5,
      "temp_c": 91.0,
      "throughput": 222.41338475081852,
      "tokens_per_s": 6628435.39568241,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782412146.2121656,
      "work": 43980465111040.0,
      "workload": "attention"
    },
    "c796bda50d3e0ede4a8652602c00866dfd8260965bbc939220a2da1c698cbb9f": {
      "cov_samples": 118.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00020194833230011356,
      "kind": "observation",
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 300.31,
      "repeat": 3,
      "seconds": 2.136597900390625,
      "sm_clock_mhz": 1313.102,
      "temp_c": 83.5,
      "throughput": 247.0121220450469,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp16",
      "wall_time": 1782411847.8671992,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "c8ae07877a99943a9ffec47f92a781f3c222b6d3c137b5e2dac9265bbd04edb2": {
      "cov_samples": 120.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00020194833230011356,
      "kind": "observation",
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.96,
      "repeat": 19,
      "seconds": 2.18081884765625,
      "sm_clock_mhz": 1291.333,
      "temp_c": 90.0,
      "throughput": 242.00340248328075,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp16",
      "wall_time": 1782411886.3362381,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "c8d7a96e198b7c5114f41a8adfec17d1adcfc5161fe7e62b5be513a85d7721db": {
      "kind": "claim",
      "name": "precision_1_repair",
      "rendered": "accept",
      "source": "80ff41f54d17372914256c0f4bfdfa1697104c255d49d799979d0c42f21830db",
      "stability_class": "verify-stage",
      "text": "precision: FP32-accumulation recompute residual 2.74e-04 vs tau 6.06e-04",
      "tolerance": null,
      "unit": ""
    },
    "c918cb2f3333e43b4d2e8edd71532c8fb1b069f96311517c9959c25523197868": {
      "cov_samples": 117.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.0016915361526833122,
      "kind": "observation",
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.41,
      "repeat": 21,
      "seconds": 2.124316650390625,
      "sm_clock_mhz": 1322.991,
      "temp_c": 89.0,
      "throughput": 248.44016603430245,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782411947.9692016,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "c9f62ba8bbd3d9db3c53cdbd14f605f57b649f82e0c7210e6f43438742db96b7": {
      "kind": "claim",
      "name": "num_scatter_add_atomic",
      "rendered": "<= 3.51e-05 rel.",
      "source": "a31bb6e90aa4977f92da07fb5254a09b7f36551d7cc259ec1f1079d48840a63c",
      "stability_class": "Snd",
      "text": "scatter_add/atomic run-to-run numerical divergence",
      "tolerance": "3.511368054075068e-05",
      "unit": ""
    },
    "ca4afb5f64248ced63cdca5806ce173caf48b1d324a4b141a9bd6adf38dcdb05": {
      "kind": "claim",
      "name": "perf_index_add_atomic",
      "rendered": "72.823",
      "source": "a25f6c6f8d27a2934c36f556d5c9e55c4491027a298aa31e2bd98ee77ec846c1",
      "stability_class": "S1",
      "text": "index_add/atomic sustained Gelem/s",
      "tolerance": {
        "band": [
          "72.714",
          "74.43"
        ],
        "covariate": ""
      },
      "unit": "Gelem/s"
    },
    "cb80b83bfa5428f87ec2c71a9ac73b02ba4da696315d76e700bdf0364b2052cc": {
      "kind": "observation",
      "n": 4096,
      "precision": "tf32",
      "record": "device_validation.json",
      "residual": 0.00027392878155814394,
      "vkind": "validation_floor"
    },
    "cbca319325628868e964b298a3a55a889896779fa76ca5063c39f05850504c87": {
      "kind": "claim",
      "name": "resurrection",
      "rendered": "1.0",
      "source": "a966acd79a0094c3cbaf6e0e9d577b21fc5cae417a36bdbeb684d0d3880f3d7c",
      "stability_class": "reconstruction",
      "text": "fraction of a dead device's record re-derived on a living device",
      "tolerance": null,
      "unit": ""
    },
    "cbf0942df9826236423c9024e39d3ba2f1eaa44bdb82fcb5f9f924fb4756fdbf": {
      "delta": 0.0,
      "kind": "observation",
      "n": 8192,
      "precision": "fp8",
      "rho0": 0.0016130945644856997,
      "rho1": 0.0016130945644856997,
      "vkind": "cross_floor"
    },
    "cc527c43d0d288f8a44e87b80d0843123e0cd5f5137996520ae33db9135269f8": {
      "cov_samples": 171.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "kind": "observation",
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "peak_mem_bytes": 4328521728.0,
      "power_w": 300.044,
      "repeat": 12,
      "seconds": 2.98807861328125,
      "sm_clock_mhz": 1270.228,
      "temp_c": 88.0,
      "throughput": 117.74915135246579,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "tf32",
      "wall_time": 1782411997.5743136,
      "work": 351843720888320.0,
      "workload": "gemm"
    },
    "cda2c9d1dd9e2f64cef58b47a34b97e2c0d56b048e4af4e247b7daec75c897a3": {
      "cov_samples": 138.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1.9798221588134766,
        1.0968326330184937,
        1.243912935256958,
        1.4829226732254028,
        0.6601976156234741,
        1.4403016567230225,
        0.4923417866230011,
        1.382356882095337,
        0.680141270160675,
        1.4815963506698608,
        1.3910504579544067,
        1.213247537612915,
        1.976853609085083,
        0.9696173667907715,
        1.0560152530670166,
        1.2762250900268555,
        1.7529826164245605,
        1.075247883796692,
        2.383941650390625,
        1.1990503072738647,
        1.270270586013794,
        1.5278812646865845,
        1.1153757572174072,
        1.2174580097198486,
        1.490983247756958,
        2.5175743103027344,
        0.9194736480712891,
        0.8923731446266174,
        1.224113941192627,
        1.2876780033111572,
        0.9980440139770508,
        1.1725893020629883,
        1.2406046390533447,
        1.9320285320281982,
        0.6831880807876587,
        1.8259522914886475,
        1.405038833618164,
        2.617569923400879,
        2.277555227279663,
        1.371272087097168,
        0.8331707715988159,
        1.1126281023025513,
        0.52364182472229,
        2.0879507064819336,
        1.204996943473816,
        1.741601586341858,
        1.971782922744751,
        1.5683975219726562,
        0.722476601600647,
        1.0044938325881958,
        2.5240468978881836,
        1.902039647102356,
        2.803988456726074,
        2.158036947250366,
        1.692726969718933,
        1.8085885047912598,
        1.3749653100967407,
        0.8259979486465454,
        1.310592770576477,
        2.2896344661712646,
        1.6548560857772827,
        1.5993752479553223,
        2.3264646530151367,
        1.5351455211639404
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873",
      "peak_mem_bytes": 64458065408.0,
      "power_w": 299.99,
      "repeat": 8,
      "seconds": 2.558954833984375,
      "sm_clock_mhz": 1854.043,
      "temp_c": 85.0,
      "throughput": 1510.566155785305,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "f32",
      "wall_time": 1782412099.0158808,
      "work": 3865470566400.0,
      "workload": "hbm_triad"
    },
    "cdee5c8e7b6a31f7b0c59bb520e051f050938683bf908d7726cb92b8e2de1e81": {
      "cov_samples": 172.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "kind": "observation",
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "peak_mem_bytes": 4328521728.0,
      "power_w": 299.982,
      "repeat": 8,
      "seconds": 2.992119384765625,
      "sm_clock_mhz": 1276.605,
      "temp_c": 88.0,
      "throughput": 117.59013449788542,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "tf32",
      "wall_time": 1782411983.7649755,
      "work": 351843720888320.0,
      "workload": "gemm"
    },
    "ce275400f8f132e7ae08d91c4ccb34320a203af1b2cc44b7985e21800b99abff": {
      "kind": "observation",
      "n": 4096,
      "precision": "fp8",
      "record": "device_validation.json",
      "residual": 0.0016520980539964352,
      "vkind": "validation_floor"
    },
    "ce4023714841acd44ecc40588f8085d7360f3b278dea8088631f7c054e6aec2d": {
      "cov_samples": 14.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        -0.53515625,
        -0.2197265625,
        -0.04736328125,
        0.00628662109375,
        -0.01361083984375,
        0.00482177734375,
        -0.011474609375,
        -0.040771484375,
        -0.01251220703125,
        0.01190185546875,
        0.0081787109375,
        0.011474609375,
        -0.03125,
        0.018798828125,
        -0.0255126953125,
        0.0147705078125,
        -0.009033203125,
        -0.05078125,
        0.0174560546875,
        -0.01275634765625,
        -0.028564453125,
        -0.004058837890625,
        0.015869140625,
        -0.01177978515625,
        0.004913330078125,
        0.002105712890625,
        -0.00567626953125,
        -0.003143310546875,
        -0.002960205078125,
        0.0286865234375,
        0.005401611328125,
        0.01092529296875,
        -0.030517578125,
        -0.0673828125,
        -0.0732421875,
        -0.061279296875,
        -0.1376953125,
        -0.017578125,
        0.0026092529296875,
        -0.056396484375,
        -0.0142822265625,
        0.00872802734375,
        0.014892578125,
        -0.03076171875,
        0.035400390625,
        0.00714111328125,
        0.0294189453125,
        -0.016845703125,
        -0.00933837890625,
        0.06396484375,
        -0.0125732421875,
        -0.003204345703125,
        -0.00311279296875,
        0.04638671875,
        -0.01080322265625,
        0.038818359375,
        0.0252685546875,
        0.00933837890625,
        -0.0194091796875,
        -0.006622314453125,
        -0.02880859375,
        0.01007080078125,
        0.00738525390625,
        -0.0162353515625
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd",
      "peak_mem_bytes": 1379927040.0,
      "power_w": 300.497,
      "repeat": 16,
      "seconds": 0.19789468383789063,
      "sm_clock_mhz": 1635.0,
      "temp_c": 91.0,
      "throughput": 222.24177152261186,
      "tokens_per_s": 6623320.9229294015,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782412145.6673818,
      "work": 43980465111040.0,
      "workload": "attention"
    },
    "ce6a80be6b0d649eb8fc7ba8b36aacb2066fbc536dda17495d73365007ea65ab": {
      "f": "median",
      "inputs": [
        "021e9330b8167f76c4f10d5b6d39aaaa5805ad5a7d0b87a4967fc7344d06fa38",
        "094c3c1096a287dfe8e1b1e32313a757b43c28b5dd932c3d8c261909867ff2c2",
        "0ca1942de3c7ab002409141249c62ce8916556879478a15e1cb9242c89613e47",
        "0e155700aefdfa0bf20f9f379d9d1f23a5221bc2b128d64d015938e264ce2654",
        "195782e26e03a660f5a64b6a01c3fbdfa7093ba59c188a2767e065a701f16164",
        "3fce2faa5d7775f213927e2ffffa0978c6489876115389c73d6d84e06ccfd2fd",
        "653202cf8d96651eac34358d10c1dd507b305f4430d6a2bf024ccd1e1639699e",
        "6c40c58677db710fdf20fa1b435177ced733099448abb44d04269f91a5ca98af",
        "7532c806c59a8ac49dfed15bb8fb17183fe1cd615eab7a7a53831ec00cbe4acb",
        "7727db205e09b97ff20a4bffe2dd60cfe66e96ca828c157cb01a35c28bcbe5cd",
        "7cdbb7a392f2229a622879cea8b4184e82c9f5c92cfd2a4c316b1c619ccc518f",
        "83dc248339c3f305a07d67e33bd3047bf2e70f7ee0e0e66c51aad3616c634f41",
        "9093ed5fcfab88f279cd8e4db87feb85c27f96a779ef49aa6751cd424318d6f4",
        "a0ba990e8a18739419fa894dc001a53322373958ed6ed2fa8d82ee2b6d7024f2",
        "a12e27cbe21facfb363bffdcbffe9f3ec155fb82efbb3ab6e4938b216a45a314",
        "a309370697859245c206194691a070bb1e39166966d336e0315e1b22d55835ba",
        "a72484f933276f4a759b61d914aa7a84f894dae09dc8a9da6c1b1c2fb45716df",
        "a9250b5a10389e17bb199392c8c638b5dad388a0139abad2a4e6e86f45fca29a",
        "b19c447ae43777134147de3efe07a6d970236963f35f677d06b1469615786b89",
        "b46134ee46aabb067f505af2ec8281b101a9011dc62f21e08ed79dc50676a7d9",
        "be22e116b87c0862b62a115dee0f2ec1c5653c577a39bb0bed83d30bf668d5f7",
        "dc55c5fdaa5ac3afce5b77be376b63a08b504e487176f4722e8f752eca8ff545",
        "e76aeb97f2f98c5b2ea8c15af6b198bc1a4a5e98ac198ef3ce62ebc5f82b7695",
        "f1e7601727633335bb6c6385bcc02650c6e74a053ce3b19dabaaed74cbdad5e5"
      ],
      "kind": "reduction",
      "params": {
        "field": "temp_c"
      },
      "value": "86.34200000000001"
    },
    "cea531a740655e7619d524df2a9a64eaa37206b9e2eaf21e09b4b137a0f8363c": {
      "f": "minmax",
      "inputs": [
        "046199aacb10cac625f63fdd15ad39265e636e7ca3e41b97e29f02eb8de28ceb",
        "0ec6093c6659e49a7897150998aa9fe3dfe50caff30ff32e991e4fcd7c1f89ab",
        "23ffea346865aae0ba5b0c91aac6fbce64e0ad97ed33fcd2bb7cc9c3c8d7447c",
        "27f7afc159605ec26f8dd9be15255e837efe5f07b8bc5adcb7afa942bf11458c",
        "3c0c943878a7470421d8d6b0cc81b24a9e578c3ec81c6c0a19ab838ce5e37036",
        "4e93b680ad2ba9c5555b1105f36a155319a3aed71565efe99e8b8ceeb94f66b5",
        "5bbe81ae35777ece382592a58c78e6feea282c11023484aff043c9cb6e038523",
        "6386b3e0febda0096e77918253631f3bdc67c1cc3b6b665c9092994e9f9ac973",
        "7106d7a5fd0020a525167f50549df72b4ca8231dce342a24d035fe0f5a2cdb4b",
        "8c8ff1bdc8afc0e8d952234712b4c2629e1e1bb462ddd435ef9428513f90080e",
        "9612bf85651540d7c6b6fa6b2bd9d28b00226cbff202c259eab95a55c4f3c68b",
        "9d1ad263ceac67db5c229d92648437e1034f0373d380b76edf6e050d347356ff",
        "9d800ecf828e5273a6106d46a92bfc207336499c2350d623fa95ac1a8562a0f8",
        "aa810e0726ebb8107a5416ceb971213c25cf3a4390d93ebf6e6670743b4d2a56",
        "c2f5f853bc3e4e627361d082b3066fee69833fff6c588824d51c8fcfd8276346",
        "cc527c43d0d288f8a44e87b80d0843123e0cd5f5137996520ae33db9135269f8",
        "cdee5c8e7b6a31f7b0c59bb520e051f050938683bf908d7726cb92b8e2de1e81",
        "d2555b96acacdf71f6786b054dcef2d9a9c48d1b766f6111e6842fe15af2c761",
        "d9bddb670a0de382ea626b3dc00345f13c4e4e2361cfe1a14e135bcd4b89ab64",
        "de35aeb9286b82fb5434d8c43f954fa46b66076ad0628db9cbde1d71c3e9d7e7",
        "f1f325bba7b5ea6e3eb4f931288156d7be37ad67de4091468096ac364ea38a4e",
        "f6032c5a023336021d2a3cd3f5ee55caaa5d29c1674a55511d419e94104e895f",
        "fceef67cd395d283bfeabcd822bade1b14e2f2e5a8aba238d27030bf0b30807f",
        "ff5ca4de768c1acf03b58899b25468d64eb545d3a64c2c5d0a96feb135a1e52a"
      ],
      "kind": "reduction",
      "params": {
        "field": "throughput"
      },
      "value": [
        "117.44033142215267",
        "117.87840261403666"
      ]
    },
    "ceb036d5ff47dcba1ee3d913ba5b2d6929ec5dd8cc643472e27a8ac1029ee3f8": {
      "kind": "observation",
      "n": 4096,
      "precision": "fp8",
      "residual": 0.0017785742604533906,
      "vkind": "floor"
    },
    "ceb09ffd2c767b2da399a2ef9b7031fb25a21816a5ab8bbc92961550f6d87b5b": {
      "device": "NVIDIA B200",
      "hbm_random_gbs": 178.59603846003492,
      "kind": "observation",
      "l2_random_gbs": 662.3073089947823,
      "latency_curve": [
        {
          "gib": 0.03,
          "rate_gbs": 662.3073089947823
        },
        {
          "gib": 0.1,
          "rate_gbs": 387.2177393186123
        },
        {
          "gib": 0.3,
          "rate_gbs": 237.58108020571598
        },
        {
          "gib": 1.0,
          "rate_gbs": 194.0220479493201
        },
        {
          "gib": 4.0,
          "rate_gbs": 181.83109839536166
        },
        {
          "gib": 16.0,
          "rate_gbs": 178.59603846003492
        },
        {
          "gib": 32.0,
          "rate_gbs": 177.93233269902063
        },
        {
          "gib": 80,
          "rate_gbs": 112.09171759210948
        },
        {
          "gib": 98,
          "rate_gbs": 69.29912147754102
        },
        {
          "gib": 125,
          "rate_gbs": 50.162480896284634
        },
        {
          "gib": 152,
          "rate_gbs": 42.50959418510728
        }
      ],
      "pressure_changes_bits": false,
      "seam_step_ratio": 15.580184231135604,
      "vkind": "secprobe"
    },
    "ced3a11c02687b1e93c60ac78c9956a29c347365ff5bd23cf0890fd0d1747555": {
      "cov_samples": 117.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.0016915361526833122,
      "kind": "observation",
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 300.0,
      "repeat": 10,
      "seconds": 2.125380615234375,
      "sm_clock_mhz": 1331.111,
      "temp_c": 89.59,
      "throughput": 248.3157969681026,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782411922.060716,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "cf74be882c1556fe3111a5ab1676229d3334db1504df683263ecffaceafa7d1e": {
      "f": "all_equal",
      "inputs": [
        "01843beeff8c1cde3ef8010d5cb60ea7d6d3d68cda14ad26ebb60f2316559f91",
        "1455ce4265f44063ec7aeb4a08e521123f0597576e3abb831f88f8a08451b718",
        "1b7e9f52b37efbd05ec1f004c75c107a62b6ef4432b847e5103591a55d3ec83a",
        "25fea05b114adc1ef967acfea461c8fe517a1f9e4e2163faac12669a7dc4f6a0",
        "26ab4834c572a00905748dcec787dcd1d5457051908552fd595cb646b5a41106",
        "3278cd1427a7d88976701220fb4f550e9f2bc1b931bac301f0b56d193d17fc26",
        "32f65e4513065e32ab0b60fdeb7086d82bbbf8f998e5a8b1cd106cd9e2b83d06",
        "47daa3ea2176218057a7604234741a73d307b32d543a29b86412ed67caa042ce",
        "573843a22934f90c3e36e1de155f06ecde2332f594f60444918e63788cb208ab",
        "60b55f2854ee567c26679b0c36343500f18323635351405659c8bf54e9145ae2",
        "699b38584a270d6e0aab7de0d42da9d5aee236a74c6f15d7ef43c5f885e6ce90",
        "69aba1efcd7f8e33673c8d5854931d2d82df6fab456d28ded63f44256b5c730c",
        "890ca188206450582689c889c46769b6f20b49ab470c2fdc344ef6ef5809d729",
        "95eda7db2cd52de7ca8fae42060a3c053c972901ccdea891bea56173fd2043be",
        "972d571301e0a31e88ee1b71830aadcb4db4325a4d7cb3d396ddb86813a27950",
        "9b21bda9be2574219322fa1e00594a59e0e676db75f3b336b8bdd9957a42f286",
        "9fb22d7564c9a015665d740e079952ebeacf49c7597212a321b7d54eb416d16c",
        "a1670b34e1fae568d781f3c1302749078a67292dc60e48571cf53520d8ef8470",
        "ab0e846e4fd85bf5f1444a233e3e6a1d8fed67fd9709fab2a7cbf9ec05bed4bd",
        "c1cd3098ea3948f442b4ca303257d579268fd55f00e8f11317951d61568ac256",
        "c796bda50d3e0ede4a8652602c00866dfd8260965bbc939220a2da1c698cbb9f",
        "c8ae07877a99943a9ffec47f92a781f3c222b6d3c137b5e2dac9265bbd04edb2",
        "da80739234fcebda6d0ff5c0f09d109165140c499574f7b63a5b11886b1ab281",
        "e8cb80f9ced89704b1016034e90b0ab45f882a92e4f43a12f92fd40191576f02"
      ],
      "kind": "reduction",
      "params": {
        "field": "output_digest"
      },
      "value": "1.0"
    },
    "d11367dbc28f47727aca82ad9200e71db9145ef6f0983630f2f3815dc07280a0": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.6656975746154785,
        0.2418963611125946,
        45.69059371948242,
        -104.03997802734375,
        -29.55597686767578,
        18.267383575439453,
        5.053201198577881,
        -1.6330530643463135,
        -19.492324829101562,
        -1.6832802295684814,
        -35.493896484375,
        8.15379524230957,
        28.613645553588867,
        57.6938591003418,
        35.25265121459961,
        -41.963016510009766,
        -2.9216902256011963,
        35.112457275390625,
        -43.468631744384766,
        48.31626892089844,
        -11.982173919677734,
        41.14214324951172,
        23.687576293945312,
        44.24770736694336,
        15.207412719726562,
        -47.83441162109375,
        -35.329044342041016,
        -11.622379302978516,
        46.96132278442383,
        53.01759338378906,
        12.785273551940918,
        70.10160064697266,
        19.705835342407227,
        -10.206086158752441,
        -51.099632263183594,
        -57.28550338745117,
        -10.502365112304688,
        12.12996768951416,
        14.531268119812012,
        -53.989871978759766,
        -18.366003036499023,
        44.34846496582031,
        -14.640329360961914,
        14.205002784729004,
        45.084896087646484,
        6.814629554748535,
        34.81959915161133,
        -2.0707943439483643,
        -29.22610855102539,
        16.72697639465332,
        14.848305702209473,
        -1.7237998247146606,
        2.541449546813965,
        -59.1812744140625,
        24.9931640625,
        -41.40577697753906,
        9.342032432556152,
        -0.6094844341278076,
        35.19489669799805,
        25.477052688598633,
        -15.006898880004883,
        -0.1901247501373291,
        -10.162232398986816,
        11.496957778930664
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "71c936c3163fdd78f366562cc31accbc380ee133b9ff8c4a859f0bd50cdddb96",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 300.797,
      "repeat": 18,
      "seconds": 0.29433416748046876,
      "sm_clock_mhz": 1832.263,
      "temp_c": 87.842,
      "throughput": 72.96073257082875,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412219.2967825,
      "work": 21474836480.0,
      "workload": "index_add"
    },
    "d1aba4b6a04b9d9ce71086d8b12f98b283701f9ade79fdc5d084b11ad5694f69": {
      "agree": true,
      "delta_corrupt": 0.1592901583710407,
      "delta_ok": 0.0,
      "disagree_on_fault": true,
      "kind": "observation",
      "n": 8192,
      "rho0": 0.0003056140121003134,
      "rho1_corrupt": 0.0020136120322399404,
      "vkind": "cross_witness"
    },
    "d1f7b9cd598bca5de245a8cb4e5395b35c6d9df0329fe981c197cfff737a09c3": {
      "kind": "claim",
      "name": "multiwitness",
      "rendered": "4/4",
      "source": "61e469d29b21c4d5c6ec8f8ecd7f58d35ea4f41ca646d1b8df4cb69948b3d68b",
      "stability_class": "coordinated-attack",
      "text": "redundancy fooled by coordinated corruption; Fiat-Shamir catches every witness",
      "tolerance": null,
      "unit": ""
    },
    "d1f7d78cb4d435d9646243b6a6f99a2014a71d31357c5644abbe3aac4524ac27": {
      "cov_samples": 149.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1.9798221588134766,
        1.0968326330184937,
        1.243912935256958,
        1.4829226732254028,
        0.6601976156234741,
        1.4403016567230225,
        0.4923417866230011,
        1.382356882095337,
        0.680141270160675,
        1.4815963506698608,
        1.3910504579544067,
        1.213247537612915,
        1.976853609085083,
        0.9696173667907715,
        1.0560152530670166,
        1.2762250900268555,
        1.7529826164245605,
        1.075247883796692,
        2.383941650390625,
        1.1990503072738647,
        1.270270586013794,
        1.5278812646865845,
        1.1153757572174072,
        1.2174580097198486,
        1.490983247756958,
        2.5175743103027344,
        0.9194736480712891,
        0.8923731446266174,
        1.224113941192627,
        1.2876780033111572,
        0.9980440139770508,
        1.1725893020629883,
        1.2406046390533447,
        1.9320285320281982,
        0.6831880807876587,
        1.8259522914886475,
        1.405038833618164,
        2.617569923400879,
        2.277555227279663,
        1.371272087097168,
        0.8331707715988159,
        1.1126281023025513,
        0.52364182472229,
        2.0879507064819336,
        1.204996943473816,
        1.741601586341858,
        1.971782922744751,
        1.5683975219726562,
        0.722476601600647,
        1.0044938325881958,
        2.5240468978881836,
        1.902039647102356,
        2.803988456726074,
        2.158036947250366,
        1.692726969718933,
        1.8085885047912598,
        1.3749653100967407,
        0.8259979486465454,
        1.310592770576477,
        2.2896344661712646,
        1.6548560857772827,
        1.5993752479553223,
        2.3264646530151367,
        1.5351455211639404
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873",
      "peak_mem_bytes": 64458065408.0,
      "power_w": 287.874,
      "repeat": 0,
      "seconds": 2.559147216796875,
      "sm_clock_mhz": 1794.262,
      "temp_c": 86.369,
      "throughput": 1510.4525996117443,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "f32",
      "wall_time": 1782412076.7930908,
      "work": 3865470566400.0,
      "workload": "hbm_triad"
    },
    "d20caf49f44490cdbec0f6182ef6f52cd098e5b54d52ecb6add2288ba1ad3252": {
      "kind": "claim",
      "name": "verify_gemm_bf16",
      "rendered": "0.001692",
      "source": "e19065107e40295f12f65120836b1ef054131c49e6d23c9e651571b0112ce7c2",
      "stability_class": "linear-verified",
      "text": "gemm/bf16 Freivalds residual, median over repeats",
      "tolerance": null,
      "unit": "rel. residual"
    },
    "d23c7aa1d9bf67efd4e474f4dda78b2bafea963a9e4b636a01c64a1f8ad8d0f3": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665687561035156,
        0.2418895959854126,
        45.69059371948242,
        -104.0399398803711,
        -29.555959701538086,
        18.26736068725586,
        5.053207874298096,
        -1.6330443620681763,
        -19.492313385009766,
        -1.6832749843597412,
        -35.493896484375,
        8.15379810333252,
        28.6136531829834,
        57.69386672973633,
        35.25265884399414,
        -41.963016510009766,
        -2.9216954708099365,
        35.11245346069336,
        -43.468650817871094,
        48.316246032714844,
        -11.982186317443848,
        41.14213943481445,
        23.68757438659668,
        44.24769592285156,
        15.207417488098145,
        -47.834434509277344,
        -35.32905960083008,
        -11.622373580932617,
        46.96131896972656,
        53.0175666809082,
        12.785276412963867,
        70.10161590576172,
        19.70583152770996,
        -10.206089973449707,
        -51.099632263183594,
        -57.285491943359375,
        -10.502362251281738,
        12.129956245422363,
        14.531290054321289,
        -53.9898681640625,
        -18.366008758544922,
        44.34846496582031,
        -14.640334129333496,
        14.204995155334473,
        45.08491897583008,
        6.814625263214111,
        34.81959915161133,
        -2.0707859992980957,
        -29.226102828979492,
        16.726980209350586,
        14.848295211791992,
        -1.723809838294983,
        2.541445016860962,
        -59.181270599365234,
        24.99315643310547,
        -41.40578079223633,
        9.342034339904785,
        -0.6094850897789001,
        35.19490051269531,
        25.47707176208496,
        -15.006900787353516,
        -0.19012460112571716,
        -10.162232398986816,
        11.496957778930664
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "007b569da140cc8dfd58d967f2dc143ea0e7a456e7a155e0492a46c533061efa",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 299.161,
      "repeat": 22,
      "seconds": 0.29492657470703126,
      "sm_clock_mhz": 1830.0,
      "temp_c": 87.737,
      "throughput": 72.81417926252416,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412220.8337088,
      "work": 21474836480.0,
      "workload": "index_add"
    },
    "d2555b96acacdf71f6786b054dcef2d9a9c48d1b766f6111e6842fe15af2c761": {
      "cov_samples": 172.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "kind": "observation",
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "peak_mem_bytes": 4328521728.0,
      "power_w": 299.986,
      "repeat": 10,
      "seconds": 2.991024658203125,
      "sm_clock_mhz": 1281.89,
      "temp_c": 88.0,
      "throughput": 117.63317294070458,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "tf32",
      "wall_time": 1782411990.6869433,
      "work": 351843720888320.0,
      "workload": "gemm"
    },
    "d26d4839a62b3651eccf851867d9fb392468bce1970bffc2cdce0f19080004be": {
      "f": "spearman",
      "inputs": [
        "029d0920acbc07ef77de2e10b4708a526e308a3f6a156bb79f3210d4429d5fd4",
        "033dba7532b1425d40168fdc33fd1c9fa0589981265e13280fe9ee12851de7d9",
        "10405de9ee7dcc8e72b510657696004005ec63b7e36db8a6edcfcc9c212077cf",
        "137eac6a91efc853e553ace81b6f29a1ea4a2b5857bcd4e1e0a515d9ba6ab0c0",
        "2355699720c8984d9b4f25d63581ebbc2d907b6d439f8ebdbc5537f63f4e9b38",
        "3b31cae65b45b2ecbbcef7e34d73fc4e6670a7ace786bd32cb0a574f9d9ed24b",
        "3ede35b4f859245472501eb8a2067b29d80d6491c49f64eed6fc20b772060d5d",
        "47ff9049235be2387b192cb2bb018697be36723370f8d5b9368e4c1b9697844d",
        "77825723a5b5f5ff67abd5221c056ac6d1d409dcb0c083283ee72c13fb41f43f",
        "794fc50cf869c4e8ff06ab93975f1513767f6cfc9c49d1630197190043f30824",
        "800eb409e817665137b6a89b6af565557904b6217ebd45cb56d250197fc95eab",
        "8a5d52c822d5dfbcd9c45d05ac2f6d20eb3bae2f42076a317668d5100c97c427",
        "9845570096518ddf10ffd588cf205911cc232ba73d9b3cd9a5106c0dffa89011",
        "9897d6f0c28621449b8c102580560370bf708a6260604176e15a6cef15e26acd",
        "9e096beb0893e925266f6787d37f50c6f13f6b23af1dce5554f84348261cad6b",
        "9e12c949e7f0bfdb1af7bff840948fdf2ae02dc97045d76e309a8939f631f202",
        "a105064c05bdcc7cf8de2fa79be3890a3456a3d43cb6ebe1026967db6d8bf0c2",
        "b59b51781c5d432cb9e71905174c966f17355015fe190059c85b037b833bafdc",
        "b826d782078f9c4ed1cca7e1972255b044242b9893d15aae123a1ad9e553d617",
        "b8ebe07c065b21c2406f0b47eef2e42e917c72eab720bf43b403de25c353e899",
        "db21b205d530820f827a73b2e4e45e3640e132731f9691878adcf4b451c6f065",
        "e317e39a74aba2354c13031e1a058c33312309dcf9bc2c33265413dfb2c2f455",
        "f4f927f6d99d81f38f0449be3bd70bd979708bdbf7f0b9f8ea22812f2115df33",
        "f76af7a78423bbbfad6c6ac2d878a7a890e98218cebc0186c4aebc76da77246b"
      ],
      "kind": "reduction",
      "params": {
        "field_x": "throughput",
        "field_y": "sm_clock_mhz"
      },
      "value": "0.18788207246284575"
    },
    "d318b08644c8daf5fb2b4aa321a9462f5d4d791c7ae43ef4a9a1015cdf44b0a8": {
      "kind": "claim",
      "name": "validation_floor_validation_pro6000_server_tf32",
      "rendered": "0.0002863",
      "source": "c38327b75790bdfc79ff484ac2f9dac32314ca0dd2ad353e53249513870f6cab",
      "stability_class": "out-of-sample-floor",
      "text": "out-of-sample residual floor for tf32",
      "tolerance": null,
      "unit": "rel. residual"
    },
    "d390755a6e1297a9e5c45e62c8920cd960f814c4409d00878a5b6f5179b35ae3": {
      "f": "median",
      "inputs": [
        "021e9330b8167f76c4f10d5b6d39aaaa5805ad5a7d0b87a4967fc7344d06fa38",
        "094c3c1096a287dfe8e1b1e32313a757b43c28b5dd932c3d8c261909867ff2c2",
        "0ca1942de3c7ab002409141249c62ce8916556879478a15e1cb9242c89613e47",
        "0e155700aefdfa0bf20f9f379d9d1f23a5221bc2b128d64d015938e264ce2654",
        "195782e26e03a660f5a64b6a01c3fbdfa7093ba59c188a2767e065a701f16164",
        "3fce2faa5d7775f213927e2ffffa0978c6489876115389c73d6d84e06ccfd2fd",
        "653202cf8d96651eac34358d10c1dd507b305f4430d6a2bf024ccd1e1639699e",
        "6c40c58677db710fdf20fa1b435177ced733099448abb44d04269f91a5ca98af",
        "7532c806c59a8ac49dfed15bb8fb17183fe1cd615eab7a7a53831ec00cbe4acb",
        "7727db205e09b97ff20a4bffe2dd60cfe66e96ca828c157cb01a35c28bcbe5cd",
        "7cdbb7a392f2229a622879cea8b4184e82c9f5c92cfd2a4c316b1c619ccc518f",
        "83dc248339c3f305a07d67e33bd3047bf2e70f7ee0e0e66c51aad3616c634f41",
        "9093ed5fcfab88f279cd8e4db87feb85c27f96a779ef49aa6751cd424318d6f4",
        "a0ba990e8a18739419fa894dc001a53322373958ed6ed2fa8d82ee2b6d7024f2",
        "a12e27cbe21facfb363bffdcbffe9f3ec155fb82efbb3ab6e4938b216a45a314",
        "a309370697859245c206194691a070bb1e39166966d336e0315e1b22d55835ba",
        "a72484f933276f4a759b61d914aa7a84f894dae09dc8a9da6c1b1c2fb45716df",
        "a9250b5a10389e17bb199392c8c638b5dad388a0139abad2a4e6e86f45fca29a",
        "b19c447ae43777134147de3efe07a6d970236963f35f677d06b1469615786b89",
        "b46134ee46aabb067f505af2ec8281b101a9011dc62f21e08ed79dc50676a7d9",
        "be22e116b87c0862b62a115dee0f2ec1c5653c577a39bb0bed83d30bf668d5f7",
        "dc55c5fdaa5ac3afce5b77be376b63a08b504e487176f4722e8f752eca8ff545",
        "e76aeb97f2f98c5b2ea8c15af6b198bc1a4a5e98ac198ef3ce62ebc5f82b7695",
        "f1e7601727633335bb6c6385bcc02650c6e74a053ce3b19dabaaed74cbdad5e5"
      ],
      "kind": "reduction",
      "params": {
        "field": "throughput"
      },
      "value": "73.01594482812344"
    },
    "d4198140ff880fc27d87e1b36c5063c009eea0df444449ed12f21f832d4d3d3e": {
      "bit_stable": true,
      "kind": "observation",
      "median": 414.1452280534385,
      "median_power_w": 521.4945,
      "median_temp_c": 54.388999999999996,
      "nd_rel": 0.0,
      "peak_mem_gib": 4.53369140625,
      "record": "device_validation_pro6000_server.json",
      "rel_dispersion": 0.00027605622835386896,
      "rho_clock": -0.5238095238095238,
      "rho_temp": -0.30952380952380953,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "vkind": "validation_workload",
      "workload": "gemm"
    },
    "d49099f2e654f2de9b3fe8b96544f373e438d1c956a8eb75a29c6b5488ae58ab": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665691375732422,
        0.2419041395187378,
        45.690582275390625,
        -104.0399398803711,
        -29.55598258972168,
        18.267372131347656,
        5.05320405960083,
        -1.6330474615097046,
        -19.49233627319336,
        -1.683302879333496,
        -35.49388885498047,
        8.153797149658203,
        28.613651275634766,
        57.6938591003418,
        35.25265884399414,
        -41.96302032470703,
        -2.921694278717041,
        35.11246109008789,
        -43.4686279296875,
        48.316253662109375,
        -11.982183456420898,
        41.14215850830078,
        23.687564849853516,
        44.24769973754883,
        15.207414627075195,
        -47.83442687988281,
        -35.329036712646484,
        -11.622389793395996,
        46.961307525634766,
        53.01756286621094,
        12.785283088684082,
        70.10160064697266,
        19.705827713012695,
        -10.206084251403809,
        -51.09962844848633,
        -57.285484313964844,
        -10.502351760864258,
        12.12995433807373,
        14.531279563903809,
        -53.989891052246094,
        -18.36602020263672,
        44.348453521728516,
        -14.640335083007812,
        14.204999923706055,
        45.08488082885742,
        6.814633369445801,
        34.81959533691406,
        -2.0707859992980957,
        -29.226089477539062,
        16.726974487304688,
        14.848297119140625,
        -1.72381591796875,
        2.541444778442383,
        -59.1812744140625,
        24.993165969848633,
        -41.40578079223633,
        9.342024803161621,
        -0.6094876527786255,
        35.19488525390625,
        25.477067947387695,
        -15.00690746307373,
        -0.1901235282421112,
        -10.162229537963867,
        11.496953964233398
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "e89b18c9825ddc5f9c3e5432af53385fc80d406958028e5fce7dec76f0ec6da7",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 298.931,
      "repeat": 12,
      "seconds": 0.29489697265625,
      "sm_clock_mhz": 1790.579,
      "temp_c": 87.0,
      "throughput": 72.82148842210187,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412216.9917858,
      "work": 21474836480.0,
      "workload": "index_add"
    },
    "d5e8e0c56f5bd02145325068bc9c8b6172b38425a9adeed5733da682ac65ce17": {
      "cov_samples": 79.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "kind": "observation",
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "peak_mem_bytes": 4331143680.0,
      "power_w": 298.808,
      "repeat": 17,
      "seconds": 1.4536624755859375,
      "sm_clock_mhz": 1311.861,
      "temp_c": 89.0,
      "throughput": 484.078975412088,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp8",
      "wall_time": 1782412064.2188067,
      "work": 703687441776640.0,
      "workload": "gemm"
    },
    "d7cd5cf46090905770fc094f6866b46ee5f8d0951cdf2917e257fb3f730d7b05": {
      "decision": "accept",
      "demo": "corruption",
      "index": 2,
      "kind": "observation",
      "residual": 0.0003056140121003134,
      "stage": "repair",
      "tolerance": 0.000605836322028999,
      "vkind": "stage",
      "what": "recompute C"
    },
    "d8308e045d950c43c22db291bed74442e4ab50438fee9923d465a107f1e24eb5": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 299.848,
      "repeat": 21,
      "seconds": 1.0505133056640625,
      "sm_clock_mhz": 1844.907,
      "temp_c": 85.0,
      "throughput": 1635.3785422203732,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "default",
      "wall_time": 1782412174.1420364,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "d84b50e3bc3ec161e38682a8784f384b02159dbd4242722a83b7b3cebe815b6f": {
      "f": "all_equal",
      "inputs": [
        "0e1a79f752ae09ef9abe462ae95ea1193a4526756adb756d222657f3bfea6758",
        "17d890b33b687c6b7fa2e1ca39739e8ed562e97e6e4c841f57de205111126950",
        "17defbc5e611e40c1db36195ec39e5443dca3905006ddff74de90ca531d53262",
        "1f33f20148609a683b3bdec02f3a26c6d427d5035c38db8a4cb8a2e71f0d9b03",
        "21851b053d67e9883d690cc6f5304720814a31f4a1f1fef8fcdf079322df68e6",
        "2237cbe90139e34948b699da7684e7f00136ee93ffce6193a5fe643f5feb3e7c",
        "2c7e998e65449be0d07d0158e8c773172944c9ea4c01de7026b2cef91b286c9b",
        "33d6b2f690e42e31fb91781e8ff244c04e39248d22d7fa10513623d253b5ed9c",
        "41b23e2d2e4454794c79b0174c3d4c9533e2d4a93216d4835be9f901ea196fa3",
        "4a6bfaf2406528bc0b43abc5396c6781933744b70c18950864d6b33ab865eb37",
        "4ef01c87b47602bafe35c1585aa3f2bd180cbbc8d515e0ef8011da9016694af6",
        "519c67afee20ee9059e73e90c46ed42eb09d143d519cb0667cb8ad7beff32199",
        "5751492a95ffe8185c3a5b04d3b6feeab7324c260f2302b48d45b14a8b0527d3",
        "5b3657011217a8de2100526b32df104c282806d96c6886aa560523a393cfb044",
        "63c2cb1e354e7c6f57e00cb4a1509f70b69ea26b05ded78df29d794f69e2506b",
        "705185e093d78c7daf43470bfd03414edc6e3a77ad3f3294392b5e971f83e685",
        "780580e5ce62ef201ebb251aadd54e4532d3b75b773fd2c55df221f1905e2aab",
        "838447c2826a02042530b8601f36d1d134b9aaef310253ccd358e8455ef6c832",
        "96ba4075d62b93ef40df28089c8d7823dad5bb90b8cae17cc0dc78897f48ef87",
        "ad173d884c34ba05914f57db7d8baf09860e4ed469be447fae1281a4f8c821fc",
        "ad9aeebc2e1b28fa5448758a13e48be3b1e8851d4dc8db72505df13957617a85",
        "b013e4028112cd73c12b5e509e8439ceaa5c25045eeba736c564caa499aa67e4",
        "d5e8e0c56f5bd02145325068bc9c8b6172b38425a9adeed5733da682ac65ce17",
        "ed519289eb2c70de863d04e6ca5498ea9a6a906c36d0e97c0aeaa9f071f99b5e"
      ],
      "kind": "reduction",
      "params": {
        "field": "output_digest"
      },
      "value": "1.0"
    },
    "d90993d46ef65ecf92256004b26349313fb1bc7d32b43a17669818debe08b111": {
      "delta": 0.0,
      "kind": "observation",
      "n": 16384,
      "precision": "bf16",
      "rho0": 0.0016915361526833122,
      "rho1": 0.0016915361526833122,
      "vkind": "cross_floor"
    },
    "d9bddb670a0de382ea626b3dc00345f13c4e4e2361cfe1a14e135bcd4b89ab64": {
      "cov_samples": 172.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "kind": "observation",
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "peak_mem_bytes": 4328521728.0,
      "power_w": 300.018,
      "repeat": 19,
      "seconds": 2.991626953125,
      "sm_clock_mhz": 1282.14,
      "temp_c": 88.0,
      "throughput": 117.60949022096166,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "tf32",
      "wall_time": 1782412021.754018,
      "work": 351843720888320.0,
      "workload": "gemm"
    },
    "da80739234fcebda6d0ff5c0f09d109165140c499574f7b63a5b11886b1ab281": {
      "cov_samples": 120.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00020194833230011356,
      "kind": "observation",
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.989,
      "repeat": 20,
      "seconds": 2.181087158203125,
      "sm_clock_mhz": 1296.308,
      "temp_c": 90.0,
      "throughput": 241.9736319786855,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp16",
      "wall_time": 1782411888.7531319,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "daa18015e89318099feb792438e4595668d62defc8ab4c75711bd4ff0cf5fd1b": {
      "kind": "observation",
      "n": 16384,
      "precision": "fp16",
      "record": "device_validation_pro6000_server.json",
      "residual": 0.00020194833230011356,
      "vkind": "validation_floor"
    },
    "dace6578c6247e808dafa9ec1a92c8a56bbf9bc1f616bd3d7ca0d4d83fb65207": {
      "kind": "claim",
      "name": "num_gemm_fp8",
      "rendered": "bit-stable",
      "source": "de974c322cbd4223c3d98775080353b5edcdb7b65e9eace94f8f52d3fba66eb0",
      "stability_class": "S0",
      "text": "gemm/fp8 run-to-run numerical divergence",
      "tolerance": "0.0",
      "unit": ""
    },
    "db18a9a8b820b544370da3dc7e6fdeac9b365382de4ec6c317ddb3da45eb2119": {
      "f": "rel_mad",
      "inputs": [
        "073e945e38593cbc9e4f4d25719d208b6bacad576080b482752a2348b28fa84a",
        "0b4ed4ae981279504dc7445a06ac98cdb7840d881e757eb497a5e8ec7aab8035",
        "12c7129c3f33ee47eed3bb0725b006b4995c83ebd91f25cbbd16ac4e1df489b4",
        "2c8d51feeaefaea21f81dfc2324c717d29e939fc50c69c622c1b372a93c0d17c",
        "4152acb956447031b4f117c6e22e7a57c2110176ab7e1d0f13418d3a9e396b75",
        "4b196805bd19af0d68ebb7066433f7b0910a35ba6e8f04aa3b79e5003736746d",
        "4d6ccaecc0a51ce400a3c059b02d573f0bdfe65d0279064a94854ba44608ccb5",
        "55282e4b9fd791c9c096e90bbdad987fcc195980a209e2d102f25b32607ff15a",
        "72806af4f4e67d02cb3a6f7005ff5c3ee62ebb16c10de1e000fca9288865b5fc",
        "733ec1723018abaac800519f1d12ea969bf4f82be7cbf79cb4d09bc411108ad8",
        "84670a283aa9d6f8d84de8a18e5a251ea5928ffaafeecd08da37d3116adf71b3",
        "9c80dbd7233532873666e135e7d466abce942ac264b411aa02b322eacaddda7d",
        "9f04df23101798b9e0700473452f9f00b8192dda6edf29a7dee04f649555fb6c",
        "a80070cff7ddf884baaa9d58f690020da1cdcd773071c6536652cdc6a34c2b34",
        "b280205ab17a113db4ce6971740a9764b5aba45394a8f6c791d757a8f8057ed7",
        "b95bb774e33cf74e4b4fe44e2b0b7c9d1287b097ad6ce88df45935df1104e189",
        "c769ff06d3c2b9e7fd46f9f077581cdb8d85d3f755049976f4a18f7ff026fa36",
        "ce4023714841acd44ecc40588f8085d7360f3b278dea8088631f7c054e6aec2d",
        "dd885efed2274b22150ad21534b4d121c0b1476a16798867827bbeea365f29f7",
        "e2d98d9baaef45e85d3eebd60bfce988db34f74a6d6254cbda4217f2b1c3a870",
        "e6dde0b2fbc631040b9b565d452e9d70cf2c53c823f9e20801e4f46cfae53161",
        "eb768d599841f8aeb2b17955335588e6cffce4cda505b3f7588e6c537b4a25f6",
        "f6105df72c36e823514a7ee3a25182e38f6d854ea12f44edb4277c5fb22433dc",
        "f719f2c62133ad71730ecfa4642b6b53d026f61f0cd04ab5129d9fbf6bca4dc6"
      ],
      "kind": "reduction",
      "params": {
        "field": "throughput"
      },
      "value": "0.005962107670701633"
    },
    "db21b205d530820f827a73b2e4e45e3640e132731f9691878adcf4b451c6f065": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 299.936,
      "repeat": 6,
      "seconds": 1.0505589599609375,
      "sm_clock_mhz": 1837.963,
      "temp_c": 85.0,
      "throughput": 1635.3074733319863,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "deterministic",
      "wall_time": 1782412184.014448,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "db82543b5af717bb47b0a70f60d31dd160c29022e55a316708dc922b7e79ce46": {
      "kind": "claim",
      "name": "perf_attention_bf16",
      "rendered": "224.871",
      "source": "f27b64e1155c63641b921189d31e160b43fe6cac5e763e487972e44377341082",
      "stability_class": "S1",
      "text": "attention/bf16 sustained TFLOP/s",
      "tolerance": {
        "band": [
          "222.213",
          "229.973"
        ],
        "covariate": ""
      },
      "unit": "TFLOP/s"
    },
    "dc051586a96f5b255f7459c17fa0fbcaa949a9917543d9a7c414096476a1f663": {
      "kind": "observation",
      "n": 16384,
      "precision": "fp16",
      "record": "device_validation.json",
      "residual": 0.0002212645725301014,
      "vkind": "validation_floor"
    },
    "dc0fdd99f3d126998a4e6b178baa9589f19044b599823a5fb188833cfb3aee05": {
      "decision": "accept",
      "demo": "corruption",
      "index": 0,
      "kind": "observation",
      "residual": 0.0003056140121003134,
      "stage": "acquire",
      "tolerance": 0.000605836322028999,
      "vkind": "stage",
      "what": "FP16 product"
    },
    "dc20684fb3b91f56763c18bfd8c182b6ffe4bcc9c9f7da36cd9825af8eff109a": {
      "cov_samples": 138.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1.9798221588134766,
        1.0968326330184937,
        1.243912935256958,
        1.4829226732254028,
        0.6601976156234741,
        1.4403016567230225,
        0.4923417866230011,
        1.382356882095337,
        0.680141270160675,
        1.4815963506698608,
        1.3910504579544067,
        1.213247537612915,
        1.976853609085083,
        0.9696173667907715,
        1.0560152530670166,
        1.2762250900268555,
        1.7529826164245605,
        1.075247883796692,
        2.383941650390625,
        1.1990503072738647,
        1.270270586013794,
        1.5278812646865845,
        1.1153757572174072,
        1.2174580097198486,
        1.490983247756958,
        2.5175743103027344,
        0.9194736480712891,
        0.8923731446266174,
        1.224113941192627,
        1.2876780033111572,
        0.9980440139770508,
        1.1725893020629883,
        1.2406046390533447,
        1.9320285320281982,
        0.6831880807876587,
        1.8259522914886475,
        1.405038833618164,
        2.617569923400879,
        2.277555227279663,
        1.371272087097168,
        0.8331707715988159,
        1.1126281023025513,
        0.52364182472229,
        2.0879507064819336,
        1.204996943473816,
        1.741601586341858,
        1.971782922744751,
        1.5683975219726562,
        0.722476601600647,
        1.0044938325881958,
        2.5240468978881836,
        1.902039647102356,
        2.803988456726074,
        2.158036947250366,
        1.692726969718933,
        1.8085885047912598,
        1.3749653100967407,
        0.8259979486465454,
        1.310592770576477,
        2.2896344661712646,
        1.6548560857772827,
        1.5993752479553223,
        2.3264646530151367,
        1.5351455211639404
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873",
      "peak_mem_bytes": 64458065408.0,
      "power_w": 299.993,
      "repeat": 1,
      "seconds": 2.558496337890625,
      "sm_clock_mhz": 1842.138,
      "temp_c": 85.0,
      "throughput": 1510.8368572404997,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "f32",
      "wall_time": 1782412079.5720346,
      "work": 3865470566400.0,
      "workload": "hbm_triad"
    },
    "dc55c5fdaa5ac3afce5b77be376b63a08b504e487176f4722e8f752eca8ff545": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665693283081055,
        0.24190211296081543,
        45.69060134887695,
        -104.03998565673828,
        -29.55597496032715,
        18.267324447631836,
        5.053205490112305,
        -1.6330475807189941,
        -19.492321014404297,
        -1.6832966804504395,
        -35.493892669677734,
        8.153794288635254,
        28.6136417388916,
        57.69386672973633,
        35.25263595581055,
        -41.96302795410156,
        -2.9216995239257812,
        35.112449645996094,
        -43.46867752075195,
        48.31623077392578,
        -11.982205390930176,
        41.14215087890625,
        23.68757438659668,
        44.24773406982422,
        15.207420349121094,
        -47.83443069458008,
        -35.329036712646484,
        -11.622379302978516,
        46.96131896972656,
        53.0175666809082,
        12.78526782989502,
        70.10162353515625,
        19.705839157104492,
        -10.206086158752441,
        -51.09962463378906,
        -57.285499572753906,
        -10.502360343933105,
        12.129966735839844,
        14.531265258789062,
        -53.989891052246094,
        -18.365997314453125,
        44.348453521728516,
        -14.64031982421875,
        14.204961776733398,
        45.08490753173828,
        6.814643383026123,
        34.81959915161133,
        -2.0707921981811523,
        -29.22609519958496,
        16.72698211669922,
        14.848308563232422,
        -1.7238173484802246,
        2.5414507389068604,
        -59.18130111694336,
        24.9931583404541,
        -41.40577697753906,
        9.342029571533203,
        -0.6094822883605957,
        35.19489669799805,
        25.477039337158203,
        -15.006904602050781,
        -0.19011878967285156,
        -10.162239074707031,
        11.496955871582031
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "248b704cf78bf1d09e50fffe5aa4165fefe7e396c892bc1cca926c5efb9902ef",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 299.668,
      "repeat": 14,
      "seconds": 0.2941297912597656,
      "sm_clock_mhz": 1764.105,
      "temp_c": 87.0,
      "throughput": 73.01142936940427,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412208.3215375,
      "work": 21474836480.0,
      "workload": "scatter_add"
    },
    "dcf506f074cc2787a255151e6c1edba7d0f44d01adbf64e88544bff4bfdc7dc4": {
      "cov_samples": 123.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.0016915361526833122,
      "kind": "observation",
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 289.051,
      "repeat": 0,
      "seconds": 2.12184521484375,
      "sm_clock_mhz": 1324.39,
      "temp_c": 89.187,
      "throughput": 248.72953863005696,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782411898.5041265,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "dd885efed2274b22150ad21534b4d121c0b1476a16798867827bbeea365f29f7": {
      "cov_samples": 13.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        -0.53515625,
        -0.2197265625,
        -0.04736328125,
        0.00628662109375,
        -0.01361083984375,
        0.00482177734375,
        -0.011474609375,
        -0.040771484375,
        -0.01251220703125,
        0.01190185546875,
        0.0081787109375,
        0.011474609375,
        -0.03125,
        0.018798828125,
        -0.0255126953125,
        0.0147705078125,
        -0.009033203125,
        -0.05078125,
        0.0174560546875,
        -0.01275634765625,
        -0.028564453125,
        -0.004058837890625,
        0.015869140625,
        -0.01177978515625,
        0.004913330078125,
        0.002105712890625,
        -0.00567626953125,
        -0.003143310546875,
        -0.002960205078125,
        0.0286865234375,
        0.005401611328125,
        0.01092529296875,
        -0.030517578125,
        -0.0673828125,
        -0.0732421875,
        -0.061279296875,
        -0.1376953125,
        -0.017578125,
        0.0026092529296875,
        -0.056396484375,
        -0.0142822265625,
        0.00872802734375,
        0.014892578125,
        -0.03076171875,
        0.035400390625,
        0.00714111328125,
        0.0294189453125,
        -0.016845703125,
        -0.00933837890625,
        0.06396484375,
        -0.0125732421875,
        -0.003204345703125,
        -0.00311279296875,
        0.04638671875,
        -0.01080322265625,
        0.038818359375,
        0.0252685546875,
        0.00933837890625,
        -0.0194091796875,
        -0.006622314453125,
        -0.02880859375,
        0.01007080078125,
        0.00738525390625,
        -0.0162353515625
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd",
      "peak_mem_bytes": 1379927040.0,
      "power_w": 299.947,
      "repeat": 11,
      "seconds": 0.19497433471679687,
      "sm_clock_mhz": 1657.0,
      "temp_c": 91.385,
      "throughput": 225.57053560368487,
      "tokens_per_s": 6722525.82322612,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782412144.2954385,
      "work": 43980465111040.0,
      "workload": "attention"
    },
    "ddd6e1f4df0d31f646613fb3b1b42840142abc7352d74a15d8223ef5af9dcafb": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 300.107,
      "repeat": 4,
      "seconds": 1.05058935546875,
      "sm_clock_mhz": 1840.0,
      "temp_c": 85.0,
      "throughput": 1635.26016083941,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "default",
      "wall_time": 1782412155.6544235,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "de35aeb9286b82fb5434d8c43f954fa46b66076ad0628db9cbde1d71c3e9d7e7": {
      "cov_samples": 171.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "kind": "observation",
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "peak_mem_bytes": 4328521728.0,
      "power_w": 299.313,
      "repeat": 23,
      "seconds": 2.987873779296875,
      "sm_clock_mhz": 1270.363,
      "temp_c": 88.0,
      "throughput": 117.7572236572584,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "tf32",
      "wall_time": 1782412035.563725,
      "work": 351843720888320.0,
      "workload": "gemm"
    },
    "de974c322cbd4223c3d98775080353b5edcdb7b65e9eace94f8f52d3fba66eb0": {
      "f": "rel_spread_vec",
      "inputs": [
        "0e1a79f752ae09ef9abe462ae95ea1193a4526756adb756d222657f3bfea6758",
        "17d890b33b687c6b7fa2e1ca39739e8ed562e97e6e4c841f57de205111126950",
        "17defbc5e611e40c1db36195ec39e5443dca3905006ddff74de90ca531d53262",
        "1f33f20148609a683b3bdec02f3a26c6d427d5035c38db8a4cb8a2e71f0d9b03",
        "21851b053d67e9883d690cc6f5304720814a31f4a1f1fef8fcdf079322df68e6",
        "2237cbe90139e34948b699da7684e7f00136ee93ffce6193a5fe643f5feb3e7c",
        "2c7e998e65449be0d07d0158e8c773172944c9ea4c01de7026b2cef91b286c9b",
        "33d6b2f690e42e31fb91781e8ff244c04e39248d22d7fa10513623d253b5ed9c",
        "41b23e2d2e4454794c79b0174c3d4c9533e2d4a93216d4835be9f901ea196fa3",
        "4a6bfaf2406528bc0b43abc5396c6781933744b70c18950864d6b33ab865eb37",
        "4ef01c87b47602bafe35c1585aa3f2bd180cbbc8d515e0ef8011da9016694af6",
        "519c67afee20ee9059e73e90c46ed42eb09d143d519cb0667cb8ad7beff32199",
        "5751492a95ffe8185c3a5b04d3b6feeab7324c260f2302b48d45b14a8b0527d3",
        "5b3657011217a8de2100526b32df104c282806d96c6886aa560523a393cfb044",
        "63c2cb1e354e7c6f57e00cb4a1509f70b69ea26b05ded78df29d794f69e2506b",
        "705185e093d78c7daf43470bfd03414edc6e3a77ad3f3294392b5e971f83e685",
        "780580e5ce62ef201ebb251aadd54e4532d3b75b773fd2c55df221f1905e2aab",
        "838447c2826a02042530b8601f36d1d134b9aaef310253ccd358e8455ef6c832",
        "96ba4075d62b93ef40df28089c8d7823dad5bb90b8cae17cc0dc78897f48ef87",
        "ad173d884c34ba05914f57db7d8baf09860e4ed469be447fae1281a4f8c821fc",
        "ad9aeebc2e1b28fa5448758a13e48be3b1e8851d4dc8db72505df13957617a85",
        "b013e4028112cd73c12b5e509e8439ceaa5c25045eeba736c564caa499aa67e4",
        "d5e8e0c56f5bd02145325068bc9c8b6172b38425a9adeed5733da682ac65ce17",
        "ed519289eb2c70de863d04e6ca5498ea9a6a906c36d0e97c0aeaa9f071f99b5e"
      ],
      "kind": "reduction",
      "params": {
        "field": "fp_sample"
      },
      "value": "0.0"
    },
    "df958a3b4ce1e397faa21791cb9377a45422a577e505a1eaae669494cc13dab6": {
      "kind": "observation",
      "n": 32768,
      "precision": "fp16",
      "record": "device_validation_pro6000_server.json",
      "residual": 0.0001985848757992335,
      "vkind": "validation_floor"
    },
    "e08a7009454286239f6c1fc75c1b9bd6f22057a21bb9a00f534a9941c855b161": {
      "f": "all_equal",
      "inputs": [
        "018dabe569d63e665f2029129c0595c5a3f57e19280819d07a2de3c474956a7c",
        "15e487ab7536b6500f875717d757b66c5046f9a6eb57662048d62d0af2f88e2f",
        "1a5c8b6d3aad6137d24e33d15379cf0a58a333f97a3bd5561d30d0ac5792eed2",
        "22a4102dd3c62b297cc1c3ce270832b8337bfd374582780ca06db85c2a6ba3cf",
        "23b397abab54a0b4e95b9459a2dd8e1a0adf1bf9361f2584c1bffa05f0a7b10f",
        "281b3b13303aa611667c3f6dff9ebb9f11e0662aafff380f7b17cd910e2f3273",
        "34afa87bdf921bc6b3e90b64071878935dff365fb86c087b8446b0a111ce0650",
        "456740b7c4e41c4bc056fe59c84785d0f842918b711740be7d1351617a38a2a0",
        "4771755eae96f6e7f8d01e6f4fa11aa2de41796545a4c7d0ff866f7abc3b4b03",
        "4780addc32e8aefd4a39d60bb1bebf2b96301bc742dfe3556849ae4809fef59e",
        "5fae186bc9843fb9782fd9327cf845025d9f03bd9308db6db5981b2a22c4163c",
        "889186f85105adc58c8d47579d5d8fb2f05fad6156b87f14abc31f40f20e385d",
        "8f6741295a4e262f64dc477b459e62ddffeafad462b4fb076c281ad44ccf7456",
        "a4a81ee3137aedfcf824efe334a756342039df0cef9e9f341745e1337ca503e6",
        "a60f68f6b9600d3cc27423dd1a80739745d0a1ce57bb0a16a294525e1ffd21ee",
        "b0bd3d8ffcf0f534c53605f7db5118ed95f449952512d4886d952e0f4e28c07d",
        "c0a21511290e414a47e9b4efba729d61e0390d503e34e5257b4b529a351d8b02",
        "c17967eb00aa397129c908626ded436bff4162497d3799f4037ea18e7267ff72",
        "d8308e045d950c43c22db291bed74442e4ab50438fee9923d465a107f1e24eb5",
        "ddd6e1f4df0d31f646613fb3b1b42840142abc7352d74a15d8223ef5af9dcafb",
        "edf3935cd7e16a098c4ebc21f665ac3ed9635167d9193279684e661a005ec62e",
        "efdd5437730ec2bbdf9310dd44312bc0a17af3fbdf321df8551ab7f80eff5d8c",
        "f4b86086fc0494a032a06edea5e97e43d8a152f73350c4f38c0e2744bb170093",
        "f6d661d6a1e55d4a5ab8e9052fedcea3b8ced232e1e3b6fc0a325fd42ff455e6"
      ],
      "kind": "reduction",
      "params": {
        "field": "output_digest"
      },
      "value": "1.0"
    },
    "e0a31c1d7509a307ad608e1b5705fe9a3ca6422c43106e1c2aa5812c0c633862": {
      "kind": "observation",
      "n": 16384,
      "precision": "tf32",
      "record": "device_validation_pro6000_server.json",
      "residual": 0.0002885857200644284,
      "vkind": "validation_floor"
    },
    "e19065107e40295f12f65120836b1ef054131c49e6d23c9e651571b0112ce7c2": {
      "f": "median",
      "inputs": [
        "0d7309082cee727fa94ff3f23d287e9c14664854ee7d14cfd3debe26dbe3464c",
        "11c6f65251de6cf431828fb3e8b971a45c26f1275f5037512177ff6f1db821f7",
        "167a192ff258bad0de945ac68461c34c783dbd219202ea332068b34188bcc1c2",
        "2ea24c82a419c37c45c3aeb828fa9f09ee7ceb354f7a5b93dd2615352dc3d1d3",
        "3ba9fccd2918f2f6e961397ef794d64d340cf488ca62c24c22a8ae7d87371011",
        "538bab7a247fbdb4dc705bee3f12dbea050f66368489aa07c332474098358da7",
        "5bbd669eaade2240acf4b7b483c25a0469c2eb660e768e51656db9eb368179d9",
        "5f022098120f87071927e482cf0b1768e99fee6574857a15830c0095bdc3e94d",
        "665f7f7fd4468716daee5b154a77990f2d900ad84663ad58a383849ba83a8f48",
        "715bea2977d221e605e70b947d9b9e061be690ad62e642218b826ac87c9083f6",
        "7724c08580d7bde97d3a31730ba577a8cfee387a8490291526d712c0e3056864",
        "7da077f302797e49bdda5203a3fee26bf76f61cda0c8e8c1b7ec0a06927422a6",
        "7fe9df7fb9b2e94b742326ebd3d618952e8aaccca37ad134cb58e51442ce1f78",
        "87c61ced70182c7202b72a416e0eb33585c59a2ddec3bc34872ce3cd6102dc6e",
        "b6e31b8eb0bca544cecf042d3b7c242f5f0820d5cf8609c75c6f860a9901512e",
        "b9e2bb93cbbd3616d5f55a31815d62e451d3234c2fdf2f0096f68d54758b8145",
        "ba3a979db840ec7c09a3999f52fc402edbe7858ebb5d87267264d3f2852e3710",
        "bc9edc7108e06cb5c56946ddf992b3f68c8de6ccca4f6838ea0a1ad24cec0279",
        "c177e0146cab8ccff042ae0d3412f84322dfe1cf70e44fe519b080337387a1ef",
        "c918cb2f3333e43b4d2e8edd71532c8fb1b069f96311517c9959c25523197868",
        "ced3a11c02687b1e93c60ac78c9956a29c347365ff5bd23cf0890fd0d1747555",
        "dcf506f074cc2787a255151e6c1edba7d0f44d01adbf64e88544bff4bfdc7dc4",
        "e3a525583eac7b3cd88dc6807a01b52b0fae49f4f9faa8932337c9a96b840eb1",
        "ea3f0dea9d738db9ba5d2b40e07512cabcab9659380402dad3926d1d74ecf9a2"
      ],
      "kind": "reduction",
      "params": {
        "field": "freivalds_rho"
      },
      "value": "0.0016915361526833122"
    },
    "e1b808e4ed81e80affe0b62b8d0b2c15aa86724f25ecf8ef53ae8c8d9dea6024": {
      "kind": "observation",
      "n": 2048,
      "precision": "tf32",
      "residual": 0.00027063991111433663,
      "vkind": "floor"
    },
    "e2160b7929eb3a42c68ae0642fbbe5fe6d384206408c6c672a56ecf92a1aa178": {
      "delta": 0.0,
      "kind": "observation",
      "n": 16384,
      "precision": "tf32",
      "rho0": 0.0002885857200644284,
      "rho1": 0.0002885857200644284,
      "vkind": "cross_floor"
    },
    "e2d98d9baaef45e85d3eebd60bfce988db34f74a6d6254cbda4217f2b1c3a870": {
      "cov_samples": 13.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        -0.53515625,
        -0.2197265625,
        -0.04736328125,
        0.00628662109375,
        -0.01361083984375,
        0.00482177734375,
        -0.011474609375,
        -0.040771484375,
        -0.01251220703125,
        0.01190185546875,
        0.0081787109375,
        0.011474609375,
        -0.03125,
        0.018798828125,
        -0.0255126953125,
        0.0147705078125,
        -0.009033203125,
        -0.05078125,
        0.0174560546875,
        -0.01275634765625,
        -0.028564453125,
        -0.004058837890625,
        0.015869140625,
        -0.01177978515625,
        0.004913330078125,
        0.002105712890625,
        -0.00567626953125,
        -0.003143310546875,
        -0.002960205078125,
        0.0286865234375,
        0.005401611328125,
        0.01092529296875,
        -0.030517578125,
        -0.0673828125,
        -0.0732421875,
        -0.061279296875,
        -0.1376953125,
        -0.017578125,
        0.0026092529296875,
        -0.056396484375,
        -0.0142822265625,
        0.00872802734375,
        0.014892578125,
        -0.03076171875,
        0.035400390625,
        0.00714111328125,
        0.0294189453125,
        -0.016845703125,
        -0.00933837890625,
        0.06396484375,
        -0.0125732421875,
        -0.003204345703125,
        -0.00311279296875,
        0.04638671875,
        -0.01080322265625,
        0.038818359375,
        0.0252685546875,
        0.00933837890625,
        -0.0194091796875,
        -0.006622314453125,
        -0.02880859375,
        0.01007080078125,
        0.00738525390625,
        -0.0162353515625
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd",
      "peak_mem_bytes": 1379927040.0,
      "power_w": 299.975,
      "repeat": 19,
      "seconds": 0.19554652404785156,
      "sm_clock_mhz": 1590.0,
      "temp_c": 91.0,
      "throughput": 224.91049291307107,
      "tokens_per_s": 6702855.018170806,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782412146.474442,
      "work": 43980465111040.0,
      "workload": "attention"
    },
    "e317e39a74aba2354c13031e1a058c33312309dcf9bc2c33265413dfb2c2f455": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 299.977,
      "repeat": 21,
      "seconds": 1.0507943115234375,
      "sm_clock_mhz": 1800.0,
      "temp_c": 85.0,
      "throughput": 1634.941205486038,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "deterministic",
      "wall_time": 1782412200.3326294,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "e3a525583eac7b3cd88dc6807a01b52b0fae49f4f9faa8932337c9a96b840eb1": {
      "cov_samples": 117.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.0016915361526833122,
      "kind": "observation",
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.986,
      "repeat": 6,
      "seconds": 2.1254375,
      "sm_clock_mhz": 1331.034,
      "temp_c": 90.0,
      "throughput": 248.30915109594144,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782411912.6410437,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "e3f5994eaf30c06bdb27e49ab4037ff06b5891f8a8613095dde5884e7efa6313": {
      "kind": "observation",
      "n": 16384,
      "precision": "tf32",
      "record": "device_validation.json",
      "residual": 0.00028234728391839494,
      "vkind": "validation_floor"
    },
    "e44ae4335b8cecf6ab6ef34763f2293336fe4c23f11ea507f32771023869d37a": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665704727172852,
        0.2418898344039917,
        45.69060516357422,
        -104.03994750976562,
        -29.55596351623535,
        18.267349243164062,
        5.053196430206299,
        -1.633049726486206,
        -19.492321014404297,
        -1.6832797527313232,
        -35.493892669677734,
        8.153797149658203,
        28.6136531829834,
        57.693870544433594,
        35.25265121459961,
        -41.963016510009766,
        -2.921694278717041,
        35.11245346069336,
        -43.468658447265625,
        48.31626510620117,
        -11.982198715209961,
        41.142147064208984,
        23.687572479248047,
        44.24772262573242,
        15.207420349121094,
        -47.83442687988281,
        -35.32903289794922,
        -11.622368812561035,
        46.961341857910156,
        53.017578125,
        12.785272598266602,
        70.10165405273438,
        19.705841064453125,
        -10.206101417541504,
        -51.09963607788086,
        -57.28548812866211,
        -10.502351760864258,
        12.12995719909668,
        14.53127670288086,
        -53.9898681640625,
        -18.366012573242188,
        44.34845733642578,
        -14.640327453613281,
        14.204987525939941,
        45.08491897583008,
        6.814636707305908,
        34.8195915222168,
        -2.070795774459839,
        -29.226099014282227,
        16.726966857910156,
        14.848296165466309,
        -1.7238134145736694,
        2.5414395332336426,
        -59.18125915527344,
        24.993181228637695,
        -41.40578079223633,
        9.34203815460205,
        -0.6094890832901001,
        35.19489669799805,
        25.477054595947266,
        -15.006895065307617,
        -0.19012054800987244,
        -10.162238121032715,
        11.4969482421875
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "9fc1263f7d5e987cf3418b8ecfd1353bec375482eac662a9b2c7ddb11758fbe7",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 304.122,
      "repeat": 19,
      "seconds": 0.2947506408691406,
      "sm_clock_mhz": 1807.0,
      "temp_c": 87.0,
      "throughput": 72.85764134957083,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412219.6809287,
      "work": 21474836480.0,
      "workload": "index_add"
    },
    "e4a3d724c5258edbc38a12279e2860755ee39d6df6a8aab8a8148a4a8d91501d": {
      "kind": "claim",
      "name": "validation_floor_validation_bf16",
      "rendered": "0.001722",
      "source": "9620a4aecbded84a7bb3a8cb52b144cc5ddeec2bbd603d3f7af203358a03494a",
      "stability_class": "out-of-sample-floor",
      "text": "out-of-sample residual floor for bf16",
      "tolerance": null,
      "unit": "rel. residual"
    },
    "e53e3cb09cdfa1e38fb0040076b8b59e563d215aa907526d9124c21b513cd467": {
      "kind": "claim",
      "name": "validation_num_validation_pro6000_server_hbm_triad_f32",
      "rendered": "bit-stable",
      "source": "f80669736195194e9a8aff15c70f1c80c5ad2554d33c805bed64b6cbd812b2ba",
      "stability_class": "S0",
      "text": "out-of-sample numerical class for hbm_triad/f32",
      "tolerance": null,
      "unit": ""
    },
    "e5880e23aa7b7b0335c777d2c44d0853e06f56b6b700bba7c8180694d7dd6b94": {
      "kind": "observation",
      "n": 8192,
      "precision": "tf32",
      "residual": 0.00028625297626134593,
      "vkind": "floor"
    },
    "e58c35b9eb216a21dafcebaa80d34844dc0dcbc4af821fb7eeb3b3d6dc87af6a": {
      "kind": "observation",
      "n": 4096,
      "precision": "fp16",
      "record": "device_validation_pro6000_server.json",
      "residual": 0.000201945440676333,
      "vkind": "validation_floor"
    },
    "e6dde0b2fbc631040b9b565d452e9d70cf2c53c823f9e20801e4f46cfae53161": {
      "cov_samples": 13.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        -0.53515625,
        -0.2197265625,
        -0.04736328125,
        0.00628662109375,
        -0.01361083984375,
        0.00482177734375,
        -0.011474609375,
        -0.040771484375,
        -0.01251220703125,
        0.01190185546875,
        0.0081787109375,
        0.011474609375,
        -0.03125,
        0.018798828125,
        -0.0255126953125,
        0.0147705078125,
        -0.009033203125,
        -0.05078125,
        0.0174560546875,
        -0.01275634765625,
        -0.028564453125,
        -0.004058837890625,
        0.015869140625,
        -0.01177978515625,
        0.004913330078125,
        0.002105712890625,
        -0.00567626953125,
        -0.003143310546875,
        -0.002960205078125,
        0.0286865234375,
        0.005401611328125,
        0.01092529296875,
        -0.030517578125,
        -0.0673828125,
        -0.0732421875,
        -0.061279296875,
        -0.1376953125,
        -0.017578125,
        0.0026092529296875,
        -0.056396484375,
        -0.0142822265625,
        0.00872802734375,
        0.014892578125,
        -0.03076171875,
        0.035400390625,
        0.00714111328125,
        0.0294189453125,
        -0.016845703125,
        -0.00933837890625,
        0.06396484375,
        -0.0125732421875,
        -0.003204345703125,
        -0.00311279296875,
        0.04638671875,
        -0.01080322265625,
        0.038818359375,
        0.0252685546875,
        0.00933837890625,
        -0.0194091796875,
        -0.006622314453125,
        -0.02880859375,
        0.01007080078125,
        0.00738525390625,
        -0.0162353515625
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd",
      "peak_mem_bytes": 1379927040.0,
      "power_w": 301.462,
      "repeat": 17,
      "seconds": 0.19556259155273437,
      "sm_clock_mhz": 1602.846,
      "temp_c": 91.0,
      "throughput": 224.8920141722527,
      "tokens_per_s": 6702304.308779618,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782412145.9295726,
      "work": 43980465111040.0,
      "workload": "attention"
    },
    "e76aeb97f2f98c5b2ea8c15af6b198bc1a4a5e98ac198ef3ce62ebc5f82b7695": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.6656951904296875,
        0.2418982982635498,
        45.69058609008789,
        -104.04000091552734,
        -29.55599021911621,
        18.267333984375,
        5.0532050132751465,
        -1.6330554485321045,
        -19.492324829101562,
        -1.6832929849624634,
        -35.493900299072266,
        8.153794288635254,
        28.613649368286133,
        57.6938591003418,
        35.25263214111328,
        -41.96302032470703,
        -2.9217004776000977,
        35.112449645996094,
        -43.46866989135742,
        48.316246032714844,
        -11.982211112976074,
        41.14215087890625,
        23.68757438659668,
        44.24773406982422,
        15.20742130279541,
        -47.83443069458008,
        -35.32902145385742,
        -11.622371673583984,
        46.96131134033203,
        53.01755905151367,
        12.78526782989502,
        70.10162353515625,
        19.705839157104492,
        -10.206086158752441,
        -51.09962463378906,
        -57.285499572753906,
        -10.502360343933105,
        12.129966735839844,
        14.531278610229492,
        -53.98988342285156,
        -18.366004943847656,
        44.34846115112305,
        -14.64031982421875,
        14.204973220825195,
        45.08491134643555,
        6.814637660980225,
        34.81959915161133,
        -2.070793628692627,
        -29.22608757019043,
        16.726980209350586,
        14.848306655883789,
        -1.723813533782959,
        2.541449785232544,
        -59.18130111694336,
        24.993154525756836,
        -41.40577697753906,
        9.342031478881836,
        -0.6094880104064941,
        35.194889068603516,
        25.477039337158203,
        -15.006904602050781,
        -0.19011497497558594,
        -10.162235260009766,
        11.496952056884766
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "c5f95ae01bfb65dbb166a45d3ce51ef43280d67444250e6c9a09e9410854dd91",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 299.592,
      "repeat": 15,
      "seconds": 0.29469647216796874,
      "sm_clock_mhz": 1770.0,
      "temp_c": 87.0,
      "throughput": 72.87103344677959,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412208.7051256,
      "work": 21474836480.0,
      "workload": "scatter_add"
    },
    "e77df7bd8afa0d6ecb22b68385aea683e4f70e1d95db0a0241d92f18ed6ddec9": {
      "f": "spearman",
      "inputs": [
        "042d8f0a853882c10fa9f94b0a73f5a49e1e042819581090c1e6a9ea0b544413",
        "084a74006f09b03bc386dc741e756608d302160790a7bda911d7e1e218b22971",
        "1eb71dfe12fa26bc9a7928bcc1e9c553c414ec26cfd0c82df54d910a35a56be2",
        "35688a16de5a8e5f9bfd156e0f8749ac9dbc64e47401ae2b1a266868ff9cd687",
        "413864e57cdeb2b3f9508cf4bd0e18991994ead906c6b2e6e5db68df00bac182",
        "5f5e0ccd327824ccc06b26c14b3e12504603774471546604bafa89a398d75d7f",
        "6ab2ea7fdb86674d57109d7f30d6826f067bbdf6924f7cde01ca24af3380ebbb",
        "712a9a5ff9097ae622b32c927f64281791294e9c469aa974a80369a47eb788db",
        "71e720cb1299e57075ae2d33348eaf317cd2e893bb955762217a9f5552344ce9",
        "752ba532225c2768cff84ec0f5d9f18a6442716d20a8990a562b13f112fe6cf2",
        "84f5b445649e74c8e953b27142a75bcedcf1bd2661fdebc1ae82c49b446c207d",
        "8ad6fe845da190c31c409a16011acd56868593fdccbc5e27135a3e2770bf3ab9",
        "9b9157f1231ae910ff1453805b7fec541fd16c1cdcd668a633a9f307b00e0a80",
        "a2d1767dea91541a5b804b15f8442b7528a851a7c72d332a4356ec16c14248e5",
        "a5e9a03fc9175a4c705c483a89776447a5aa517c133136265eae00be58a21a35",
        "ab314c720a174a3dd56eec21a5ad5520930595ea5443fe0618d4eb62395b567c",
        "ac22abf46b8a0098bdac32953d6caef121e7cc61e200abbdcacf4d0c3417f5ff",
        "bb8875acc2069f2c864b119780de79896ec3be41a17f601aeb4b53cf3244115f",
        "d11367dbc28f47727aca82ad9200e71db9145ef6f0983630f2f3815dc07280a0",
        "d23c7aa1d9bf67efd4e474f4dda78b2bafea963a9e4b636a01c64a1f8ad8d0f3",
        "d49099f2e654f2de9b3fe8b96544f373e438d1c956a8eb75a29c6b5488ae58ab",
        "e44ae4335b8cecf6ab6ef34763f2293336fe4c23f11ea507f32771023869d37a",
        "ecf1c64ca0a98168503e052100acb6818ccd888aff6da4926a7d5302bb051b3f",
        "fa6e07dd273dc1c284278deaa70dab98f05ce7838f115fb8fd9f0fbda2895148"
      ],
      "kind": "reduction",
      "params": {
        "field_x": "throughput",
        "field_y": "temp_c"
      },
      "value": "-0.11803804287394198"
    },
    "e8650ee8b302c4663e213760f7cc28c7cb32c8e06cc571bf6395f283f604bb7f": {
      "f": "rel_spread_vec",
      "inputs": [
        "073e945e38593cbc9e4f4d25719d208b6bacad576080b482752a2348b28fa84a",
        "0b4ed4ae981279504dc7445a06ac98cdb7840d881e757eb497a5e8ec7aab8035",
        "12c7129c3f33ee47eed3bb0725b006b4995c83ebd91f25cbbd16ac4e1df489b4",
        "2c8d51feeaefaea21f81dfc2324c717d29e939fc50c69c622c1b372a93c0d17c",
        "4152acb956447031b4f117c6e22e7a57c2110176ab7e1d0f13418d3a9e396b75",
        "4b196805bd19af0d68ebb7066433f7b0910a35ba6e8f04aa3b79e5003736746d",
        "4d6ccaecc0a51ce400a3c059b02d573f0bdfe65d0279064a94854ba44608ccb5",
        "55282e4b9fd791c9c096e90bbdad987fcc195980a209e2d102f25b32607ff15a",
        "72806af4f4e67d02cb3a6f7005ff5c3ee62ebb16c10de1e000fca9288865b5fc",
        "733ec1723018abaac800519f1d12ea969bf4f82be7cbf79cb4d09bc411108ad8",
        "84670a283aa9d6f8d84de8a18e5a251ea5928ffaafeecd08da37d3116adf71b3",
        "9c80dbd7233532873666e135e7d466abce942ac264b411aa02b322eacaddda7d",
        "9f04df23101798b9e0700473452f9f00b8192dda6edf29a7dee04f649555fb6c",
        "a80070cff7ddf884baaa9d58f690020da1cdcd773071c6536652cdc6a34c2b34",
        "b280205ab17a113db4ce6971740a9764b5aba45394a8f6c791d757a8f8057ed7",
        "b95bb774e33cf74e4b4fe44e2b0b7c9d1287b097ad6ce88df45935df1104e189",
        "c769ff06d3c2b9e7fd46f9f077581cdb8d85d3f755049976f4a18f7ff026fa36",
        "ce4023714841acd44ecc40588f8085d7360f3b278dea8088631f7c054e6aec2d",
        "dd885efed2274b22150ad21534b4d121c0b1476a16798867827bbeea365f29f7",
        "e2d98d9baaef45e85d3eebd60bfce988db34f74a6d6254cbda4217f2b1c3a870",
        "e6dde0b2fbc631040b9b565d452e9d70cf2c53c823f9e20801e4f46cfae53161",
        "eb768d599841f8aeb2b17955335588e6cffce4cda505b3f7588e6c537b4a25f6",
        "f6105df72c36e823514a7ee3a25182e38f6d854ea12f44edb4277c5fb22433dc",
        "f719f2c62133ad71730ecfa4642b6b53d026f61f0cd04ab5129d9fbf6bca4dc6"
      ],
      "kind": "reduction",
      "params": {
        "field": "fp_sample"
      },
      "value": "0.0"
    },
    "e8cb80f9ced89704b1016034e90b0ab45f882a92e4f43a12f92fd40191576f02": {
      "cov_samples": 120.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.4375,
        -32.5,
        -69.8125,
        -142.75,
        -41.5625,
        34.4375,
        -195.375,
        -10.2265625,
        -65.9375,
        45.59375,
        111.0625,
        -161.125,
        110.25,
        -109.625,
        211.0,
        77.8125,
        170.375,
        -157.5,
        55.0,
        -153.875,
        192.375,
        -113.0,
        230.0,
        -108.75,
        -83.375,
        240.125,
        123.0625,
        311.5,
        -184.25,
        228.875,
        81.75,
        165.375,
        -42.34375,
        122.625,
        93.625,
        -45.84375,
        -139.75,
        -171.5,
        70.375,
        -86.75,
        -70.75,
        38.875,
        -110.0,
        -188.0,
        220.5,
        81.125,
        157.5,
        -83.25,
        -38.5625,
        -58.375,
        -69.8125,
        -97.875,
        -15.328125,
        59.15625,
        51.6875,
        -89.25,
        27.8125,
        -191.875,
        -69.6875,
        -39.40625,
        122.1875,
        -27.171875,
        -375.25,
        -52.5
      ],
      "freivalds_rho": 0.00020194833230011356,
      "kind": "observation",
      "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 300.483,
      "repeat": 12,
      "seconds": 2.179682861328125,
      "sm_clock_mhz": 1290.0,
      "temp_c": 90.0,
      "throughput": 242.12952750883298,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp16",
      "wall_time": 1782411869.4267294,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "e90b1073998e038e191df6922ac319573ef0cd55b5337e22f0f19c3e92884615": {
      "kind": "observation",
      "n": 24576,
      "precision": "fp8",
      "record": "device_validation_pro6000_server.json",
      "residual": 0.0013064329486271137,
      "vkind": "validation_floor"
    },
    "e97bd7efe8fc55527e9cb96f97fea6c43f8743da0ff4ea9a42419c165b2753cf": {
      "f": "median",
      "inputs": [
        "0d7309082cee727fa94ff3f23d287e9c14664854ee7d14cfd3debe26dbe3464c",
        "11c6f65251de6cf431828fb3e8b971a45c26f1275f5037512177ff6f1db821f7",
        "167a192ff258bad0de945ac68461c34c783dbd219202ea332068b34188bcc1c2",
        "2ea24c82a419c37c45c3aeb828fa9f09ee7ceb354f7a5b93dd2615352dc3d1d3",
        "3ba9fccd2918f2f6e961397ef794d64d340cf488ca62c24c22a8ae7d87371011",
        "538bab7a247fbdb4dc705bee3f12dbea050f66368489aa07c332474098358da7",
        "5bbd669eaade2240acf4b7b483c25a0469c2eb660e768e51656db9eb368179d9",
        "5f022098120f87071927e482cf0b1768e99fee6574857a15830c0095bdc3e94d",
        "665f7f7fd4468716daee5b154a77990f2d900ad84663ad58a383849ba83a8f48",
        "715bea2977d221e605e70b947d9b9e061be690ad62e642218b826ac87c9083f6",
        "7724c08580d7bde97d3a31730ba577a8cfee387a8490291526d712c0e3056864",
        "7da077f302797e49bdda5203a3fee26bf76f61cda0c8e8c1b7ec0a06927422a6",
        "7fe9df7fb9b2e94b742326ebd3d618952e8aaccca37ad134cb58e51442ce1f78",
        "87c61ced70182c7202b72a416e0eb33585c59a2ddec3bc34872ce3cd6102dc6e",
        "b6e31b8eb0bca544cecf042d3b7c242f5f0820d5cf8609c75c6f860a9901512e",
        "b9e2bb93cbbd3616d5f55a31815d62e451d3234c2fdf2f0096f68d54758b8145",
        "ba3a979db840ec7c09a3999f52fc402edbe7858ebb5d87267264d3f2852e3710",
        "bc9edc7108e06cb5c56946ddf992b3f68c8de6ccca4f6838ea0a1ad24cec0279",
        "c177e0146cab8ccff042ae0d3412f84322dfe1cf70e44fe519b080337387a1ef",
        "c918cb2f3333e43b4d2e8edd71532c8fb1b069f96311517c9959c25523197868",
        "ced3a11c02687b1e93c60ac78c9956a29c347365ff5bd23cf0890fd0d1747555",
        "dcf506f074cc2787a255151e6c1edba7d0f44d01adbf64e88544bff4bfdc7dc4",
        "e3a525583eac7b3cd88dc6807a01b52b0fae49f4f9faa8932337c9a96b840eb1",
        "ea3f0dea9d738db9ba5d2b40e07512cabcab9659380402dad3926d1d74ecf9a2"
      ],
      "kind": "reduction",
      "params": {
        "field": "temp_c"
      },
      "value": "89.196"
    },
    "e9e4f920d5812322281bced5f376492bad47bf699a39f43c237ab1188edc93b9": {
      "cov_samples": 138.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1.9798221588134766,
        1.0968326330184937,
        1.243912935256958,
        1.4829226732254028,
        0.6601976156234741,
        1.4403016567230225,
        0.4923417866230011,
        1.382356882095337,
        0.680141270160675,
        1.4815963506698608,
        1.3910504579544067,
        1.213247537612915,
        1.976853609085083,
        0.9696173667907715,
        1.0560152530670166,
        1.2762250900268555,
        1.7529826164245605,
        1.075247883796692,
        2.383941650390625,
        1.1990503072738647,
        1.270270586013794,
        1.5278812646865845,
        1.1153757572174072,
        1.2174580097198486,
        1.490983247756958,
        2.5175743103027344,
        0.9194736480712891,
        0.8923731446266174,
        1.224113941192627,
        1.2876780033111572,
        0.9980440139770508,
        1.1725893020629883,
        1.2406046390533447,
        1.9320285320281982,
        0.6831880807876587,
        1.8259522914886475,
        1.405038833618164,
        2.617569923400879,
        2.277555227279663,
        1.371272087097168,
        0.8331707715988159,
        1.1126281023025513,
        0.52364182472229,
        2.0879507064819336,
        1.204996943473816,
        1.741601586341858,
        1.971782922744751,
        1.5683975219726562,
        0.722476601600647,
        1.0044938325881958,
        2.5240468978881836,
        1.902039647102356,
        2.803988456726074,
        2.158036947250366,
        1.692726969718933,
        1.8085885047912598,
        1.3749653100967407,
        0.8259979486465454,
        1.310592770576477,
        2.2896344661712646,
        1.6548560857772827,
        1.5993752479553223,
        2.3264646530151367,
        1.5351455211639404
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873",
      "peak_mem_bytes": 64458065408.0,
      "power_w": 299.41,
      "repeat": 13,
      "seconds": 2.55968798828125,
      "sm_clock_mhz": 1836.703,
      "temp_c": 85.0,
      "throughput": 1510.1334944324765,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "f32",
      "wall_time": 1782412112.9062853,
      "work": 3865470566400.0,
      "workload": "hbm_triad"
    },
    "e9f1de8945ade79c2bb2f68f271ffb8d2f1ca982a2faf48e6b657745f6a896f7": {
      "f": "spearman",
      "inputs": [
        "0d7309082cee727fa94ff3f23d287e9c14664854ee7d14cfd3debe26dbe3464c",
        "11c6f65251de6cf431828fb3e8b971a45c26f1275f5037512177ff6f1db821f7",
        "167a192ff258bad0de945ac68461c34c783dbd219202ea332068b34188bcc1c2",
        "2ea24c82a419c37c45c3aeb828fa9f09ee7ceb354f7a5b93dd2615352dc3d1d3",
        "3ba9fccd2918f2f6e961397ef794d64d340cf488ca62c24c22a8ae7d87371011",
        "538bab7a247fbdb4dc705bee3f12dbea050f66368489aa07c332474098358da7",
        "5bbd669eaade2240acf4b7b483c25a0469c2eb660e768e51656db9eb368179d9",
        "5f022098120f87071927e482cf0b1768e99fee6574857a15830c0095bdc3e94d",
        "665f7f7fd4468716daee5b154a77990f2d900ad84663ad58a383849ba83a8f48",
        "715bea2977d221e605e70b947d9b9e061be690ad62e642218b826ac87c9083f6",
        "7724c08580d7bde97d3a31730ba577a8cfee387a8490291526d712c0e3056864",
        "7da077f302797e49bdda5203a3fee26bf76f61cda0c8e8c1b7ec0a06927422a6",
        "7fe9df7fb9b2e94b742326ebd3d618952e8aaccca37ad134cb58e51442ce1f78",
        "87c61ced70182c7202b72a416e0eb33585c59a2ddec3bc34872ce3cd6102dc6e",
        "b6e31b8eb0bca544cecf042d3b7c242f5f0820d5cf8609c75c6f860a9901512e",
        "b9e2bb93cbbd3616d5f55a31815d62e451d3234c2fdf2f0096f68d54758b8145",
        "ba3a979db840ec7c09a3999f52fc402edbe7858ebb5d87267264d3f2852e3710",
        "bc9edc7108e06cb5c56946ddf992b3f68c8de6ccca4f6838ea0a1ad24cec0279",
        "c177e0146cab8ccff042ae0d3412f84322dfe1cf70e44fe519b080337387a1ef",
        "c918cb2f3333e43b4d2e8edd71532c8fb1b069f96311517c9959c25523197868",
        "ced3a11c02687b1e93c60ac78c9956a29c347365ff5bd23cf0890fd0d1747555",
        "dcf506f074cc2787a255151e6c1edba7d0f44d01adbf64e88544bff4bfdc7dc4",
        "e3a525583eac7b3cd88dc6807a01b52b0fae49f4f9faa8932337c9a96b840eb1",
        "ea3f0dea9d738db9ba5d2b40e07512cabcab9659380402dad3926d1d74ecf9a2"
      ],
      "kind": "reduction",
      "params": {
        "field_x": "throughput",
        "field_y": "temp_c"
      },
      "value": "-0.44030582725615197"
    },
    "ea3f0dea9d738db9ba5d2b40e07512cabcab9659380402dad3926d1d74ecf9a2": {
      "cov_samples": 117.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.0,
        -32.25,
        -69.5,
        -143.0,
        -41.5,
        34.25,
        -195.0,
        -10.25,
        -66.0,
        45.5,
        111.5,
        -162.0,
        110.0,
        -110.0,
        211.0,
        78.0,
        170.0,
        -158.0,
        55.25,
        -154.0,
        193.0,
        -113.0,
        230.0,
        -109.0,
        -83.5,
        241.0,
        123.0,
        312.0,
        -184.0,
        229.0,
        82.0,
        166.0,
        -42.25,
        122.0,
        93.0,
        -46.5,
        -140.0,
        -171.0,
        70.0,
        -86.5,
        -70.5,
        38.75,
        -110.5,
        -188.0,
        220.0,
        81.5,
        157.0,
        -83.5,
        -38.0,
        -58.75,
        -69.5,
        -97.5,
        -15.75,
        58.75,
        52.0,
        -90.0,
        28.0,
        -192.0,
        -70.0,
        -39.5,
        122.0,
        -26.75,
        -376.0,
        -52.0
      ],
      "freivalds_rho": 0.0016915361526833122,
      "kind": "observation",
      "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
      "peak_mem_bytes": 4868014080.0,
      "power_w": 299.987,
      "repeat": 20,
      "seconds": 2.12449755859375,
      "sm_clock_mhz": 1336.026,
      "temp_c": 89.0,
      "throughput": 248.41901050798066,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782411945.6130793,
      "work": 527765581332480.0,
      "workload": "gemm"
    },
    "ea6f4327a6cd06469e30a90303c92e7ba22cff034bf6cfc9bbcb578aeca522a1": {
      "f": "median",
      "inputs": [
        "01843beeff8c1cde3ef8010d5cb60ea7d6d3d68cda14ad26ebb60f2316559f91",
        "1455ce4265f44063ec7aeb4a08e521123f0597576e3abb831f88f8a08451b718",
        "1b7e9f52b37efbd05ec1f004c75c107a62b6ef4432b847e5103591a55d3ec83a",
        "25fea05b114adc1ef967acfea461c8fe517a1f9e4e2163faac12669a7dc4f6a0",
        "26ab4834c572a00905748dcec787dcd1d5457051908552fd595cb646b5a41106",
        "3278cd1427a7d88976701220fb4f550e9f2bc1b931bac301f0b56d193d17fc26",
        "32f65e4513065e32ab0b60fdeb7086d82bbbf8f998e5a8b1cd106cd9e2b83d06",
        "47daa3ea2176218057a7604234741a73d307b32d543a29b86412ed67caa042ce",
        "573843a22934f90c3e36e1de155f06ecde2332f594f60444918e63788cb208ab",
        "60b55f2854ee567c26679b0c36343500f18323635351405659c8bf54e9145ae2",
        "699b38584a270d6e0aab7de0d42da9d5aee236a74c6f15d7ef43c5f885e6ce90",
        "69aba1efcd7f8e33673c8d5854931d2d82df6fab456d28ded63f44256b5c730c",
        "890ca188206450582689c889c46769b6f20b49ab470c2fdc344ef6ef5809d729",
        "95eda7db2cd52de7ca8fae42060a3c053c972901ccdea891bea56173fd2043be",
        "972d571301e0a31e88ee1b71830aadcb4db4325a4d7cb3d396ddb86813a27950",
        "9b21bda9be2574219322fa1e00594a59e0e676db75f3b336b8bdd9957a42f286",
        "9fb22d7564c9a015665d740e079952ebeacf49c7597212a321b7d54eb416d16c",
        "a1670b34e1fae568d781f3c1302749078a67292dc60e48571cf53520d8ef8470",
        "ab0e846e4fd85bf5f1444a233e3e6a1d8fed67fd9709fab2a7cbf9ec05bed4bd",
        "c1cd3098ea3948f442b4ca303257d579268fd55f00e8f11317951d61568ac256",
        "c796bda50d3e0ede4a8652602c00866dfd8260965bbc939220a2da1c698cbb9f",
        "c8ae07877a99943a9ffec47f92a781f3c222b6d3c137b5e2dac9265bbd04edb2",
        "da80739234fcebda6d0ff5c0f09d109165140c499574f7b63a5b11886b1ab281",
        "e8cb80f9ced89704b1016034e90b0ab45f882a92e4f43a12f92fd40191576f02"
      ],
      "kind": "reduction",
      "params": {
        "field": "power_w"
      },
      "value": "299.9895"
    },
    "ea79ba90b5bc51e2b0f36fcf36032db8850cac8a2533aa47398cd29d285e981f": {
      "f": "minmax",
      "inputs": [
        "0e1a79f752ae09ef9abe462ae95ea1193a4526756adb756d222657f3bfea6758",
        "17d890b33b687c6b7fa2e1ca39739e8ed562e97e6e4c841f57de205111126950",
        "17defbc5e611e40c1db36195ec39e5443dca3905006ddff74de90ca531d53262",
        "1f33f20148609a683b3bdec02f3a26c6d427d5035c38db8a4cb8a2e71f0d9b03",
        "21851b053d67e9883d690cc6f5304720814a31f4a1f1fef8fcdf079322df68e6",
        "2237cbe90139e34948b699da7684e7f00136ee93ffce6193a5fe643f5feb3e7c",
        "2c7e998e65449be0d07d0158e8c773172944c9ea4c01de7026b2cef91b286c9b",
        "33d6b2f690e42e31fb91781e8ff244c04e39248d22d7fa10513623d253b5ed9c",
        "41b23e2d2e4454794c79b0174c3d4c9533e2d4a93216d4835be9f901ea196fa3",
        "4a6bfaf2406528bc0b43abc5396c6781933744b70c18950864d6b33ab865eb37",
        "4ef01c87b47602bafe35c1585aa3f2bd180cbbc8d515e0ef8011da9016694af6",
        "519c67afee20ee9059e73e90c46ed42eb09d143d519cb0667cb8ad7beff32199",
        "5751492a95ffe8185c3a5b04d3b6feeab7324c260f2302b48d45b14a8b0527d3",
        "5b3657011217a8de2100526b32df104c282806d96c6886aa560523a393cfb044",
        "63c2cb1e354e7c6f57e00cb4a1509f70b69ea26b05ded78df29d794f69e2506b",
        "705185e093d78c7daf43470bfd03414edc6e3a77ad3f3294392b5e971f83e685",
        "780580e5ce62ef201ebb251aadd54e4532d3b75b773fd2c55df221f1905e2aab",
        "838447c2826a02042530b8601f36d1d134b9aaef310253ccd358e8455ef6c832",
        "96ba4075d62b93ef40df28089c8d7823dad5bb90b8cae17cc0dc78897f48ef87",
        "ad173d884c34ba05914f57db7d8baf09860e4ed469be447fae1281a4f8c821fc",
        "ad9aeebc2e1b28fa5448758a13e48be3b1e8851d4dc8db72505df13957617a85",
        "b013e4028112cd73c12b5e509e8439ceaa5c25045eeba736c564caa499aa67e4",
        "d5e8e0c56f5bd02145325068bc9c8b6172b38425a9adeed5733da682ac65ce17",
        "ed519289eb2c70de863d04e6ca5498ea9a6a906c36d0e97c0aeaa9f071f99b5e"
      ],
      "kind": "reduction",
      "params": {
        "field": "throughput"
      },
      "value": [
        "483.93251641257723",
        "485.1597515572446"
      ]
    },
    "eb38ae6bfb4cb234bdc303efc89bb8df0bb90fdf6d45c981625444bd442a4d35": {
      "kind": "observation",
      "n": 2048,
      "precision": "bf16",
      "residual": 0.0015080504037106024,
      "vkind": "floor"
    },
    "eb768d599841f8aeb2b17955335588e6cffce4cda505b3f7588e6c537b4a25f6": {
      "cov_samples": 13.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        -0.53515625,
        -0.2197265625,
        -0.04736328125,
        0.00628662109375,
        -0.01361083984375,
        0.00482177734375,
        -0.011474609375,
        -0.040771484375,
        -0.01251220703125,
        0.01190185546875,
        0.0081787109375,
        0.011474609375,
        -0.03125,
        0.018798828125,
        -0.0255126953125,
        0.0147705078125,
        -0.009033203125,
        -0.05078125,
        0.0174560546875,
        -0.01275634765625,
        -0.028564453125,
        -0.004058837890625,
        0.015869140625,
        -0.01177978515625,
        0.004913330078125,
        0.002105712890625,
        -0.00567626953125,
        -0.003143310546875,
        -0.002960205078125,
        0.0286865234375,
        0.005401611328125,
        0.01092529296875,
        -0.030517578125,
        -0.0673828125,
        -0.0732421875,
        -0.061279296875,
        -0.1376953125,
        -0.017578125,
        0.0026092529296875,
        -0.056396484375,
        -0.0142822265625,
        0.00872802734375,
        0.014892578125,
        -0.03076171875,
        0.035400390625,
        0.00714111328125,
        0.0294189453125,
        -0.016845703125,
        -0.00933837890625,
        0.06396484375,
        -0.0125732421875,
        -0.003204345703125,
        -0.00311279296875,
        0.04638671875,
        -0.01080322265625,
        0.038818359375,
        0.0252685546875,
        0.00933837890625,
        -0.0194091796875,
        -0.006622314453125,
        -0.02880859375,
        0.01007080078125,
        0.00738525390625,
        -0.0162353515625
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd",
      "peak_mem_bytes": 1379927040.0,
      "power_w": 300.501,
      "repeat": 15,
      "seconds": 0.19558848571777343,
      "sm_clock_mhz": 1639.615,
      "temp_c": 91.308,
      "throughput": 224.8622404823058,
      "tokens_per_s": 6701416.983673149,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782412145.3845847,
      "work": 43980465111040.0,
      "workload": "attention"
    },
    "ec2e4e5c39ba979f80cc396d9997384ec8e84fe1e858aeee526d083f77b13351": {
      "bit_stable": true,
      "kind": "observation",
      "median": 112.73138007225319,
      "median_power_w": 479.3675,
      "median_temp_c": 63.9585,
      "nd_rel": 0.0,
      "peak_mem_gib": 1.03125,
      "record": "device_validation.json",
      "rel_dispersion": 0.001549527827359948,
      "rho_clock": 0.0,
      "rho_temp": -0.35714285714285715,
      "unit": "TFLOP/s",
      "variant": "tf32",
      "vkind": "validation_workload",
      "workload": "gemm"
    },
    "ecf1c64ca0a98168503e052100acb6818ccd888aff6da4926a7d5302bb051b3f": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665699005126953,
        0.24189993739128113,
        45.69060516357422,
        -104.03999328613281,
        -29.55597496032715,
        18.267366409301758,
        5.053210735321045,
        -1.633056879043579,
        -19.492338180541992,
        -1.683262825012207,
        -35.4938850402832,
        8.153796195983887,
        28.613656997680664,
        57.69387435913086,
        35.252662658691406,
        -41.9630126953125,
        -2.9216928482055664,
        35.112457275390625,
        -43.46864318847656,
        48.31625747680664,
        -11.982181549072266,
        41.14216232299805,
        23.68757438659668,
        44.24772644042969,
        15.20740795135498,
        -47.83442687988281,
        -35.32905197143555,
        -11.622369766235352,
        46.96133041381836,
        53.017578125,
        12.785271644592285,
        70.10163116455078,
        19.70584487915039,
        -10.20609188079834,
        -51.099632263183594,
        -57.28547668457031,
        -10.502367973327637,
        12.129963874816895,
        14.531269073486328,
        -53.98987579345703,
        -18.365991592407227,
        44.34846115112305,
        -14.640325546264648,
        14.204989433288574,
        45.08489990234375,
        6.814631938934326,
        34.819583892822266,
        -2.0707921981811523,
        -29.22609519958496,
        16.72696876525879,
        14.848296165466309,
        -1.72380530834198,
        2.54144024848938,
        -59.1812858581543,
        24.9931640625,
        -41.40578079223633,
        9.342031478881836,
        -0.6094972491264343,
        35.19489669799805,
        25.477054595947266,
        -15.006901741027832,
        -0.19011744856834412,
        -10.16224479675293,
        11.496956825256348
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "b9026a9da6ee8e425c6018dceafbdc0d1aa1c6863635b93188713578a6c990e1",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 300.652,
      "repeat": 5,
      "seconds": 0.2948872985839844,
      "sm_clock_mhz": 1830.684,
      "temp_c": 87.0,
      "throughput": 72.82387740373949,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412214.303467,
      "work": 21474836480.0,
      "workload": "index_add"
    },
    "ed41196939a2fb70c6f8460b9f884a074ba279feb6ad038a44272012471bfa92": {
      "f": "median",
      "inputs": [
        "0e1a79f752ae09ef9abe462ae95ea1193a4526756adb756d222657f3bfea6758",
        "17d890b33b687c6b7fa2e1ca39739e8ed562e97e6e4c841f57de205111126950",
        "17defbc5e611e40c1db36195ec39e5443dca3905006ddff74de90ca531d53262",
        "1f33f20148609a683b3bdec02f3a26c6d427d5035c38db8a4cb8a2e71f0d9b03",
        "21851b053d67e9883d690cc6f5304720814a31f4a1f1fef8fcdf079322df68e6",
        "2237cbe90139e34948b699da7684e7f00136ee93ffce6193a5fe643f5feb3e7c",
        "2c7e998e65449be0d07d0158e8c773172944c9ea4c01de7026b2cef91b286c9b",
        "33d6b2f690e42e31fb91781e8ff244c04e39248d22d7fa10513623d253b5ed9c",
        "41b23e2d2e4454794c79b0174c3d4c9533e2d4a93216d4835be9f901ea196fa3",
        "4a6bfaf2406528bc0b43abc5396c6781933744b70c18950864d6b33ab865eb37",
        "4ef01c87b47602bafe35c1585aa3f2bd180cbbc8d515e0ef8011da9016694af6",
        "519c67afee20ee9059e73e90c46ed42eb09d143d519cb0667cb8ad7beff32199",
        "5751492a95ffe8185c3a5b04d3b6feeab7324c260f2302b48d45b14a8b0527d3",
        "5b3657011217a8de2100526b32df104c282806d96c6886aa560523a393cfb044",
        "63c2cb1e354e7c6f57e00cb4a1509f70b69ea26b05ded78df29d794f69e2506b",
        "705185e093d78c7daf43470bfd03414edc6e3a77ad3f3294392b5e971f83e685",
        "780580e5ce62ef201ebb251aadd54e4532d3b75b773fd2c55df221f1905e2aab",
        "838447c2826a02042530b8601f36d1d134b9aaef310253ccd358e8455ef6c832",
        "96ba4075d62b93ef40df28089c8d7823dad5bb90b8cae17cc0dc78897f48ef87",
        "ad173d884c34ba05914f57db7d8baf09860e4ed469be447fae1281a4f8c821fc",
        "ad9aeebc2e1b28fa5448758a13e48be3b1e8851d4dc8db72505df13957617a85",
        "b013e4028112cd73c12b5e509e8439ceaa5c25045eeba736c564caa499aa67e4",
        "d5e8e0c56f5bd02145325068bc9c8b6172b38425a9adeed5733da682ac65ce17",
        "ed519289eb2c70de863d04e6ca5498ea9a6a906c36d0e97c0aeaa9f071f99b5e"
      ],
      "kind": "reduction",
      "params": {
        "field": "peak_mem_bytes"
      },
      "value": "4331143680.0"
    },
    "ed519289eb2c70de863d04e6ca5498ea9a6a906c36d0e97c0aeaa9f071f99b5e": {
      "cov_samples": 79.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        92.0,
        -23.125,
        -75.5,
        -144.0,
        -44.5,
        42.25,
        -192.0,
        -11.1875,
        -70.0,
        51.0,
        114.5,
        -164.0,
        114.0,
        -116.0,
        209.0,
        73.5,
        171.0,
        -155.0,
        49.0,
        -158.0,
        188.0,
        -120.5,
        228.0,
        -114.0,
        -87.5,
        240.0,
        117.5,
        300.0,
        -185.0,
        221.0,
        84.5,
        167.0,
        -44.25,
        123.0,
        96.0,
        -42.5,
        -143.0,
        -162.0,
        69.5,
        -97.0,
        -64.0,
        37.75,
        -102.5,
        -188.0,
        225.0,
        79.0,
        156.0,
        -85.5,
        -43.5,
        -51.5,
        -72.0,
        -96.0,
        -14.5,
        62.0,
        55.75,
        -89.5,
        30.875,
        -199.0,
        -72.5,
        -43.5,
        129.0,
        -23.5,
        -380.0,
        -56.0
      ],
      "freivalds_rho": 0.001714831206294942,
      "kind": "observation",
      "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
      "peak_mem_bytes": 4331143680.0,
      "power_w": 300.493,
      "repeat": 21,
      "seconds": 1.4520147705078126,
      "sm_clock_mhz": 1305.0,
      "temp_c": 89.316,
      "throughput": 484.62829447013104,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "fp8",
      "wall_time": 1782412070.583165,
      "work": 703687441776640.0,
      "workload": "gemm"
    },
    "edf3935cd7e16a098c4ebc21f665ac3ed9635167d9193279684e661a005ec62e": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 300.005,
      "repeat": 15,
      "seconds": 1.05051220703125,
      "sm_clock_mhz": 1841.167,
      "temp_c": 85.0,
      "throughput": 1635.3802525103779,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "default",
      "wall_time": 1782412167.6158495,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "ee29ac253ba2de595901fe041920c4275526d01e39ca8b0c2d628d716c4453f6": {
      "kind": "observation",
      "n": 32768,
      "precision": "tf32",
      "record": "device_validation_pro6000_server.json",
      "residual": 0.0003225231406702619,
      "vkind": "validation_floor"
    },
    "ef632c58a3933c3f3e924ec86cef6faa3fc08bcfa9cbc28132ce2b071a77ee5c": {
      "bit_stable": false,
      "kind": "observation",
      "median": 75.82625347743155,
      "median_power_w": 97.08,
      "median_temp_c": 41.0,
      "nd_rel": 4.018534053129326e-06,
      "peak_mem_gib": 0.21923828125,
      "record": "device_validation_pro6000_server.json",
      "rel_dispersion": 0.00027127753541276366,
      "rho_clock": -0.0563436169819011,
      "rho_temp": 0.2519763153394848,
      "unit": "Gelem/s",
      "variant": "atomic",
      "vkind": "validation_workload",
      "workload": "scatter_add"
    },
    "efc9828634ca14f04c0aa2a48b7a7cfbc974b91b4506f0dd40c446e3c4f58b5e": {
      "f": "median",
      "inputs": [
        "042d8f0a853882c10fa9f94b0a73f5a49e1e042819581090c1e6a9ea0b544413",
        "084a74006f09b03bc386dc741e756608d302160790a7bda911d7e1e218b22971",
        "1eb71dfe12fa26bc9a7928bcc1e9c553c414ec26cfd0c82df54d910a35a56be2",
        "35688a16de5a8e5f9bfd156e0f8749ac9dbc64e47401ae2b1a266868ff9cd687",
        "413864e57cdeb2b3f9508cf4bd0e18991994ead906c6b2e6e5db68df00bac182",
        "5f5e0ccd327824ccc06b26c14b3e12504603774471546604bafa89a398d75d7f",
        "6ab2ea7fdb86674d57109d7f30d6826f067bbdf6924f7cde01ca24af3380ebbb",
        "712a9a5ff9097ae622b32c927f64281791294e9c469aa974a80369a47eb788db",
        "71e720cb1299e57075ae2d33348eaf317cd2e893bb955762217a9f5552344ce9",
        "752ba532225c2768cff84ec0f5d9f18a6442716d20a8990a562b13f112fe6cf2",
        "84f5b445649e74c8e953b27142a75bcedcf1bd2661fdebc1ae82c49b446c207d",
        "8ad6fe845da190c31c409a16011acd56868593fdccbc5e27135a3e2770bf3ab9",
        "9b9157f1231ae910ff1453805b7fec541fd16c1cdcd668a633a9f307b00e0a80",
        "a2d1767dea91541a5b804b15f8442b7528a851a7c72d332a4356ec16c14248e5",
        "a5e9a03fc9175a4c705c483a89776447a5aa517c133136265eae00be58a21a35",
        "ab314c720a174a3dd56eec21a5ad5520930595ea5443fe0618d4eb62395b567c",
        "ac22abf46b8a0098bdac32953d6caef121e7cc61e200abbdcacf4d0c3417f5ff",
        "bb8875acc2069f2c864b119780de79896ec3be41a17f601aeb4b53cf3244115f",
        "d11367dbc28f47727aca82ad9200e71db9145ef6f0983630f2f3815dc07280a0",
        "d23c7aa1d9bf67efd4e474f4dda78b2bafea963a9e4b636a01c64a1f8ad8d0f3",
        "d49099f2e654f2de9b3fe8b96544f373e438d1c956a8eb75a29c6b5488ae58ab",
        "e44ae4335b8cecf6ab6ef34763f2293336fe4c23f11ea507f32771023869d37a",
        "ecf1c64ca0a98168503e052100acb6818ccd888aff6da4926a7d5302bb051b3f",
        "fa6e07dd273dc1c284278deaa70dab98f05ce7838f115fb8fd9f0fbda2895148"
      ],
      "kind": "reduction",
      "params": {
        "field": "power_w"
      },
      "value": "299.44899999999996"
    },
    "efdd5437730ec2bbdf9310dd44312bc0a17af3fbdf321df8551ab7f80eff5d8c": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 300.023,
      "repeat": 16,
      "seconds": 1.050616455078125,
      "sm_clock_mhz": 1824.074,
      "temp_c": 85.0,
      "throughput": 1635.2179809255404,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "default",
      "wall_time": 1782412168.7038374,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "f0c6d13ddada5f5ed5923db1583a5dd96816b3b14e389531b66ab85e03ac0764": {
      "kind": "observation",
      "n": 8192,
      "precision": "fp16",
      "residual": 0.0001931234044141512,
      "vkind": "floor"
    },
    "f12c49394f9b00d6f977b594b29926692063943c5b5422e69c35a8f8f26eca84": {
      "f": "median",
      "inputs": [
        "029d0920acbc07ef77de2e10b4708a526e308a3f6a156bb79f3210d4429d5fd4",
        "033dba7532b1425d40168fdc33fd1c9fa0589981265e13280fe9ee12851de7d9",
        "10405de9ee7dcc8e72b510657696004005ec63b7e36db8a6edcfcc9c212077cf",
        "137eac6a91efc853e553ace81b6f29a1ea4a2b5857bcd4e1e0a515d9ba6ab0c0",
        "2355699720c8984d9b4f25d63581ebbc2d907b6d439f8ebdbc5537f63f4e9b38",
        "3b31cae65b45b2ecbbcef7e34d73fc4e6670a7ace786bd32cb0a574f9d9ed24b",
        "3ede35b4f859245472501eb8a2067b29d80d6491c49f64eed6fc20b772060d5d",
        "47ff9049235be2387b192cb2bb018697be36723370f8d5b9368e4c1b9697844d",
        "77825723a5b5f5ff67abd5221c056ac6d1d409dcb0c083283ee72c13fb41f43f",
        "794fc50cf869c4e8ff06ab93975f1513767f6cfc9c49d1630197190043f30824",
        "800eb409e817665137b6a89b6af565557904b6217ebd45cb56d250197fc95eab",
        "8a5d52c822d5dfbcd9c45d05ac2f6d20eb3bae2f42076a317668d5100c97c427",
        "9845570096518ddf10ffd588cf205911cc232ba73d9b3cd9a5106c0dffa89011",
        "9897d6f0c28621449b8c102580560370bf708a6260604176e15a6cef15e26acd",
        "9e096beb0893e925266f6787d37f50c6f13f6b23af1dce5554f84348261cad6b",
        "9e12c949e7f0bfdb1af7bff840948fdf2ae02dc97045d76e309a8939f631f202",
        "a105064c05bdcc7cf8de2fa79be3890a3456a3d43cb6ebe1026967db6d8bf0c2",
        "b59b51781c5d432cb9e71905174c966f17355015fe190059c85b037b833bafdc",
        "b826d782078f9c4ed1cca7e1972255b044242b9893d15aae123a1ad9e553d617",
        "b8ebe07c065b21c2406f0b47eef2e42e917c72eab720bf43b403de25c353e899",
        "db21b205d530820f827a73b2e4e45e3640e132731f9691878adcf4b451c6f065",
        "e317e39a74aba2354c13031e1a058c33312309dcf9bc2c33265413dfb2c2f455",
        "f4f927f6d99d81f38f0449be3bd70bd979708bdbf7f0b9f8ea22812f2115df33",
        "f76af7a78423bbbfad6c6ac2d878a7a890e98218cebc0186c4aebc76da77246b"
      ],
      "kind": "reduction",
      "params": {
        "field": "peak_mem_bytes"
      },
      "value": "8623506944.0"
    },
    "f13d84beb3ce0178be667f97ecc86b1c2205727d66eb3147d15f01971aaef7bf": {
      "kind": "claim",
      "name": "validation_num_validation_attention_bf16",
      "rendered": "bit-stable",
      "source": "c65881e246a70b257a0b52816c9bdc5087a5a658932a704003838d959141ba4d",
      "stability_class": "S0",
      "text": "out-of-sample numerical class for attention/bf16",
      "tolerance": null,
      "unit": ""
    },
    "f1e7601727633335bb6c6385bcc02650c6e74a053ce3b19dabaaed74cbdad5e5": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665689468383789,
        0.2418982982635498,
        45.69060134887695,
        -104.03998565673828,
        -29.55598258972168,
        18.267333984375,
        5.05320930480957,
        -1.6330466270446777,
        -19.492328643798828,
        -1.6833006143569946,
        -35.493900299072266,
        8.153792381286621,
        28.613649368286133,
        57.69387435913086,
        35.25263977050781,
        -41.96302032470703,
        -2.921698570251465,
        35.112449645996094,
        -43.46866989135742,
        48.31623458862305,
        -11.982207298278809,
        41.14215850830078,
        23.687578201293945,
        44.24773406982422,
        15.207420349121094,
        -47.83443069458008,
        -35.32902908325195,
        -11.622371673583984,
        46.961326599121094,
        53.0175666809082,
        12.785271644592285,
        70.10162353515625,
        19.705839157104492,
        -10.206086158752441,
        -51.09962463378906,
        -57.285499572753906,
        -10.502360343933105,
        12.129965782165527,
        14.531278610229492,
        -53.98988342285156,
        -18.365997314453125,
        44.34846115112305,
        -14.640316009521484,
        14.204965591430664,
        45.08490753173828,
        6.814639568328857,
        34.81959533691406,
        -2.0707898139953613,
        -29.22608757019043,
        16.72698402404785,
        14.848312377929688,
        -1.7238173484802246,
        2.5414507389068604,
        -59.181297302246094,
        24.993165969848633,
        -41.40577697753906,
        9.342031478881836,
        -0.6094889044761658,
        35.19490432739258,
        25.477039337158203,
        -15.006900787353516,
        -0.19011402130126953,
        -10.162236213684082,
        11.496952056884766
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "598797dbb82a459a510cc6bd7daabd6c02b532260339f001bfe7984b05d14be1",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 298.993,
      "repeat": 9,
      "seconds": 0.2924759826660156,
      "sm_clock_mhz": 1759.895,
      "temp_c": 86.526,
      "throughput": 73.42427328305641,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412206.42508,
      "work": 21474836480.0,
      "workload": "scatter_add"
    },
    "f1f325bba7b5ea6e3eb4f931288156d7be37ad67de4091468096ac364ea38a4e": {
      "cov_samples": 171.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "kind": "observation",
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "peak_mem_bytes": 4328521728.0,
      "power_w": 300.632,
      "repeat": 14,
      "seconds": 2.9896904296875,
      "sm_clock_mhz": 1264.994,
      "temp_c": 88.146,
      "throughput": 117.68566985883444,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "tf32",
      "wall_time": 1782412004.4805045,
      "work": 351843720888320.0,
      "workload": "gemm"
    },
    "f27b64e1155c63641b921189d31e160b43fe6cac5e763e487972e44377341082": {
      "f": "median",
      "inputs": [
        "073e945e38593cbc9e4f4d25719d208b6bacad576080b482752a2348b28fa84a",
        "0b4ed4ae981279504dc7445a06ac98cdb7840d881e757eb497a5e8ec7aab8035",
        "12c7129c3f33ee47eed3bb0725b006b4995c83ebd91f25cbbd16ac4e1df489b4",
        "2c8d51feeaefaea21f81dfc2324c717d29e939fc50c69c622c1b372a93c0d17c",
        "4152acb956447031b4f117c6e22e7a57c2110176ab7e1d0f13418d3a9e396b75",
        "4b196805bd19af0d68ebb7066433f7b0910a35ba6e8f04aa3b79e5003736746d",
        "4d6ccaecc0a51ce400a3c059b02d573f0bdfe65d0279064a94854ba44608ccb5",
        "55282e4b9fd791c9c096e90bbdad987fcc195980a209e2d102f25b32607ff15a",
        "72806af4f4e67d02cb3a6f7005ff5c3ee62ebb16c10de1e000fca9288865b5fc",
        "733ec1723018abaac800519f1d12ea969bf4f82be7cbf79cb4d09bc411108ad8",
        "84670a283aa9d6f8d84de8a18e5a251ea5928ffaafeecd08da37d3116adf71b3",
        "9c80dbd7233532873666e135e7d466abce942ac264b411aa02b322eacaddda7d",
        "9f04df23101798b9e0700473452f9f00b8192dda6edf29a7dee04f649555fb6c",
        "a80070cff7ddf884baaa9d58f690020da1cdcd773071c6536652cdc6a34c2b34",
        "b280205ab17a113db4ce6971740a9764b5aba45394a8f6c791d757a8f8057ed7",
        "b95bb774e33cf74e4b4fe44e2b0b7c9d1287b097ad6ce88df45935df1104e189",
        "c769ff06d3c2b9e7fd46f9f077581cdb8d85d3f755049976f4a18f7ff026fa36",
        "ce4023714841acd44ecc40588f8085d7360f3b278dea8088631f7c054e6aec2d",
        "dd885efed2274b22150ad21534b4d121c0b1476a16798867827bbeea365f29f7",
        "e2d98d9baaef45e85d3eebd60bfce988db34f74a6d6254cbda4217f2b1c3a870",
        "e6dde0b2fbc631040b9b565d452e9d70cf2c53c823f9e20801e4f46cfae53161",
        "eb768d599841f8aeb2b17955335588e6cffce4cda505b3f7588e6c537b4a25f6",
        "f6105df72c36e823514a7ee3a25182e38f6d854ea12f44edb4277c5fb22433dc",
        "f719f2c62133ad71730ecfa4642b6b53d026f61f0cd04ab5129d9fbf6bca4dc6"
      ],
      "kind": "reduction",
      "params": {
        "field": "throughput"
      },
      "value": "224.87122299781083"
    },
    "f2e34b907f410d77b7cea8f6d5f328a1c100318b00a191a7002149b568b9924f": {
      "kind": "observation",
      "n": 16384,
      "precision": "fp16",
      "residual": 0.00020194833230011356,
      "vkind": "floor"
    },
    "f4b86086fc0494a032a06edea5e97e43d8a152f73350c4f38c0e2744bb170093": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 300.011,
      "repeat": 2,
      "seconds": 1.0505838623046875,
      "sm_clock_mhz": 1832.963,
      "temp_c": 85.0,
      "throughput": 1635.2687110872012,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "default",
      "wall_time": 1782412153.4797716,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "f4f927f6d99d81f38f0449be3bd70bd979708bdbf7f0b9f8ea22812f2115df33": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 299.992,
      "repeat": 9,
      "seconds": 1.0504173583984375,
      "sm_clock_mhz": 1803.241,
      "temp_c": 85.0,
      "throughput": 1635.5279210345495,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "deterministic",
      "wall_time": 1782412187.2824323,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "f5c1a4dda971be1f7cbee2a625b70b0624abe05bc9c37d0a095d9f57154a47ba": {
      "kind": "claim",
      "name": "num_gemm_fp16",
      "rendered": "bit-stable",
      "source": "3674163e9347251480bbaad9d7562032931395958243c55a899c2a0f6e424933",
      "stability_class": "S0",
      "text": "gemm/fp16 run-to-run numerical divergence",
      "tolerance": "0.0",
      "unit": ""
    },
    "f5cba4666afe7659f4d61c7679672eb6745fbfe87bc1299fd2006851cb3f66cb": {
      "kind": "claim",
      "name": "validation_num_validation_gemm_tf32",
      "rendered": "bit-stable",
      "source": "ec2e4e5c39ba979f80cc396d9997384ec8e84fe1e858aeee526d083f77b13351",
      "stability_class": "S0",
      "text": "out-of-sample numerical class for gemm/tf32",
      "tolerance": null,
      "unit": ""
    },
    "f5cfcab2b7f0b065bf885b968848d3e296c4c3df5cf9cf19c31f3699249d3887": {
      "f": "spearman",
      "inputs": [
        "046199aacb10cac625f63fdd15ad39265e636e7ca3e41b97e29f02eb8de28ceb",
        "0ec6093c6659e49a7897150998aa9fe3dfe50caff30ff32e991e4fcd7c1f89ab",
        "23ffea346865aae0ba5b0c91aac6fbce64e0ad97ed33fcd2bb7cc9c3c8d7447c",
        "27f7afc159605ec26f8dd9be15255e837efe5f07b8bc5adcb7afa942bf11458c",
        "3c0c943878a7470421d8d6b0cc81b24a9e578c3ec81c6c0a19ab838ce5e37036",
        "4e93b680ad2ba9c5555b1105f36a155319a3aed71565efe99e8b8ceeb94f66b5",
        "5bbe81ae35777ece382592a58c78e6feea282c11023484aff043c9cb6e038523",
        "6386b3e0febda0096e77918253631f3bdc67c1cc3b6b665c9092994e9f9ac973",
        "7106d7a5fd0020a525167f50549df72b4ca8231dce342a24d035fe0f5a2cdb4b",
        "8c8ff1bdc8afc0e8d952234712b4c2629e1e1bb462ddd435ef9428513f90080e",
        "9612bf85651540d7c6b6fa6b2bd9d28b00226cbff202c259eab95a55c4f3c68b",
        "9d1ad263ceac67db5c229d92648437e1034f0373d380b76edf6e050d347356ff",
        "9d800ecf828e5273a6106d46a92bfc207336499c2350d623fa95ac1a8562a0f8",
        "aa810e0726ebb8107a5416ceb971213c25cf3a4390d93ebf6e6670743b4d2a56",
        "c2f5f853bc3e4e627361d082b3066fee69833fff6c588824d51c8fcfd8276346",
        "cc527c43d0d288f8a44e87b80d0843123e0cd5f5137996520ae33db9135269f8",
        "cdee5c8e7b6a31f7b0c59bb520e051f050938683bf908d7726cb92b8e2de1e81",
        "d2555b96acacdf71f6786b054dcef2d9a9c48d1b766f6111e6842fe15af2c761",
        "d9bddb670a0de382ea626b3dc00345f13c4e4e2361cfe1a14e135bcd4b89ab64",
        "de35aeb9286b82fb5434d8c43f954fa46b66076ad0628db9cbde1d71c3e9d7e7",
        "f1f325bba7b5ea6e3eb4f931288156d7be37ad67de4091468096ac364ea38a4e",
        "f6032c5a023336021d2a3cd3f5ee55caaa5d29c1674a55511d419e94104e895f",
        "fceef67cd395d283bfeabcd822bade1b14e2f2e5a8aba238d27030bf0b30807f",
        "ff5ca4de768c1acf03b58899b25468d64eb545d3a64c2c5d0a96feb135a1e52a"
      ],
      "kind": "reduction",
      "params": {
        "field_x": "throughput",
        "field_y": "temp_c"
      },
      "value": "0.00428738420869479"
    },
    "f5d6791fca0394d8dca2c40cf0155614c889621ae3e7901d764ddebc1f2015d5": {
      "kind": "claim",
      "name": "device_signature",
      "rendered": "b552f0f2c1e1e43c",
      "source": "1ffa8bd9387b508924bc638486275569ea0f8690519b5c0f00d6463131d23c27",
      "stability_class": "recallable-signature",
      "text": "a recallable device signature, re-derived equal on the device",
      "tolerance": null,
      "unit": ""
    },
    "f6032c5a023336021d2a3cd3f5ee55caaa5d29c1674a55511d419e94104e895f": {
      "cov_samples": 172.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "kind": "observation",
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "peak_mem_bytes": 4328521728.0,
      "power_w": 299.451,
      "repeat": 0,
      "seconds": 2.993805908203125,
      "sm_clock_mhz": 1308.14,
      "temp_c": 88.855,
      "throughput": 117.52389155364308,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "tf32",
      "wall_time": 1782411956.169334,
      "work": 351843720888320.0,
      "workload": "gemm"
    },
    "f6105df72c36e823514a7ee3a25182e38f6d854ea12f44edb4277c5fb22433dc": {
      "cov_samples": 14.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        -0.53515625,
        -0.2197265625,
        -0.04736328125,
        0.00628662109375,
        -0.01361083984375,
        0.00482177734375,
        -0.011474609375,
        -0.040771484375,
        -0.01251220703125,
        0.01190185546875,
        0.0081787109375,
        0.011474609375,
        -0.03125,
        0.018798828125,
        -0.0255126953125,
        0.0147705078125,
        -0.009033203125,
        -0.05078125,
        0.0174560546875,
        -0.01275634765625,
        -0.028564453125,
        -0.004058837890625,
        0.015869140625,
        -0.01177978515625,
        0.004913330078125,
        0.002105712890625,
        -0.00567626953125,
        -0.003143310546875,
        -0.002960205078125,
        0.0286865234375,
        0.005401611328125,
        0.01092529296875,
        -0.030517578125,
        -0.0673828125,
        -0.0732421875,
        -0.061279296875,
        -0.1376953125,
        -0.017578125,
        0.0026092529296875,
        -0.056396484375,
        -0.0142822265625,
        0.00872802734375,
        0.014892578125,
        -0.03076171875,
        0.035400390625,
        0.00714111328125,
        0.0294189453125,
        -0.016845703125,
        -0.00933837890625,
        0.06396484375,
        -0.0125732421875,
        -0.003204345703125,
        -0.00311279296875,
        0.04638671875,
        -0.01080322265625,
        0.038818359375,
        0.0252685546875,
        0.00933837890625,
        -0.0194091796875,
        -0.006622314453125,
        -0.02880859375,
        0.01007080078125,
        0.00738525390625,
        -0.0162353515625
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd",
      "peak_mem_bytes": 1379927040.0,
      "power_w": 286.324,
      "repeat": 4,
      "seconds": 0.196855224609375,
      "sm_clock_mhz": 1602.714,
      "temp_c": 91.0,
      "throughput": 223.4152799262077,
      "tokens_per_s": 6658294.1986980345,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782412142.4000063,
      "work": 43980465111040.0,
      "workload": "attention"
    },
    "f663d88ccfe10e92c196a4ba8db65e4f7f48a4d1dc7b18c8316b6f67f5e13c34": {
      "kind": "observation",
      "n": 32768,
      "precision": "bf16",
      "record": "device_validation_pro6000_server.json",
      "residual": 0.0016255633356214096,
      "vkind": "validation_floor"
    },
    "f6d661d6a1e55d4a5ab8e9052fedcea3b8ced232e1e3b6fc0a325fd42ff455e6": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 299.413,
      "repeat": 22,
      "seconds": 1.0505740966796875,
      "sm_clock_mhz": 1817.13,
      "temp_c": 84.537,
      "throughput": 1635.2839117484941,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "default",
      "wall_time": 1782412175.230027,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "f719f2c62133ad71730ecfa4642b6b53d026f61f0cd04ab5129d9fbf6bca4dc6": {
      "cov_samples": 13.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        -0.53515625,
        -0.2197265625,
        -0.04736328125,
        0.00628662109375,
        -0.01361083984375,
        0.00482177734375,
        -0.011474609375,
        -0.040771484375,
        -0.01251220703125,
        0.01190185546875,
        0.0081787109375,
        0.011474609375,
        -0.03125,
        0.018798828125,
        -0.0255126953125,
        0.0147705078125,
        -0.009033203125,
        -0.05078125,
        0.0174560546875,
        -0.01275634765625,
        -0.028564453125,
        -0.004058837890625,
        0.015869140625,
        -0.01177978515625,
        0.004913330078125,
        0.002105712890625,
        -0.00567626953125,
        -0.003143310546875,
        -0.002960205078125,
        0.0286865234375,
        0.005401611328125,
        0.01092529296875,
        -0.030517578125,
        -0.0673828125,
        -0.0732421875,
        -0.061279296875,
        -0.1376953125,
        -0.017578125,
        0.0026092529296875,
        -0.056396484375,
        -0.0142822265625,
        0.00872802734375,
        0.014892578125,
        -0.03076171875,
        0.035400390625,
        0.00714111328125,
        0.0294189453125,
        -0.016845703125,
        -0.00933837890625,
        0.06396484375,
        -0.0125732421875,
        -0.003204345703125,
        -0.00311279296875,
        0.04638671875,
        -0.01080322265625,
        0.038818359375,
        0.0252685546875,
        0.00933837890625,
        -0.0194091796875,
        -0.006622314453125,
        -0.02880859375,
        0.01007080078125,
        0.00738525390625,
        -0.0162353515625
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd",
      "peak_mem_bytes": 1379927040.0,
      "power_w": 300.03,
      "repeat": 21,
      "seconds": 0.19554634094238282,
      "sm_clock_mhz": 1582.0,
      "temp_c": 91.0,
      "throughput": 224.91070351451228,
      "tokens_per_s": 6702861.294582852,
      "unit": "TFLOP/s",
      "variant": "bf16",
      "wall_time": 1782412147.0189672,
      "work": 43980465111040.0,
      "workload": "attention"
    },
    "f76af7a78423bbbfad6c6ac2d878a7a890e98218cebc0186c4aebc76da77246b": {
      "cov_samples": 54.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        1073753856.0
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b",
      "peak_mem_bytes": 8623506944.0,
      "power_w": 299.969,
      "repeat": 11,
      "seconds": 1.05062451171875,
      "sm_clock_mhz": 1820.833,
      "temp_c": 85.0,
      "throughput": 1635.205441370762,
      "tokens_per_s": 0.0,
      "unit": "GB/s",
      "variant": "deterministic",
      "wall_time": 1782412189.4566925,
      "work": 1717986918400.0,
      "workload": "reduction"
    },
    "f7b4c03dc294307d2ae568bed1c1cd8495cd4b54bc311605d7316b98cc14fd2f": {
      "fault_residual": 0.22205882352941175,
      "kind": "observation",
      "op": "attention",
      "residual_floor": 0.001997824276194853,
      "run_to_run_divergence": 0.0,
      "vkind": "nonlinear"
    },
    "f7c915bdebaf28023b88d5171000c28788ced880e967c1af84d0e7ac0fb2e477": {
      "kind": "claim",
      "name": "adversary_fp8",
      "rendered": "0.5",
      "source": "99c1bd3670c748094443c8e0d8a479f795e80ee459c85e3c8e88bbe1efbfead3",
      "stability_class": "attack-surface",
      "text": "fp8: corruption that evades the committed probe, caught by Fiat-Shamir and by a second device",
      "tolerance": null,
      "unit": "rel"
    },
    "f80669736195194e9a8aff15c70f1c80c5ad2554d33c805bed64b6cbd812b2ba": {
      "bit_stable": true,
      "kind": "observation",
      "median": 1486.3614410082441,
      "median_power_w": 233.05450000000002,
      "median_temp_c": 45.466499999999996,
      "nd_rel": 0.0,
      "peak_mem_gib": 66.03125143051147,
      "record": "device_validation_pro6000_server.json",
      "rel_dispersion": 0.00011031058932357005,
      "rho_clock": 0.08383383833392813,
      "rho_temp": 0.4523809523809524,
      "unit": "GB/s",
      "variant": "f32",
      "vkind": "validation_workload",
      "workload": "hbm_triad"
    },
    "f980e3b88ef9a14374978b32dd8bb51b4d007cd7de0c31c0ad95179c5d99ae37": {
      "kind": "claim",
      "name": "precision_0_acquire",
      "rendered": "flag",
      "source": "204c726051fc7aa99ed4d618cd35720ada148617c5bd2291bc46b033042c3bd3",
      "stability_class": "verify-stage",
      "text": "precision: FP8 product residual 1.58e-03 vs tau 6.06e-04",
      "tolerance": null,
      "unit": ""
    },
    "fa6e07dd273dc1c284278deaa70dab98f05ce7838f115fb8fd9f0fbda2895148": {
      "cov_samples": 19.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        5.665702819824219,
        0.2418893575668335,
        45.69060516357422,
        -104.03994750976562,
        -29.555984497070312,
        18.267370223999023,
        5.053217887878418,
        -1.6330556869506836,
        -19.49233627319336,
        -1.6832776069641113,
        -35.49387741088867,
        8.153799057006836,
        28.6136417388916,
        57.6938591003418,
        35.252662658691406,
        -41.9630126953125,
        -2.9216995239257812,
        35.11246109008789,
        -43.4686393737793,
        48.316253662109375,
        -11.98217487335205,
        41.14216232299805,
        23.687564849853516,
        44.24770736694336,
        15.207406997680664,
        -47.834407806396484,
        -35.329044342041016,
        -11.622360229492188,
        46.96132278442383,
        53.017581939697266,
        12.785280227661133,
        70.10165405273438,
        19.705841064453125,
        -10.206095695495605,
        -51.09963607788086,
        -57.2855110168457,
        -10.502355575561523,
        12.12995719909668,
        14.531261444091797,
        -53.989864349365234,
        -18.36602210998535,
        44.34845733642578,
        -14.640317916870117,
        14.204985618591309,
        45.084903717041016,
        6.814627647399902,
        34.8195915222168,
        -2.0707948207855225,
        -29.226097106933594,
        16.726980209350586,
        14.848297119140625,
        -1.7238165140151978,
        2.5414395332336426,
        -59.181278228759766,
        24.99315643310547,
        -41.40578842163086,
        9.342040061950684,
        -0.6094943881034851,
        35.19490432739258,
        25.477066040039062,
        -15.006902694702148,
        -0.19011977314949036,
        -10.162236213684082,
        11.496946334838867
      ],
      "freivalds_rho": -1.0,
      "kind": "observation",
      "output_digest": "71faea4ed231f3e4d3da2241def091e978bd05fffda099c811a9e006cf675750",
      "peak_mem_bytes": 12926844928.0,
      "power_w": 299.221,
      "repeat": 8,
      "seconds": 0.2942653198242188,
      "sm_clock_mhz": 1792.105,
      "temp_c": 87.0,
      "throughput": 72.97780279656511,
      "tokens_per_s": 0.0,
      "unit": "Gelem/s",
      "variant": "atomic",
      "wall_time": 1782412215.4557273,
      "work": 21474836480.0,
      "workload": "index_add"
    },
    "faa8c9268f849edfbfdc1431824c7822d013b2f729f9788bd66aa33540536fe6": {
      "bit_stable": false,
      "kind": "observation",
      "median": 74.4106323043492,
      "median_power_w": 194.665,
      "median_temp_c": 54.0,
      "nd_rel": 1.6565952394869822e-05,
      "peak_mem_gib": 0.21923828125,
      "record": "device_validation.json",
      "rel_dispersion": 0.00235960201077336,
      "rho_clock": -0.24743582965269675,
      "rho_temp": 0.7559289460184544,
      "unit": "Gelem/s",
      "variant": "atomic",
      "vkind": "validation_workload",
      "workload": "scatter_add"
    },
    "fb88b1cad4b4fbaf02420dac88f93e8522f270b6fc0f2bc364376b01cbad3a61": {
      "fault_residual": 0.0007950801901672917,
      "kind": "observation",
      "op": "scatter",
      "residual_floor": 1.0258191613074908e-07,
      "run_to_run_divergence": 0.0,
      "vkind": "nonlinear"
    },
    "fcaacf7cdaf02b77fa643078fc57c03a7a14fbc1f1f21037e4ccb603d45f6b0c": {
      "kind": "claim",
      "name": "validation_num_validation_pro6000_server_attention_bf16",
      "rendered": "bit-stable",
      "source": "4f615d60f43e27dc292eaf59e6ce15b6562f0ce00aa2680b35c7281bcebe3e76",
      "stability_class": "S0",
      "text": "out-of-sample numerical class for attention/bf16",
      "tolerance": null,
      "unit": ""
    },
    "fce3a921042860861ab6c4ad89c90216385e9c735fd7a93416d8ee2773f1a5c3": {
      "f": "spearman",
      "inputs": [
        "018dabe569d63e665f2029129c0595c5a3f57e19280819d07a2de3c474956a7c",
        "15e487ab7536b6500f875717d757b66c5046f9a6eb57662048d62d0af2f88e2f",
        "1a5c8b6d3aad6137d24e33d15379cf0a58a333f97a3bd5561d30d0ac5792eed2",
        "22a4102dd3c62b297cc1c3ce270832b8337bfd374582780ca06db85c2a6ba3cf",
        "23b397abab54a0b4e95b9459a2dd8e1a0adf1bf9361f2584c1bffa05f0a7b10f",
        "281b3b13303aa611667c3f6dff9ebb9f11e0662aafff380f7b17cd910e2f3273",
        "34afa87bdf921bc6b3e90b64071878935dff365fb86c087b8446b0a111ce0650",
        "456740b7c4e41c4bc056fe59c84785d0f842918b711740be7d1351617a38a2a0",
        "4771755eae96f6e7f8d01e6f4fa11aa2de41796545a4c7d0ff866f7abc3b4b03",
        "4780addc32e8aefd4a39d60bb1bebf2b96301bc742dfe3556849ae4809fef59e",
        "5fae186bc9843fb9782fd9327cf845025d9f03bd9308db6db5981b2a22c4163c",
        "889186f85105adc58c8d47579d5d8fb2f05fad6156b87f14abc31f40f20e385d",
        "8f6741295a4e262f64dc477b459e62ddffeafad462b4fb076c281ad44ccf7456",
        "a4a81ee3137aedfcf824efe334a756342039df0cef9e9f341745e1337ca503e6",
        "a60f68f6b9600d3cc27423dd1a80739745d0a1ce57bb0a16a294525e1ffd21ee",
        "b0bd3d8ffcf0f534c53605f7db5118ed95f449952512d4886d952e0f4e28c07d",
        "c0a21511290e414a47e9b4efba729d61e0390d503e34e5257b4b529a351d8b02",
        "c17967eb00aa397129c908626ded436bff4162497d3799f4037ea18e7267ff72",
        "d8308e045d950c43c22db291bed74442e4ab50438fee9923d465a107f1e24eb5",
        "ddd6e1f4df0d31f646613fb3b1b42840142abc7352d74a15d8223ef5af9dcafb",
        "edf3935cd7e16a098c4ebc21f665ac3ed9635167d9193279684e661a005ec62e",
        "efdd5437730ec2bbdf9310dd44312bc0a17af3fbdf321df8551ab7f80eff5d8c",
        "f4b86086fc0494a032a06edea5e97e43d8a152f73350c4f38c0e2744bb170093",
        "f6d661d6a1e55d4a5ab8e9052fedcea3b8ced232e1e3b6fc0a325fd42ff455e6"
      ],
      "kind": "reduction",
      "params": {
        "field_x": "throughput",
        "field_y": "sm_clock_mhz"
      },
      "value": "-0.07360638347928125"
    },
    "fceef67cd395d283bfeabcd822bade1b14e2f2e5a8aba238d27030bf0b30807f": {
      "cov_samples": 171.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "kind": "observation",
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "peak_mem_bytes": 4328521728.0,
      "power_w": 299.981,
      "repeat": 7,
      "seconds": 2.9877802734375,
      "sm_clock_mhz": 1273.579,
      "temp_c": 88.0,
      "throughput": 117.76090899867842,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "tf32",
      "wall_time": 1782411980.30514,
      "work": 351843720888320.0,
      "workload": "gemm"
    },
    "fd156c936312fb595296c53d845ff53b1ae80d766b0833225b680f4fb804984a": {
      "delta": 0.0,
      "kind": "observation",
      "n": 4096,
      "precision": "bf16",
      "rho0": 0.0017770115872277608,
      "rho1": 0.0017770115872277608,
      "vkind": "cross_floor"
    },
    "fd9c89b6f71bc77567002d6e8bcef2273a7ae0004225d767518bf5d39e9509a4": {
      "delta": 0.0,
      "kind": "observation",
      "n": 4096,
      "precision": "fp8",
      "rho0": 0.0017785742604533906,
      "rho1": 0.0017785742604533906,
      "vkind": "cross_floor"
    },
    "fdf42c5359bfb2108cccb5977db9cce36bf2a97034df9551c5edfea4e6e6be10": {
      "f": "median",
      "inputs": [
        "046199aacb10cac625f63fdd15ad39265e636e7ca3e41b97e29f02eb8de28ceb",
        "0ec6093c6659e49a7897150998aa9fe3dfe50caff30ff32e991e4fcd7c1f89ab",
        "23ffea346865aae0ba5b0c91aac6fbce64e0ad97ed33fcd2bb7cc9c3c8d7447c",
        "27f7afc159605ec26f8dd9be15255e837efe5f07b8bc5adcb7afa942bf11458c",
        "3c0c943878a7470421d8d6b0cc81b24a9e578c3ec81c6c0a19ab838ce5e37036",
        "4e93b680ad2ba9c5555b1105f36a155319a3aed71565efe99e8b8ceeb94f66b5",
        "5bbe81ae35777ece382592a58c78e6feea282c11023484aff043c9cb6e038523",
        "6386b3e0febda0096e77918253631f3bdc67c1cc3b6b665c9092994e9f9ac973",
        "7106d7a5fd0020a525167f50549df72b4ca8231dce342a24d035fe0f5a2cdb4b",
        "8c8ff1bdc8afc0e8d952234712b4c2629e1e1bb462ddd435ef9428513f90080e",
        "9612bf85651540d7c6b6fa6b2bd9d28b00226cbff202c259eab95a55c4f3c68b",
        "9d1ad263ceac67db5c229d92648437e1034f0373d380b76edf6e050d347356ff",
        "9d800ecf828e5273a6106d46a92bfc207336499c2350d623fa95ac1a8562a0f8",
        "aa810e0726ebb8107a5416ceb971213c25cf3a4390d93ebf6e6670743b4d2a56",
        "c2f5f853bc3e4e627361d082b3066fee69833fff6c588824d51c8fcfd8276346",
        "cc527c43d0d288f8a44e87b80d0843123e0cd5f5137996520ae33db9135269f8",
        "cdee5c8e7b6a31f7b0c59bb520e051f050938683bf908d7726cb92b8e2de1e81",
        "d2555b96acacdf71f6786b054dcef2d9a9c48d1b766f6111e6842fe15af2c761",
        "d9bddb670a0de382ea626b3dc00345f13c4e4e2361cfe1a14e135bcd4b89ab64",
        "de35aeb9286b82fb5434d8c43f954fa46b66076ad0628db9cbde1d71c3e9d7e7",
        "f1f325bba7b5ea6e3eb4f931288156d7be37ad67de4091468096ac364ea38a4e",
        "f6032c5a023336021d2a3cd3f5ee55caaa5d29c1674a55511d419e94104e895f",
        "fceef67cd395d283bfeabcd822bade1b14e2f2e5a8aba238d27030bf0b30807f",
        "ff5ca4de768c1acf03b58899b25468d64eb545d3a64c2c5d0a96feb135a1e52a"
      ],
      "kind": "reduction",
      "params": {
        "field": "temp_c"
      },
      "value": "88.0"
    },
    "fe5e52e9809db5c23d0c771e6248e98fb6536afea368af2112e2cfab7cf337aa": {
      "f": "spearman",
      "inputs": [
        "018dabe569d63e665f2029129c0595c5a3f57e19280819d07a2de3c474956a7c",
        "15e487ab7536b6500f875717d757b66c5046f9a6eb57662048d62d0af2f88e2f",
        "1a5c8b6d3aad6137d24e33d15379cf0a58a333f97a3bd5561d30d0ac5792eed2",
        "22a4102dd3c62b297cc1c3ce270832b8337bfd374582780ca06db85c2a6ba3cf",
        "23b397abab54a0b4e95b9459a2dd8e1a0adf1bf9361f2584c1bffa05f0a7b10f",
        "281b3b13303aa611667c3f6dff9ebb9f11e0662aafff380f7b17cd910e2f3273",
        "34afa87bdf921bc6b3e90b64071878935dff365fb86c087b8446b0a111ce0650",
        "456740b7c4e41c4bc056fe59c84785d0f842918b711740be7d1351617a38a2a0",
        "4771755eae96f6e7f8d01e6f4fa11aa2de41796545a4c7d0ff866f7abc3b4b03",
        "4780addc32e8aefd4a39d60bb1bebf2b96301bc742dfe3556849ae4809fef59e",
        "5fae186bc9843fb9782fd9327cf845025d9f03bd9308db6db5981b2a22c4163c",
        "889186f85105adc58c8d47579d5d8fb2f05fad6156b87f14abc31f40f20e385d",
        "8f6741295a4e262f64dc477b459e62ddffeafad462b4fb076c281ad44ccf7456",
        "a4a81ee3137aedfcf824efe334a756342039df0cef9e9f341745e1337ca503e6",
        "a60f68f6b9600d3cc27423dd1a80739745d0a1ce57bb0a16a294525e1ffd21ee",
        "b0bd3d8ffcf0f534c53605f7db5118ed95f449952512d4886d952e0f4e28c07d",
        "c0a21511290e414a47e9b4efba729d61e0390d503e34e5257b4b529a351d8b02",
        "c17967eb00aa397129c908626ded436bff4162497d3799f4037ea18e7267ff72",
        "d8308e045d950c43c22db291bed74442e4ab50438fee9923d465a107f1e24eb5",
        "ddd6e1f4df0d31f646613fb3b1b42840142abc7352d74a15d8223ef5af9dcafb",
        "edf3935cd7e16a098c4ebc21f665ac3ed9635167d9193279684e661a005ec62e",
        "efdd5437730ec2bbdf9310dd44312bc0a17af3fbdf321df8551ab7f80eff5d8c",
        "f4b86086fc0494a032a06edea5e97e43d8a152f73350c4f38c0e2744bb170093",
        "f6d661d6a1e55d4a5ab8e9052fedcea3b8ced232e1e3b6fc0a325fd42ff455e6"
      ],
      "kind": "reduction",
      "params": {
        "field_x": "throughput",
        "field_y": "temp_c"
      },
      "value": "0.39617738670844205"
    },
    "ff5ca4de768c1acf03b58899b25468d64eb545d3a64c2c5d0a96feb135a1e52a": {
      "cov_samples": 171.0,
      "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
      "fp_sample": [
        95.439697265625,
        -32.48975372314453,
        -69.81935119628906,
        -142.7263641357422,
        -41.56965637207031,
        34.43601989746094,
        -195.3672637939453,
        -10.223492622375488,
        -65.94862365722656,
        45.59202575683594,
        111.03428649902344,
        -161.11244201660156,
        110.26441192626953,
        -109.64556121826172,
        210.9563751220703,
        77.79496765136719,
        170.384521484375,
        -157.5360565185547,
        54.989707946777344,
        -153.87757873535156,
        192.4331817626953,
        -113.01828002929688,
        230.0465545654297,
        -108.72017669677734,
        -83.34320831298828,
        240.11537170410156,
        123.04536437988281,
        311.4515686035156,
        -184.21192932128906,
        228.8820343017578,
        81.77556610107422,
        165.4242401123047,
        -42.35224151611328,
        122.63975524902344,
        93.59327697753906,
        -45.84782028198242,
        -139.77273559570312,
        -171.47230529785156,
        70.40106964111328,
        -86.77385711669922,
        -70.74066162109375,
        38.86100387573242,
        -109.98912811279297,
        -187.99131774902344,
        220.53053283691406,
        81.13597106933594,
        157.44808959960938,
        -83.27406311035156,
        -38.55706787109375,
        -58.38422775268555,
        -69.7916488647461,
        -97.8554458618164,
        -15.326045989990234,
        59.16139221191406,
        51.69379425048828,
        -89.25042724609375,
        27.80886459350586,
        -191.8271484375,
        -69.68428039550781,
        -39.397918701171875,
        122.1629867553711,
        -27.169416427612305,
        -375.35357666015625,
        -52.50313186645508
      ],
      "freivalds_rho": 0.0002885857200644284,
      "kind": "observation",
      "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
      "peak_mem_bytes": 4328521728.0,
      "power_w": 300.574,
      "repeat": 4,
      "seconds": 2.98480224609375,
      "sm_clock_mhz": 1267.0,
      "temp_c": 88.146,
      "throughput": 117.87840261403666,
      "tokens_per_s": 0.0,
      "unit": "TFLOP/s",
      "variant": "tf32",
      "wall_time": 1782411969.962077,
      "work": 351843720888320.0,
      "workload": "gemm"
    },
    "ff921b7bbe55ea722515cb7d81e4658efecb016496a4fd0a1f324e47217eb9bf": {
      "f": "spearman",
      "inputs": [
        "0e1a79f752ae09ef9abe462ae95ea1193a4526756adb756d222657f3bfea6758",
        "17d890b33b687c6b7fa2e1ca39739e8ed562e97e6e4c841f57de205111126950",
        "17defbc5e611e40c1db36195ec39e5443dca3905006ddff74de90ca531d53262",
        "1f33f20148609a683b3bdec02f3a26c6d427d5035c38db8a4cb8a2e71f0d9b03",
        "21851b053d67e9883d690cc6f5304720814a31f4a1f1fef8fcdf079322df68e6",
        "2237cbe90139e34948b699da7684e7f00136ee93ffce6193a5fe643f5feb3e7c",
        "2c7e998e65449be0d07d0158e8c773172944c9ea4c01de7026b2cef91b286c9b",
        "33d6b2f690e42e31fb91781e8ff244c04e39248d22d7fa10513623d253b5ed9c",
        "41b23e2d2e4454794c79b0174c3d4c9533e2d4a93216d4835be9f901ea196fa3",
        "4a6bfaf2406528bc0b43abc5396c6781933744b70c18950864d6b33ab865eb37",
        "4ef01c87b47602bafe35c1585aa3f2bd180cbbc8d515e0ef8011da9016694af6",
        "519c67afee20ee9059e73e90c46ed42eb09d143d519cb0667cb8ad7beff32199",
        "5751492a95ffe8185c3a5b04d3b6feeab7324c260f2302b48d45b14a8b0527d3",
        "5b3657011217a8de2100526b32df104c282806d96c6886aa560523a393cfb044",
        "63c2cb1e354e7c6f57e00cb4a1509f70b69ea26b05ded78df29d794f69e2506b",
        "705185e093d78c7daf43470bfd03414edc6e3a77ad3f3294392b5e971f83e685",
        "780580e5ce62ef201ebb251aadd54e4532d3b75b773fd2c55df221f1905e2aab",
        "838447c2826a02042530b8601f36d1d134b9aaef310253ccd358e8455ef6c832",
        "96ba4075d62b93ef40df28089c8d7823dad5bb90b8cae17cc0dc78897f48ef87",
        "ad173d884c34ba05914f57db7d8baf09860e4ed469be447fae1281a4f8c821fc",
        "ad9aeebc2e1b28fa5448758a13e48be3b1e8851d4dc8db72505df13957617a85",
        "b013e4028112cd73c12b5e509e8439ceaa5c25045eeba736c564caa499aa67e4",
        "d5e8e0c56f5bd02145325068bc9c8b6172b38425a9adeed5733da682ac65ce17",
        "ed519289eb2c70de863d04e6ca5498ea9a6a906c36d0e97c0aeaa9f071f99b5e"
      ],
      "kind": "reduction",
      "params": {
        "field_x": "throughput",
        "field_y": "sm_clock_mhz"
      },
      "value": "-0.11615831275973496"
    }
  },
  "root": "1303d007503848aff62a4206df9d6cbcfa2b0bc317bbc5ebcda72e8a41d5b220"
}

==> anc/fingerprint.json <==
{
  "device": "NVIDIA B200",
  "challenge": {
    "seed": 4242,
    "die_span_gib": 48.0,
    "vector": [
      "floor.bf16",
      "floor.tf32",
      "floor.fp8",
      "bw_local",
      "bw_die_span"
    ],
    "match_tolerance": 0.1
  },
  "response": {
    "floor": {
      "fp16": 0.00019886886732080737,
      "bf16": 0.001573275296505855,
      "tf32": 0.0002886131786120662,
      "fp8": 0.0016541481994912528
    },
    "throughput_tier": 3324.294235660059,
    "throughput_spread": 14.471369663005134,
    "bw_local": 6998.98802073665,
    "bw_die_span": 7013.27523363821,
    "die_span_ratio": 1.002041325525809,
    "die_span_gib": 48.0,
    "peak_mem_gib": 144.0
  },
  "key": "b552f0f2c1e1e43c966b10a697f8093912ed4cd64ac271df4d1382a9a9ecef3e",
  "recall_distance": 0.012517713793811388,
  "recall_key": "b552f0f2c1e1e43c966b10a697f8093912ed4cd64ac271df4d1382a9a9ecef3e",
  "recallable": true,
  "fp16_floor_nondeterminism": 0.48199160270641084
}

==> anc/manifest.sha256 <==
# evidence-graph root: 1303d007503848aff62a4206df9d6cbcfa2b0bc317bbc5ebcda72e8a41d5b220
9fa8bbf4f87c11523258324ecbc21123001f832a3ab630bcd661ff70121a352f  anc/README.md
ebde7ea99ba18aebc460af82a55cf37fb38fdf92c077b1235830cfe0f96d5f33  anc/adversary.json
2366398ec7512c9c70241e874ae31862050016a5ad6dac298c9434ae30ecc617  anc/code/adversary.py
9080875368b8142eae4c5ea12f8224e44f30291058932f660bac3bbd3af7b962  anc/code/build_graph.py
163995e29f8e700bcb0a9641e851659b4bb56e0343f16dad6d92573718419c02  anc/code/canon.py
c85ec807b98f6522e08e9d27a10c1a6cebf04a96fac27d7642a988c8d309a520  anc/code/continuation.py
ca35b1fffd76a646b36f155e61d7b4b7c72a2f7c2bf565b684091b6813e8ecef  anc/code/cross_device.py
517c0c21b858302273c09486f51fa3ecae763e41321bd30ef726171a205669bd  anc/code/device_validation.py
12daeb671dc3467c7a12831185c8210764e7a8134019f91c7e138e307ea3b6c2  anc/code/env.py
088126fcff0b6de7a2c0af9a38cae62de5febb557a27ce9b69923b8b085740fe  anc/code/fingerprint.py
517893d05232447e9f57e7854cdc8ca59ffa277019178ffb4a5477effc8f3e85  anc/code/gen_tables.py
4691f1704a941149514c0095d4f2fe359eb972e711a13f347fc92f5e72edac83  anc/code/graph.py
b702a6b195f58899a55705800edca816409bdb6291806385d174bb92bd808d42  anc/code/make_figures.py
ef08a07297bc2194888e97ea3dfd162937dce049a82bc8e96d2c3894632ac118  anc/code/multiwitness.py
b7cba9a58c968a6ddfd3bd55367d8e2ac11c88cc138bfe987d5259922e6804af  anc/code/nonlinear_verify.py
738688b09cc0e8129addcb4edc5038dba3b0014f883289243b983539cbebb8ad  anc/code/probe_veins.py
5c00574d8cf6552f5c6c67235a7732e23ef9ef1821d9cec7ee1ecd7b16a02e54  anc/code/resurrect.py
cdc5a14dac48b1043ed6029acd4805f2d07f2e593c88528cb332bcca72eeed0d  anc/code/run_experiment.py
37000cc9b9501e0e7a2212534c4b425fa2afa20d9cdc988d0e20684afcb75e4f  anc/code/sampler.py
66f011a60dbef7d11856fcd4b8ebe0e3bb0b22ae6db1839815e5be82da08e26d  anc/code/secprobe.py
269bdd90d897e9c12a5f848fc5c1f252cebd1f9063e81a26afe77986c9e84b62  anc/code/stress_verify.py
6d009d4ecb4efe2e86febddbe857e6af0b9c6cbc771f57ea8e31c90c786434d3  anc/code/verify_demo.py
c366f5f4b46c3ae6c6771e921e107ba45d6ae6dc0d9c742583f743ff2d34f562  anc/code/verify_graph.py
3c4054048b2afa5c7b802a354218628eea5a44528db0a0c9cca039d25fc25b26  anc/code/verify_math.py
caa2f7d2ab376761d15d1a92908cf6b439ef6ec389aa5cfe8dca6015d998694e  anc/code/workloads.py
93e57b433dc67fbfd7ff984983ed27a1b4fa94d2e6387f62873082df4f88ec50  anc/cross_device.json
970f4b7bead1ba712639818dc40abba4c57daed51f1f803fc8bdbeedc2bb2e23  anc/device_validation.json
6cffa1564a355cce10cefa20bd39573ed4312fb997be8329e8427607fe702bb5  anc/device_validation_pro6000_server.json
ff3d1f6e2d7ebf8c90725f90a041382595d8303bb153bb43e91a47ab154f315f  anc/env.json
61aad1ea78d41743d2a7fdaf143ae30dfd80d6b65392ff25fd065349f76602d3  anc/evidence_graph.json
d0b0881d693404894b01a8f8c20f87e63b0820d35d68d5bd72181380c0654fb8  anc/fingerprint.json
f78d80bb4d0ed2b32145a7dbb3dc67ff1a2e8de03b38feaed05cfc12d5ddf0cd  anc/multiwitness.json
b2a826c22a7914c137e80407c7afcce1a6598f3559d6df0cf243e4a40a55b955  anc/nonlinear.json
118bdfe953e00a933a94f1aea0a871c0d5fe35a4d2316c4274ec4cfe913fff43  anc/observations.jsonl
4d06e59eee1ba99276879ac2e871845079bbc9d23cd8d524aeebef639f6dc2de  anc/requirements.txt
872fb5a4b0e4e466265a78b259f771c861f852b6f399a4cc3a1306022287da0c  anc/resurrection.json
1aa5ed802b732fd66289604d6ab45f6927f653ca60855d71b017d72bd085e151  anc/secprobe.json
99e28740ee74eca1819d944785246063bc7c2e83d95fe6cd1a4719c6a7ec51e6  anc/stress.json
dfb743cd10ffb58c4403a0b25fe2a9a9994afad6519aeded9f9341d531343df5  anc/taxonomy.json
e7985982c0049bbdd59c8c938eb17a53c7d2240cf195b907d90447b30c77f898  anc/veins.json
fcde7c8102e1827384252e2468c9d539b860e27e66590e9e34edddde9ebacce2  anc/verification.json
819b02e25024e90f2913dffdf6b11d8d09c848eb8989873301493be47205d383  cross_table.tex
78256a0c8d682cffc04de8cdda1dd578f6bcea93736a6927f1dcba51ac86e879  fig_drift.pdf
35fc4a5d8845a52a61e6e11f251cf0e9e9ef8a1fd6caca815e89c24c411ab703  main.bbl
f5c2d9761cbf3ef424a005067f0db6a8b11be384fa84a6369ebd870c850ff459  main.tex
ad95f927d12e2081fba455c990978b6d86f66736905afccec066bce3f0a40200  nonlinear_table.tex
282be840c0c060a6ef266fdea9229d221db4007540b46108846b1580d99f33cc  numbers.tex
70e4d8c3e25b8daec031240e6442d1ed0839cdb5031e341ac011c5965d4b5915  refs.bib
1cf2a74c63cdffc59064e4f3e0b96e09ba51b520f3bcb9a4efe05a43a691b229  state_table.tex
3605e8116c419da657bdde784bd160a801c962469d56942f6edcc18cbd20f0b2  stress_table.tex
ab2bfbde8e0bc1763c4decccb2971c102479f1d80ecd2d55c936c9d6520bc8a1  taxonomy_table.tex
2239c8f2d19743de52898746207c9c6ca22bfa22b332550cc746c7396f6c8283  validation_table.tex
31ab593dd6d4a020485b7fdc94e2f427d60e1caa3340aa5d5189ba3e5d2553ec  verify_table.tex


==> anc/multiwitness.json <==
{
  "device": "NVIDIA H200 NVL",
  "num_witness": 4,
  "tau": 0.0007067517789686225,
  "base_witness_delta": 0.0,
  "evade_rel_corruption": 0.5,
  "witness_delta_after_attack": 0.0,
  "witnesses_fooled": 1,
  "committed_fooled": 4,
  "fiat_shamir_caught": 4,
  "committed_rhos": [
    0.00023518946080688529,
    0.00023518946080688529,
    0.00023518946080688529,
    0.00023518946080688529
  ],
  "fiat_shamir_rhos": [
    0.5149298789547705,
    0.5149298789547705,
    0.5149298789547705,
    0.5149298789547705
  ]
}

==> anc/nonlinear.json <==
{
  "attention": {
    "config": {
      "b": 2,
      "h": 4,
      "seq": 2048,
      "d": 128
    },
    "residual_floor": 0.001997824276194853,
    "rowsum_err": 2.384185791015625e-07,
    "fault_residual": 0.22205882352941175,
    "run_to_run_divergence": 0.0,
    "detected": true
  },
  "scatter": {
    "config": {
      "n": 16777216,
      "m": 65536
    },
    "residual_floor": 1.0258191613074908e-07,
    "fault_residual": 0.0007950801901672917,
    "run_to_run_divergence": 0.0,
    "detected": true
  },
  "portable": {
    "n": 4096,
    "precision": "fp16",
    "verifier_device": "cpu",
    "residual": 0.00019730190345823397,
    "tolerance": 0.00075,
    "ok": true
  }
}

==> anc/observations.jsonl <==
{"workload": "gemm", "variant": "fp16", "repeat": 0, "throughput": 251.17628173696883, "unit": "TFLOP/s", "seconds": 2.101176025390625, "work": 527765581332480.0, "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64", "fp_sample": [95.4375, -32.5, -69.8125, -142.75, -41.5625, 34.4375, -195.375, -10.2265625, -65.9375, 45.59375, 111.0625, -161.125, 110.25, -109.625, 211.0, 77.8125, 170.375, -157.5, 55.0, -153.875, 192.375, -113.0, 230.0, -108.75, -83.375, 240.125, 123.0625, 311.5, -184.25, 228.875, 81.75, 165.375, -42.34375, 122.625, 93.625, -45.84375, -139.75, -171.5, 70.375, -86.75, -70.75, 38.875, -110.0, -188.0, 220.5, 81.125, 157.5, -83.25, -38.5625, -58.375, -69.8125, -97.875, -15.328125, 59.15625, 51.6875, -89.25, 27.8125, -191.875, -69.6875, -39.40625, 122.1875, -27.171875, -375.25, -52.5], "freivalds_rho": 0.00020194833230011356, "sm_clock_mhz": 1657.074, "temp_c": 78.176, "power_w": 232.262, "cov_samples": 136.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411840.8022268}
{"workload": "gemm", "variant": "fp16", "repeat": 1, "throughput": 249.7852605989059, "unit": "TFLOP/s", "seconds": 2.112877197265625, "work": 527765581332480.0, "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64", "fp_sample": [95.4375, -32.5, -69.8125, -142.75, -41.5625, 34.4375, -195.375, -10.2265625, -65.9375, 45.59375, 111.0625, -161.125, 110.25, -109.625, 211.0, 77.8125, 170.375, -157.5, 55.0, -153.875, 192.375, -113.0, 230.0, -108.75, -83.375, 240.125, 123.0625, 311.5, -184.25, 228.875, 81.75, 165.375, -42.34375, 122.625, 93.625, -45.84375, -139.75, -171.5, 70.375, -86.75, -70.75, 38.875, -110.0, -188.0, 220.5, 81.125, 157.5, -83.25, -38.5625, -58.375, -69.8125, -97.875, -15.328125, 59.15625, 51.6875, -89.25, 27.8125, -191.875, -69.6875, -39.40625, 122.1875, -27.171875, -375.25, -52.5], "freivalds_rho": 0.00020194833230011356, "sm_clock_mhz": 1453.414, "temp_c": 80.578, "power_w": 286.867, "cov_samples": 116.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411843.1383777}
{"workload": "gemm", "variant": "fp16", "repeat": 2, "throughput": 248.34991614410362, "unit": "TFLOP/s", "seconds": 2.125088623046875, "work": 527765581332480.0, "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64", "fp_sample": [95.4375, -32.5, -69.8125, -142.75, -41.5625, 34.4375, -195.375, -10.2265625, -65.9375, 45.59375, 111.0625, -161.125, 110.25, -109.625, 211.0, 77.8125, 170.375, -157.5, 55.0, -153.875, 192.375, -113.0, 230.0, -108.75, -83.375, 240.125, 123.0625, 311.5, -184.25, 228.875, 81.75, 165.375, -42.34375, 122.625, 93.625, -45.84375, -139.75, -171.5, 70.375, -86.75, -70.75, 38.875, -110.0, -188.0, 220.5, 81.125, 157.5, -83.25, -38.5625, -58.375, -69.8125, -97.875, -15.328125, 59.15625, 51.6875, -89.25, 27.8125, -191.875, -69.6875, -39.40625, 122.1875, -27.171875, -375.25, -52.5], "freivalds_rho": 0.00020194833230011356, "sm_clock_mhz": 1325.06, "temp_c": 81.709, "power_w": 299.179, "cov_samples": 117.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411845.4923193}
{"workload": "gemm", "variant": "fp16", "repeat": 3, "throughput": 247.0121220450469, "unit": "TFLOP/s", "seconds": 2.136597900390625, "work": 527765581332480.0, "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64", "fp_sample": [95.4375, -32.5, -69.8125, -142.75, -41.5625, 34.4375, -195.375, -10.2265625, -65.9375, 45.59375, 111.0625, -161.125, 110.25, -109.625, 211.0, 77.8125, 170.375, -157.5, 55.0, -153.875, 192.375, -113.0, 230.0, -108.75, -83.375, 240.125, 123.0625, 311.5, -184.25, 228.875, 81.75, 165.375, -42.34375, 122.625, 93.625, -45.84375, -139.75, -171.5, 70.375, -86.75, -70.75, 38.875, -110.0, -188.0, 220.5, 81.125, 157.5, -83.25, -38.5625, -58.375, -69.8125, -97.875, -15.328125, 59.15625, 51.6875, -89.25, 27.8125, -191.875, -69.6875, -39.40625, 122.1875, -27.171875, -375.25, -52.5], "freivalds_rho": 0.00020194833230011356, "sm_clock_mhz": 1313.102, "temp_c": 83.5, "power_w": 300.31, "cov_samples": 118.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411847.8671992}
{"workload": "gemm", "variant": "fp16", "repeat": 4, "throughput": 247.26666402110317, "unit": "TFLOP/s", "seconds": 2.1343984375, "work": 527765581332480.0, "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64", "fp_sample": [95.4375, -32.5, -69.8125, -142.75, -41.5625, 34.4375, -195.375, -10.2265625, -65.9375, 45.59375, 111.0625, -161.125, 110.25, -109.625, 211.0, 77.8125, 170.375, -157.5, 55.0, -153.875, 192.375, -113.0, 230.0, -108.75, -83.375, 240.125, 123.0625, 311.5, -184.25, 228.875, 81.75, 165.375, -42.34375, 122.625, 93.625, -45.84375, -139.75, -171.5, 70.375, -86.75, -70.75, 38.875, -110.0, -188.0, 220.5, 81.125, 157.5, -83.25, -38.5625, -58.375, -69.8125, -97.875, -15.328125, 59.15625, 51.6875, -89.25, 27.8125, -191.875, -69.6875, -39.40625, 122.1875, -27.171875, -375.25, -52.5], "freivalds_rho": 0.00020194833230011356, "sm_clock_mhz": 1328.695, "temp_c": 84.449, "power_w": 299.987, "cov_samples": 118.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411850.241818}
{"workload": "gemm", "variant": "fp16", "repeat": 5, "throughput": 246.30143242405347, "unit": "TFLOP/s", "seconds": 2.142762939453125, "work": 527765581332480.0, "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64", "fp_sample": [95.4375, -32.5, -69.8125, -142.75, -41.5625, 34.4375, -195.375, -10.2265625, -65.9375, 45.59375, 111.0625, -161.125, 110.25, -109.625, 211.0, 77.8125, 170.375, -157.5, 55.0, -153.875, 192.375, -113.0, 230.0, -108.75, -83.375, 240.125, 123.0625, 311.5, -184.25, 228.875, 81.75, 165.375, -42.34375, 122.625, 93.625, -45.84375, -139.75, -171.5, 70.375, -86.75, -70.75, 38.875, -110.0, -188.0, 220.5, 81.125, 157.5, -83.25, -38.5625, -58.375, -69.8125, -97.875, -15.328125, 59.15625, 51.6875, -89.25, 27.8125, -191.875, -69.6875, -39.40625, 122.1875, -27.171875, -375.25, -52.5], "freivalds_rho": 0.00020194833230011356, "sm_clock_mhz": 1333.153, "temp_c": 85.398, "power_w": 299.983, "cov_samples": 118.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411852.6154466}
{"workload": "gemm", "variant": "fp16", "repeat": 6, "throughput": 245.40445249898914, "unit": "TFLOP/s", "seconds": 2.150594970703125, "work": 527765581332480.0, "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64", "fp_sample": [95.4375, -32.5, -69.8125, -142.75, -41.5625, 34.4375, -195.375, -10.2265625, -65.9375, 45.59375, 111.0625, -161.125, 110.25, -109.625, 211.0, 77.8125, 170.375, -157.5, 55.0, -153.875, 192.375, -113.0, 230.0, -108.75, -83.375, 240.125, 123.0625, 311.5, -184.25, 228.875, 81.75, 165.375, -42.34375, 122.625, 93.625, -45.84375, -139.75, -171.5, 70.375, -86.75, -70.75, 38.875, -110.0, -188.0, 220.5, 81.125, 157.5, -83.25, -38.5625, -58.375, -69.8125, -97.875, -15.328125, 59.15625, 51.6875, -89.25, 27.8125, -191.875, -69.6875, -39.40625, 122.1875, -27.171875, -375.25, -52.5], "freivalds_rho": 0.00020194833230011356, "sm_clock_mhz": 1308.576, "temp_c": 86.347, "power_w": 299.317, "cov_samples": 118.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411854.9907105}
{"workload": "gemm", "variant": "fp16", "repeat": 7, "throughput": 244.75073450178272, "unit": "TFLOP/s", "seconds": 2.156339111328125, "work": 527765581332480.0, "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64", "fp_sample": [95.4375, -32.5, -69.8125, -142.75, -41.5625, 34.4375, -195.375, -10.2265625, -65.9375, 45.59375, 111.0625, -161.125, 110.25, -109.625, 211.0, 77.8125, 170.375, -157.5, 55.0, -153.875, 192.375, -113.0, 230.0, -108.75, -83.375, 240.125, 123.0625, 311.5, -184.25, 228.875, 81.75, 165.375, -42.34375, 122.625, 93.625, -45.84375, -139.75, -171.5, 70.375, -86.75, -70.75, 38.875, -110.0, -188.0, 220.5, 81.125, 157.5, -83.25, -38.5625, -58.375, -69.8125, -97.875, -15.328125, 59.15625, 51.6875, -89.25, 27.8125, -191.875, -69.6875, -39.40625, 122.1875, -27.171875, -375.25, -52.5], "freivalds_rho": 0.00020194833230011356, "sm_clock_mhz": 1298.681, "temp_c": 87.092, "power_w": 300.0, "cov_samples": 119.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411857.3875985}
{"workload": "gemm", "variant": "fp16", "repeat": 8, "throughput": 243.94928704550128, "unit": "TFLOP/s", "seconds": 2.16342333984375, "work": 527765581332480.0, "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64", "fp_sample": [95.4375, -32.5, -69.8125, -142.75, -41.5625, 34.4375, -195.375, -10.2265625, -65.9375, 45.59375, 111.0625, -161.125, 110.25, -109.625, 211.0, 77.8125, 170.375, -157.5, 55.0, -153.875, 192.375, -113.0, 230.0, -108.75, -83.375, 240.125, 123.0625, 311.5, -184.25, 228.875, 81.75, 165.375, -42.34375, 122.625, 93.625, -45.84375, -139.75, -171.5, 70.375, -86.75, -70.75, 38.875, -110.0, -188.0, 220.5, 81.125, 157.5, -83.25, -38.5625, -58.375, -69.8125, -97.875, -15.328125, 59.15625, 51.6875, -89.25, 27.8125, -191.875, -69.6875, -39.40625, 122.1875, -27.171875, -375.25, -52.5], "freivalds_rho": 0.00020194833230011356, "sm_clock_mhz": 1311.286, "temp_c": 88.0, "power_w": 300.024, "cov_samples": 119.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411859.7836688}
{"workload": "gemm", "variant": "fp16", "repeat": 9, "throughput": 243.39629231475016, "unit": "TFLOP/s", "seconds": 2.168338623046875, "work": 527765581332480.0, "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64", "fp_sample": [95.4375, -32.5, -69.8125, -142.75, -41.5625, 34.4375, -195.375, -10.2265625, -65.9375, 45.59375, 111.0625, -161.125, 110.25, -109.625, 211.0, 77.8125, 170.375, -157.5, 55.0, -153.875, 192.375, -113.0, 230.0, -108.75, -83.375, 240.125, 123.0625, 311.5, -184.25, 228.875, 81.75, 165.375, -42.34375, 122.625, 93.625, -45.84375, -139.75, -171.5, 70.375, -86.75, -70.75, 38.875, -110.0, -188.0, 220.5, 81.125, 157.5, -83.25, -38.5625, -58.375, -69.8125, -97.875, -15.328125, 59.15625, 51.6875, -89.25, 27.8125, -191.875, -69.6875, -39.40625, 122.1875, -27.171875, -375.25, -52.5], "freivalds_rho": 0.00020194833230011356, "sm_clock_mhz": 1308.345, "temp_c": 88.63, "power_w": 299.994, "cov_samples": 119.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411862.1802435}
{"workload": "gemm", "variant": "fp16", "repeat": 10, "throughput": 242.89177619478173, "unit": "TFLOP/s", "seconds": 2.172842529296875, "work": 527765581332480.0, "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64", "fp_sample": [95.4375, -32.5, -69.8125, -142.75, -41.5625, 34.4375, -195.375, -10.2265625, -65.9375, 45.59375, 111.0625, -161.125, 110.25, -109.625, 211.0, 77.8125, 170.375, -157.5, 55.0, -153.875, 192.375, -113.0, 230.0, -108.75, -83.375, 240.125, 123.0625, 311.5, -184.25, 228.875, 81.75, 165.375, -42.34375, 122.625, 93.625, -45.84375, -139.75, -171.5, 70.375, -86.75, -70.75, 38.875, -110.0, -188.0, 220.5, 81.125, 157.5, -83.25, -38.5625, -58.375, -69.8125, -97.875, -15.328125, 59.15625, 51.6875, -89.25, 27.8125, -191.875, -69.6875, -39.40625, 122.1875, -27.171875, -375.25, -52.5], "freivalds_rho": 0.00020194833230011356, "sm_clock_mhz": 1299.0, "temp_c": 89.0, "power_w": 299.993, "cov_samples": 120.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411864.5971677}
{"workload": "gemm", "variant": "fp16", "repeat": 11, "throughput": 242.5526915729074, "unit": "TFLOP/s", "seconds": 2.175880126953125, "work": 527765581332480.0, "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64", "fp_sample": [95.4375, -32.5, -69.8125, -142.75, -41.5625, 34.4375, -195.375, -10.2265625, -65.9375, 45.59375, 111.0625, -161.125, 110.25, -109.625, 211.0, 77.8125, 170.375, -157.5, 55.0, -153.875, 192.375, -113.0, 230.0, -108.75, -83.375, 240.125, 123.0625, 311.5, -184.25, 228.875, 81.75, 165.375, -42.34375, 122.625, 93.625, -45.84375, -139.75, -171.5, 70.375, -86.75, -70.75, 38.875, -110.0, -188.0, 220.5, 81.125, 157.5, -83.25, -38.5625, -58.375, -69.8125, -97.875, -15.328125, 59.15625, 51.6875, -89.25, 27.8125, -191.875, -69.6875, -39.40625, 122.1875, -27.171875, -375.25, -52.5], "freivalds_rho": 0.00020194833230011356, "sm_clock_mhz": 1291.458, "temp_c": 89.967, "power_w": 299.432, "cov_samples": 120.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411867.0101383}
{"workload": "gemm", "variant": "fp16", "repeat": 12, "throughput": 242.12952750883298, "unit": "TFLOP/s", "seconds": 2.179682861328125, "work": 527765581332480.0, "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64", "fp_sample": [95.4375, -32.5, -69.8125, -142.75, -41.5625, 34.4375, -195.375, -10.2265625, -65.9375, 45.59375, 111.0625, -161.125, 110.25, -109.625, 211.0, 77.8125, 170.375, -157.5, 55.0, -153.875, 192.375, -113.0, 230.0, -108.75, -83.375, 240.125, 123.0625, 311.5, -184.25, 228.875, 81.75, 165.375, -42.34375, 122.625, 93.625, -45.84375, -139.75, -171.5, 70.375, -86.75, -70.75, 38.875, -110.0, -188.0, 220.5, 81.125, 157.5, -83.25, -38.5625, -58.375, -69.8125, -97.875, -15.328125, 59.15625, 51.6875, -89.25, 27.8125, -191.875, -69.6875, -39.40625, 122.1875, -27.171875, -375.25, -52.5], "freivalds_rho": 0.00020194833230011356, "sm_clock_mhz": 1290.0, "temp_c": 90.0, "power_w": 300.483, "cov_samples": 120.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411869.4267294}
{"workload": "gemm", "variant": "fp16", "repeat": 13, "throughput": 242.2257071637735, "unit": "TFLOP/s", "seconds": 2.1788173828125, "work": 527765581332480.0, "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64", "fp_sample": [95.4375, -32.5, -69.8125, -142.75, -41.5625, 34.4375, -195.375, -10.2265625, -65.9375, 45.59375, 111.0625, -161.125, 110.25, -109.625, 211.0, 77.8125, 170.375, -157.5, 55.0, -153.875, 192.375, -113.0, 230.0, -108.75, -83.375, 240.125, 123.0625, 311.5, -184.25, 228.875, 81.75, 165.375, -42.34375, 122.625, 93.625, -45.84375, -139.75, -171.5, 70.375, -86.75, -70.75, 38.875, -110.0, -188.0, 220.5, 81.125, 157.5, -83.25, -38.5625, -58.375, -69.8125, -97.875, -15.328125, 59.15625, 51.6875, -89.25, 27.8125, -191.875, -69.6875, -39.40625, 122.1875, -27.171875, -375.25, -52.5], "freivalds_rho": 0.00020194833230011356, "sm_clock_mhz": 1291.458, "temp_c": 90.0, "power_w": 300.003, "cov_samples": 120.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411871.8427997}
{"workload": "gemm", "variant": "fp16", "repeat": 14, "throughput": 242.04014488607768, "unit": "TFLOP/s", "seconds": 2.18048779296875, "work": 527765581332480.0, "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64", "fp_sample": [95.4375, -32.5, -69.8125, -142.75, -41.5625, 34.4375, -195.375, -10.2265625, -65.9375, 45.59375, 111.0625, -161.125, 110.25, -109.625, 211.0, 77.8125, 170.375, -157.5, 55.0, -153.875, 192.375, -113.0, 230.0, -108.75, -83.375, 240.125, 123.0625, 311.5, -184.25, 228.875, 81.75, 165.375, -42.34375, 122.625, 93.625, -45.84375, -139.75, -171.5, 70.375, -86.75, -70.75, 38.875, -110.0, -188.0, 220.5, 81.125, 157.5, -83.25, -38.5625, -58.375, -69.8125, -97.875, -15.328125, 59.15625, 51.6875, -89.25, 27.8125, -191.875, -69.6875, -39.40625, 122.1875, -27.171875, -375.25, -52.5], "freivalds_rho": 0.00020194833230011356, "sm_clock_mhz": 1300.625, "temp_c": 90.0, "power_w": 300.039, "cov_samples": 120.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411874.2588139}
{"workload": "gemm", "variant": "fp16", "repeat": 15, "throughput": 242.23914312497558, "unit": "TFLOP/s", "seconds": 2.178696533203125, "work": 527765581332480.0, "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64", "fp_sample": [95.4375, -32.5, -69.8125, -142.75, -41.5625, 34.4375, -195.375, -10.2265625, -65.9375, 45.59375, 111.0625, -161.125, 110.25, -109.625, 211.0, 77.8125, 170.375, -157.5, 55.0, -153.875, 192.375, -113.0, 230.0, -108.75, -83.375, 240.125, 123.0625, 311.5, -184.25, 228.875, 81.75, 165.375, -42.34375, 122.625, 93.625, -45.84375, -139.75, -171.5, 70.375, -86.75, -70.75, 38.875, -110.0, -188.0, 220.5, 81.125, 157.5, -83.25, -38.5625, -58.375, -69.8125, -97.875, -15.328125, 59.15625, 51.6875, -89.25, 27.8125, -191.875, -69.6875, -39.40625, 122.1875, -27.171875, -375.25, -52.5], "freivalds_rho": 0.00020194833230011356, "sm_clock_mhz": 1302.5, "temp_c": 90.0, "power_w": 299.979, "cov_samples": 120.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411876.6737683}
{"workload": "gemm", "variant": "fp16", "repeat": 16, "throughput": 241.9766926663366, "unit": "TFLOP/s", "seconds": 2.1810595703125, "work": 527765581332480.0, "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64", "fp_sample": [95.4375, -32.5, -69.8125, -142.75, -41.5625, 34.4375, -195.375, -10.2265625, -65.9375, 45.59375, 111.0625, -161.125, 110.25, -109.625, 211.0, 77.8125, 170.375, -157.5, 55.0, -153.875, 192.375, -113.0, 230.0, -108.75, -83.375, 240.125, 123.0625, 311.5, -184.25, 228.875, 81.75, 165.375, -42.34375, 122.625, 93.625, -45.84375, -139.75, -171.5, 70.375, -86.75, -70.75, 38.875, -110.0, -188.0, 220.5, 81.125, 157.5, -83.25, -38.5625, -58.375, -69.8125, -97.875, -15.328125, 59.15625, 51.6875, -89.25, 27.8125, -191.875, -69.6875, -39.40625, 122.1875, -27.171875, -375.25, -52.5], "freivalds_rho": 0.00020194833230011356, "sm_clock_mhz": 1294.65, "temp_c": 90.0, "power_w": 299.98, "cov_samples": 120.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411879.090386}
{"workload": "gemm", "variant": "fp16", "repeat": 17, "throughput": 242.1156155940563, "unit": "TFLOP/s", "seconds": 2.17980810546875, "work": 527765581332480.0, "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64", "fp_sample": [95.4375, -32.5, -69.8125, -142.75, -41.5625, 34.4375, -195.375, -10.2265625, -65.9375, 45.59375, 111.0625, -161.125, 110.25, -109.625, 211.0, 77.8125, 170.375, -157.5, 55.0, -153.875, 192.375, -113.0, 230.0, -108.75, -83.375, 240.125, 123.0625, 311.5, -184.25, 228.875, 81.75, 165.375, -42.34375, 122.625, 93.625, -45.84375, -139.75, -171.5, 70.375, -86.75, -70.75, 38.875, -110.0, -188.0, 220.5, 81.125, 157.5, -83.25, -38.5625, -58.375, -69.8125, -97.875, -15.328125, 59.15625, 51.6875, -89.25, 27.8125, -191.875, -69.6875, -39.40625, 122.1875, -27.171875, -375.25, -52.5], "freivalds_rho": 0.00020194833230011356, "sm_clock_mhz": 1288.333, "temp_c": 90.0, "power_w": 300.045, "cov_samples": 120.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411881.503749}
{"workload": "gemm", "variant": "fp16", "repeat": 18, "throughput": 241.9086986457381, "unit": "TFLOP/s", "seconds": 2.181672607421875, "work": 527765581332480.0, "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64", "fp_sample": [95.4375, -32.5, -69.8125, -142.75, -41.5625, 34.4375, -195.375, -10.2265625, -65.9375, 45.59375, 111.0625, -161.125, 110.25, -109.625, 211.0, 77.8125, 170.375, -157.5, 55.0, -153.875, 192.375, -113.0, 230.0, -108.75, -83.375, 240.125, 123.0625, 311.5, -184.25, 228.875, 81.75, 165.375, -42.34375, 122.625, 93.625, -45.84375, -139.75, -171.5, 70.375, -86.75, -70.75, 38.875, -110.0, -188.0, 220.5, 81.125, 157.5, -83.25, -38.5625, -58.375, -69.8125, -97.875, -15.328125, 59.15625, 51.6875, -89.25, 27.8125, -191.875, -69.6875, -39.40625, 122.1875, -27.171875, -375.25, -52.5], "freivalds_rho": 0.00020194833230011356, "sm_clock_mhz": 1289.992, "temp_c": 90.0, "power_w": 299.996, "cov_samples": 120.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411883.9224074}
{"workload": "gemm", "variant": "fp16", "repeat": 19, "throughput": 242.00340248328075, "unit": "TFLOP/s", "seconds": 2.18081884765625, "work": 527765581332480.0, "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64", "fp_sample": [95.4375, -32.5, -69.8125, -142.75, -41.5625, 34.4375, -195.375, -10.2265625, -65.9375, 45.59375, 111.0625, -161.125, 110.25, -109.625, 211.0, 77.8125, 170.375, -157.5, 55.0, -153.875, 192.375, -113.0, 230.0, -108.75, -83.375, 240.125, 123.0625, 311.5, -184.25, 228.875, 81.75, 165.375, -42.34375, 122.625, 93.625, -45.84375, -139.75, -171.5, 70.375, -86.75, -70.75, 38.875, -110.0, -188.0, 220.5, 81.125, 157.5, -83.25, -38.5625, -58.375, -69.8125, -97.875, -15.328125, 59.15625, 51.6875, -89.25, 27.8125, -191.875, -69.6875, -39.40625, 122.1875, -27.171875, -375.25, -52.5], "freivalds_rho": 0.00020194833230011356, "sm_clock_mhz": 1291.333, "temp_c": 90.0, "power_w": 299.96, "cov_samples": 120.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411886.3362381}
{"workload": "gemm", "variant": "fp16", "repeat": 20, "throughput": 241.9736319786855, "unit": "TFLOP/s", "seconds": 2.181087158203125, "work": 527765581332480.0, "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64", "fp_sample": [95.4375, -32.5, -69.8125, -142.75, -41.5625, 34.4375, -195.375, -10.2265625, -65.9375, 45.59375, 111.0625, -161.125, 110.25, -109.625, 211.0, 77.8125, 170.375, -157.5, 55.0, -153.875, 192.375, -113.0, 230.0, -108.75, -83.375, 240.125, 123.0625, 311.5, -184.25, 228.875, 81.75, 165.375, -42.34375, 122.625, 93.625, -45.84375, -139.75, -171.5, 70.375, -86.75, -70.75, 38.875, -110.0, -188.0, 220.5, 81.125, 157.5, -83.25, -38.5625, -58.375, -69.8125, -97.875, -15.328125, 59.15625, 51.6875, -89.25, 27.8125, -191.875, -69.6875, -39.40625, 122.1875, -27.171875, -375.25, -52.5], "freivalds_rho": 0.00020194833230011356, "sm_clock_mhz": 1296.308, "temp_c": 90.0, "power_w": 299.989, "cov_samples": 120.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411888.7531319}
{"workload": "gemm", "variant": "fp16", "repeat": 21, "throughput": 242.0865765731968, "unit": "TFLOP/s", "seconds": 2.180069580078125, "work": 527765581332480.0, "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64", "fp_sample": [95.4375, -32.5, -69.8125, -142.75, -41.5625, 34.4375, -195.375, -10.2265625, -65.9375, 45.59375, 111.0625, -161.125, 110.25, -109.625, 211.0, 77.8125, 170.375, -157.5, 55.0, -153.875, 192.375, -113.0, 230.0, -108.75, -83.375, 240.125, 123.0625, 311.5, -184.25, 228.875, 81.75, 165.375, -42.34375, 122.625, 93.625, -45.84375, -139.75, -171.5, 70.375, -86.75, -70.75, 38.875, -110.0, -188.0, 220.5, 81.125, 157.5, -83.25, -38.5625, -58.375, -69.8125, -97.875, -15.328125, 59.15625, 51.6875, -89.25, 27.8125, -191.875, -69.6875, -39.40625, 122.1875, -27.171875, -375.25, -52.5], "freivalds_rho": 0.00020194833230011356, "sm_clock_mhz": 1297.975, "temp_c": 90.0, "power_w": 299.998, "cov_samples": 120.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411891.1679473}
{"workload": "gemm", "variant": "fp16", "repeat": 22, "throughput": 242.0670313512734, "unit": "TFLOP/s", "seconds": 2.18024560546875, "work": 527765581332480.0, "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64", "fp_sample": [95.4375, -32.5, -69.8125, -142.75, -41.5625, 34.4375, -195.375, -10.2265625, -65.9375, 45.59375, 111.0625, -161.125, 110.25, -109.625, 211.0, 77.8125, 170.375, -157.5, 55.0, -153.875, 192.375, -113.0, 230.0, -108.75, -83.375, 240.125, 123.0625, 311.5, -184.25, 228.875, 81.75, 165.375, -42.34375, 122.625, 93.625, -45.84375, -139.75, -171.5, 70.375, -86.75, -70.75, 38.875, -110.0, -188.0, 220.5, 81.125, 157.5, -83.25, -38.5625, -58.375, -69.8125, -97.875, -15.328125, 59.15625, 51.6875, -89.25, 27.8125, -191.875, -69.6875, -39.40625, 122.1875, -27.171875, -375.25, -52.5], "freivalds_rho": 0.00020194833230011356, "sm_clock_mhz": 1289.792, "temp_c": 90.0, "power_w": 299.99, "cov_samples": 120.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411893.5866184}
{"workload": "gemm", "variant": "fp16", "repeat": 23, "throughput": 242.15119856835426, "unit": "TFLOP/s", "seconds": 2.17948779296875, "work": 527765581332480.0, "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64", "fp_sample": [95.4375, -32.5, -69.8125, -142.75, -41.5625, 34.4375, -195.375, -10.2265625, -65.9375, 45.59375, 111.0625, -161.125, 110.25, -109.625, 211.0, 77.8125, 170.375, -157.5, 55.0, -153.875, 192.375, -113.0, 230.0, -108.75, -83.375, 240.125, 123.0625, 311.5, -184.25, 228.875, 81.75, 165.375, -42.34375, 122.625, 93.625, -45.84375, -139.75, -171.5, 70.375, -86.75, -70.75, 38.875, -110.0, -188.0, 220.5, 81.125, 157.5, -83.25, -38.5625, -58.375, -69.8125, -97.875, -15.328125, 59.15625, 51.6875, -89.25, 27.8125, -191.875, -69.6875, -39.40625, 122.1875, -27.171875, -375.25, -52.5], "freivalds_rho": 0.00020194833230011356, "sm_clock_mhz": 1286.667, "temp_c": 90.0, "power_w": 299.667, "cov_samples": 120.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411896.0012124}
{"workload": "gemm", "variant": "bf16", "repeat": 0, "throughput": 248.72953863005696, "unit": "TFLOP/s", "seconds": 2.12184521484375, "work": 527765581332480.0, "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f", "fp_sample": [95.0, -32.25, -69.5, -143.0, -41.5, 34.25, -195.0, -10.25, -66.0, 45.5, 111.5, -162.0, 110.0, -110.0, 211.0, 78.0, 170.0, -158.0, 55.25, -154.0, 193.0, -113.0, 230.0, -109.0, -83.5, 241.0, 123.0, 312.0, -184.0, 229.0, 82.0, 166.0, -42.25, 122.0, 93.0, -46.5, -140.0, -171.0, 70.0, -86.5, -70.5, 38.75, -110.5, -188.0, 220.0, 81.5, 157.0, -83.5, -38.0, -58.75, -69.5, -97.5, -15.75, 58.75, 52.0, -90.0, 28.0, -192.0, -70.0, -39.5, 122.0, -26.75, -376.0, -52.0], "freivalds_rho": 0.0016915361526833122, "sm_clock_mhz": 1324.39, "temp_c": 89.187, "power_w": 289.051, "cov_samples": 123.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411898.5041265}
{"workload": "gemm", "variant": "bf16", "repeat": 1, "throughput": 248.54188275645328, "unit": "TFLOP/s", "seconds": 2.123447265625, "work": 527765581332480.0, "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f", "fp_sample": [95.0, -32.25, -69.5, -143.0, -41.5, 34.25, -195.0, -10.25, -66.0, 45.5, 111.5, -162.0, 110.0, -110.0, 211.0, 78.0, 170.0, -158.0, 55.25, -154.0, 193.0, -113.0, 230.0, -109.0, -83.5, 241.0, 123.0, 312.0, -184.0, 229.0, 82.0, 166.0, -42.25, 122.0, 93.0, -46.5, -140.0, -171.0, 70.0, -86.5, -70.5, 38.75, -110.5, -188.0, 220.0, 81.5, 157.0, -83.5, -38.0, -58.75, -69.5, -97.5, -15.75, 58.75, 52.0, -90.0, 28.0, -192.0, -70.0, -39.5, 122.0, -26.75, -376.0, -52.0], "freivalds_rho": 0.0016915361526833122, "sm_clock_mhz": 1321.496, "temp_c": 90.0, "power_w": 300.714, "cov_samples": 117.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411900.8607788}
{"workload": "gemm", "variant": "bf16", "repeat": 2, "throughput": 248.58338172286963, "unit": "TFLOP/s", "seconds": 2.1230927734375, "work": 527765581332480.0, "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f", "fp_sample": [95.0, -32.25, -69.5, -143.0, -41.5, 34.25, -195.0, -10.25, -66.0, 45.5, 111.5, -162.0, 110.0, -110.0, 211.0, 78.0, 170.0, -158.0, 55.25, -154.0, 193.0, -113.0, 230.0, -109.0, -83.5, 241.0, 123.0, 312.0, -184.0, 229.0, 82.0, 166.0, -42.25, 122.0, 93.0, -46.5, -140.0, -171.0, 70.0, -86.5, -70.5, 38.75, -110.5, -188.0, 220.0, 81.5, 157.0, -83.5, -38.0, -58.75, -69.5, -97.5, -15.75, 58.75, 52.0, -90.0, 28.0, -192.0, -70.0, -39.5, 122.0, -26.75, -376.0, -52.0], "freivalds_rho": 0.0016915361526833122, "sm_clock_mhz": 1339.231, "temp_c": 90.0, "power_w": 299.98, "cov_samples": 117.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411903.2151642}
{"workload": "gemm", "variant": "bf16", "repeat": 3, "throughput": 248.32050348758918, "unit": "TFLOP/s", "seconds": 2.12534033203125, "work": 527765581332480.0, "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f", "fp_sample": [95.0, -32.25, -69.5, -143.0, -41.5, 34.25, -195.0, -10.25, -66.0, 45.5, 111.5, -162.0, 110.0, -110.0, 211.0, 78.0, 170.0, -158.0, 55.25, -154.0, 193.0, -113.0, 230.0, -109.0, -83.5, 241.0, 123.0, 312.0, -184.0, 229.0, 82.0, 166.0, -42.25, 122.0, 93.0, -46.5, -140.0, -171.0, 70.0, -86.5, -70.5, 38.75, -110.5, -188.0, 220.0, 81.5, 157.0, -83.5, -38.0, -58.75, -69.5, -97.5, -15.75, 58.75, 52.0, -90.0, 28.0, -192.0, -70.0, -39.5, 122.0, -26.75, -376.0, -52.0], "freivalds_rho": 0.0016915361526833122, "sm_clock_mhz": 1318.632, "temp_c": 90.0, "power_w": 299.995, "cov_samples": 117.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411905.573099}
{"workload": "gemm", "variant": "bf16", "repeat": 4, "throughput": 248.2039769232906, "unit": "TFLOP/s", "seconds": 2.126338134765625, "work": 527765581332480.0, "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f", "fp_sample": [95.0, -32.25, -69.5, -143.0, -41.5, 34.25, -195.0, -10.25, -66.0, 45.5, 111.5, -162.0, 110.0, -110.0, 211.0, 78.0, 170.0, -158.0, 55.25, -154.0, 193.0, -113.0, 230.0, -109.0, -83.5, 241.0, 123.0, 312.0, -184.0, 229.0, 82.0, 166.0, -42.25, 122.0, 93.0, -46.5, -140.0, -171.0, 70.0, -86.5, -70.5, 38.75, -110.5, -188.0, 220.0, 81.5, 157.0, -83.5, -38.0, -58.75, -69.5, -97.5, -15.75, 58.75, 52.0, -90.0, 28.0, -192.0, -70.0, -39.5, 122.0, -26.75, -376.0, -52.0], "freivalds_rho": 0.0016915361526833122, "sm_clock_mhz": 1315.419, "temp_c": 90.0, "power_w": 299.7, "cov_samples": 117.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411907.9286435}
{"workload": "gemm", "variant": "bf16", "repeat": 5, "throughput": 248.22589392528286, "unit": "TFLOP/s", "seconds": 2.126150390625, "work": 527765581332480.0, "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f", "fp_sample": [95.0, -32.25, -69.5, -143.0, -41.5, 34.25, -195.0, -10.25, -66.0, 45.5, 111.5, -162.0, 110.0, -110.0, 211.0, 78.0, 170.0, -158.0, 55.25, -154.0, 193.0, -113.0, 230.0, -109.0, -83.5, 241.0, 123.0, 312.0, -184.0, 229.0, 82.0, 166.0, -42.25, 122.0, 93.0, -46.5, -140.0, -171.0, 70.0, -86.5, -70.5, 38.75, -110.5, -188.0, 220.0, 81.5, 157.0, -83.5, -38.0, -58.75, -69.5, -97.5, -15.75, 58.75, 52.0, -90.0, 28.0, -192.0, -70.0, -39.5, 122.0, -26.75, -376.0, -52.0], "freivalds_rho": 0.0016915361526833122, "sm_clock_mhz": 1318.966, "temp_c": 90.0, "power_w": 299.95, "cov_samples": 117.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411910.2844186}
{"workload": "gemm", "variant": "bf16", "repeat": 6, "throughput": 248.30915109594144, "unit": "TFLOP/s", "seconds": 2.1254375, "work": 527765581332480.0, "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f", "fp_sample": [95.0, -32.25, -69.5, -143.0, -41.5, 34.25, -195.0, -10.25, -66.0, 45.5, 111.5, -162.0, 110.0, -110.0, 211.0, 78.0, 170.0, -158.0, 55.25, -154.0, 193.0, -113.0, 230.0, -109.0, -83.5, 241.0, 123.0, 312.0, -184.0, 229.0, 82.0, 166.0, -42.25, 122.0, 93.0, -46.5, -140.0, -171.0, 70.0, -86.5, -70.5, 38.75, -110.5, -188.0, 220.0, 81.5, 157.0, -83.5, -38.0, -58.75, -69.5, -97.5, -15.75, 58.75, 52.0, -90.0, 28.0, -192.0, -70.0, -39.5, 122.0, -26.75, -376.0, -52.0], "freivalds_rho": 0.0016915361526833122, "sm_clock_mhz": 1331.034, "temp_c": 90.0, "power_w": 299.986, "cov_samples": 117.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411912.6410437}
{"workload": "gemm", "variant": "bf16", "repeat": 7, "throughput": 248.23253534145724, "unit": "TFLOP/s", "seconds": 2.126093505859375, "work": 527765581332480.0, "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f", "fp_sample": [95.0, -32.25, -69.5, -143.0, -41.5, 34.25, -195.0, -10.25, -66.0, 45.5, 111.5, -162.0, 110.0, -110.0, 211.0, 78.0, 170.0, -158.0, 55.25, -154.0, 193.0, -113.0, 230.0, -109.0, -83.5, 241.0, 123.0, 312.0, -184.0, 229.0, 82.0, 166.0, -42.25, 122.0, 93.0, -46.5, -140.0, -171.0, 70.0, -86.5, -70.5, 38.75, -110.5, -188.0, 220.0, 81.5, 157.0, -83.5, -38.0, -58.75, -69.5, -97.5, -15.75, 58.75, 52.0, -90.0, 28.0, -192.0, -70.0, -39.5, 122.0, -26.75, -376.0, -52.0], "freivalds_rho": 0.0016915361526833122, "sm_clock_mhz": 1322.667, "temp_c": 89.359, "power_w": 299.319, "cov_samples": 117.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411914.9974365}
{"workload": "gemm", "variant": "bf16", "repeat": 8, "throughput": 248.24707358717498, "unit": "TFLOP/s", "seconds": 2.125968994140625, "work": 527765581332480.0, "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f", "fp_sample": [95.0, -32.25, -69.5, -143.0, -41.5, 34.25, -195.0, -10.25, -66.0, 45.5, 111.5, -162.0, 110.0, -110.0, 211.0, 78.0, 170.0, -158.0, 55.25, -154.0, 193.0, -113.0, 230.0, -109.0, -83.5, 241.0, 123.0, 312.0, -184.0, 229.0, 82.0, 166.0, -42.25, 122.0, 93.0, -46.5, -140.0, -171.0, 70.0, -86.5, -70.5, 38.75, -110.5, -188.0, 220.0, 81.5, 157.0, -83.5, -38.0, -58.75, -69.5, -97.5, -15.75, 58.75, 52.0, -90.0, 28.0, -192.0, -70.0, -39.5, 122.0, -26.75, -376.0, -52.0], "freivalds_rho": 0.0016915361526833122, "sm_clock_mhz": 1316.65, "temp_c": 90.0, "power_w": 299.986, "cov_samples": 117.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411917.351325}
{"workload": "gemm", "variant": "bf16", "repeat": 9, "throughput": 248.33516615253035, "unit": "TFLOP/s", "seconds": 2.12521484375, "work": 527765581332480.0, "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f", "fp_sample": [95.0, -32.25, -69.5, -143.0, -41.5, 34.25, -195.0, -10.25, -66.0, 45.5, 111.5, -162.0, 110.0, -110.0, 211.0, 78.0, 170.0, -158.0, 55.25, -154.0, 193.0, -113.0, 230.0, -109.0, -83.5, 241.0, 123.0, 312.0, -184.0, 229.0, 82.0, 166.0, -42.25, 122.0, 93.0, -46.5, -140.0, -171.0, 70.0, -86.5, -70.5, 38.75, -110.5, -188.0, 220.0, 81.5, 157.0, -83.5, -38.0, -58.75, -69.5, -97.5, -15.75, 58.75, 52.0, -90.0, 28.0, -192.0, -70.0, -39.5, 122.0, -26.75, -376.0, -52.0], "freivalds_rho": 0.0016915361526833122, "sm_clock_mhz": 1327.906, "temp_c": 89.991, "power_w": 299.992, "cov_samples": 117.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411919.7056782}
{"workload": "gemm", "variant": "bf16", "repeat": 10, "throughput": 248.3157969681026, "unit": "TFLOP/s", "seconds": 2.125380615234375, "work": 527765581332480.0, "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f", "fp_sample": [95.0, -32.25, -69.5, -143.0, -41.5, 34.25, -195.0, -10.25, -66.0, 45.5, 111.5, -162.0, 110.0, -110.0, 211.0, 78.0, 170.0, -158.0, 55.25, -154.0, 193.0, -113.0, 230.0, -109.0, -83.5, 241.0, 123.0, 312.0, -184.0, 229.0, 82.0, 166.0, -42.25, 122.0, 93.0, -46.5, -140.0, -171.0, 70.0, -86.5, -70.5, 38.75, -110.5, -188.0, 220.0, 81.5, 157.0, -83.5, -38.0, -58.75, -69.5, -97.5, -15.75, 58.75, 52.0, -90.0, 28.0, -192.0, -70.0, -39.5, 122.0, -26.75, -376.0, -52.0], "freivalds_rho": 0.0016915361526833122, "sm_clock_mhz": 1331.111, "temp_c": 89.59, "power_w": 300.0, "cov_samples": 117.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411922.060716}
{"workload": "gemm", "variant": "bf16", "repeat": 11, "throughput": 248.18383037631773, "unit": "TFLOP/s", "seconds": 2.1265107421875, "work": 527765581332480.0, "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f", "fp_sample": [95.0, -32.25, -69.5, -143.0, -41.5, 34.25, -195.0, -10.25, -66.0, 45.5, 111.5, -162.0, 110.0, -110.0, 211.0, 78.0, 170.0, -158.0, 55.25, -154.0, 193.0, -113.0, 230.0, -109.0, -83.5, 241.0, 123.0, 312.0, -184.0, 229.0, 82.0, 166.0, -42.25, 122.0, 93.0, -46.5, -140.0, -171.0, 70.0, -86.5, -70.5, 38.75, -110.5, -188.0, 220.0, 81.5, 157.0, -83.5, -38.0, -58.75, -69.5, -97.5, -15.75, 58.75, 52.0, -90.0, 28.0, -192.0, -70.0, -39.5, 122.0, -26.75, -376.0, -52.0], "freivalds_rho": 0.0016915361526833122, "sm_clock_mhz": 1314.051, "temp_c": 89.479, "power_w": 299.831, "cov_samples": 117.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411924.4154205}
{"workload": "gemm", "variant": "bf16", "repeat": 12, "throughput": 248.23091058449296, "unit": "TFLOP/s", "seconds": 2.126107421875, "work": 527765581332480.0, "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f", "fp_sample": [95.0, -32.25, -69.5, -143.0, -41.5, 34.25, -195.0, -10.25, -66.0, 45.5, 111.5, -162.0, 110.0, -110.0, 211.0, 78.0, 170.0, -158.0, 55.25, -154.0, 193.0, -113.0, 230.0, -109.0, -83.5, 241.0, 123.0, 312.0, -184.0, 229.0, 82.0, 166.0, -42.25, 122.0, 93.0, -46.5, -140.0, -171.0, 70.0, -86.5, -70.5, 38.75, -110.5, -188.0, 220.0, 81.5, 157.0, -83.5, -38.0, -58.75, -69.5, -97.5, -15.75, 58.75, 52.0, -90.0, 28.0, -192.0, -70.0, -39.5, 122.0, -26.75, -376.0, -52.0], "freivalds_rho": 0.0016915361526833122, "sm_clock_mhz": 1323.538, "temp_c": 89.0, "power_w": 299.965, "cov_samples": 117.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411926.7696052}
{"workload": "gemm", "variant": "bf16", "repeat": 13, "throughput": 248.44307841317953, "unit": "TFLOP/s", "seconds": 2.124291748046875, "work": 527765581332480.0, "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f", "fp_sample": [95.0, -32.25, -69.5, -143.0, -41.5, 34.25, -195.0, -10.25, -66.0, 45.5, 111.5, -162.0, 110.0, -110.0, 211.0, 78.0, 170.0, -158.0, 55.25, -154.0, 193.0, -113.0, 230.0, -109.0, -83.5, 241.0, 123.0, 312.0, -184.0, 229.0, 82.0, 166.0, -42.25, 122.0, 93.0, -46.5, -140.0, -171.0, 70.0, -86.5, -70.5, 38.75, -110.5, -188.0, 220.0, 81.5, 157.0, -83.5, -38.0, -58.75, -69.5, -97.5, -15.75, 58.75, 52.0, -90.0, 28.0, -192.0, -70.0, -39.5, 122.0, -26.75, -376.0, -52.0], "freivalds_rho": 0.0016915361526833122, "sm_clock_mhz": 1329.744, "temp_c": 89.0, "power_w": 299.989, "cov_samples": 117.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411929.125655}
{"workload": "gemm", "variant": "bf16", "repeat": 14, "throughput": 248.46218188501464, "unit": "TFLOP/s", "seconds": 2.12412841796875, "work": 527765581332480.0, "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f", "fp_sample": [95.0, -32.25, -69.5, -143.0, -41.5, 34.25, -195.0, -10.25, -66.0, 45.5, 111.5, -162.0, 110.0, -110.0, 211.0, 78.0, 170.0, -158.0, 55.25, -154.0, 193.0, -113.0, 230.0, -109.0, -83.5, 241.0, 123.0, 312.0, -184.0, 229.0, 82.0, 166.0, -42.25, 122.0, 93.0, -46.5, -140.0, -171.0, 70.0, -86.5, -70.5, 38.75, -110.5, -188.0, 220.0, 81.5, 157.0, -83.5, -38.0, -58.75, -69.5, -97.5, -15.75, 58.75, 52.0, -90.0, 28.0, -192.0, -70.0, -39.5, 122.0, -26.75, -376.0, -52.0], "freivalds_rho": 0.0016915361526833122, "sm_clock_mhz": 1324.701, "temp_c": 89.0, "power_w": 299.436, "cov_samples": 117.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411931.4818172}
{"workload": "gemm", "variant": "bf16", "repeat": 15, "throughput": 248.48328764065735, "unit": "TFLOP/s", "seconds": 2.123947998046875, "work": 527765581332480.0, "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f", "fp_sample": [95.0, -32.25, -69.5, -143.0, -41.5, 34.25, -195.0, -10.25, -66.0, 45.5, 111.5, -162.0, 110.0, -110.0, 211.0, 78.0, 170.0, -158.0, 55.25, -154.0, 193.0, -113.0, 230.0, -109.0, -83.5, 241.0, 123.0, 312.0, -184.0, 229.0, 82.0, 166.0, -42.25, 122.0, 93.0, -46.5, -140.0, -171.0, 70.0, -86.5, -70.5, 38.75, -110.5, -188.0, 220.0, 81.5, 157.0, -83.5, -38.0, -58.75, -69.5, -97.5, -15.75, 58.75, 52.0, -90.0, 28.0, -192.0, -70.0, -39.5, 122.0, -26.75, -376.0, -52.0], "freivalds_rho": 0.0016915361526833122, "sm_clock_mhz": 1320.0, "temp_c": 89.0, "power_w": 300.005, "cov_samples": 117.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411933.8357918}
{"workload": "gemm", "variant": "bf16", "repeat": 16, "throughput": 248.71588813944547, "unit": "TFLOP/s", "seconds": 2.121961669921875, "work": 527765581332480.0, "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f", "fp_sample": [95.0, -32.25, -69.5, -143.0, -41.5, 34.25, -195.0, -10.25, -66.0, 45.5, 111.5, -162.0, 110.0, -110.0, 211.0, 78.0, 170.0, -158.0, 55.25, -154.0, 193.0, -113.0, 230.0, -109.0, -83.5, 241.0, 123.0, 312.0, -184.0, 229.0, 82.0, 166.0, -42.25, 122.0, 93.0, -46.5, -140.0, -171.0, 70.0, -86.5, -70.5, 38.75, -110.5, -188.0, 220.0, 81.5, 157.0, -83.5, -38.0, -58.75, -69.5, -97.5, -15.75, 58.75, 52.0, -90.0, 28.0, -192.0, -70.0, -39.5, 122.0, -26.75, -376.0, -52.0], "freivalds_rho": 0.0016915361526833122, "sm_clock_mhz": 1334.316, "temp_c": 89.0, "power_w": 299.98, "cov_samples": 117.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411936.1911352}
{"workload": "gemm", "variant": "bf16", "repeat": 17, "throughput": 248.70864855020244, "unit": "TFLOP/s", "seconds": 2.1220234375, "work": 527765581332480.0, "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f", "fp_sample": [95.0, -32.25, -69.5, -143.0, -41.5, 34.25, -195.0, -10.25, -66.0, 45.5, 111.5, -162.0, 110.0, -110.0, 211.0, 78.0, 170.0, -158.0, 55.25, -154.0, 193.0, -113.0, 230.0, -109.0, -83.5, 241.0, 123.0, 312.0, -184.0, 229.0, 82.0, 166.0, -42.25, 122.0, 93.0, -46.5, -140.0, -171.0, 70.0, -86.5, -70.5, 38.75, -110.5, -188.0, 220.0, 81.5, 157.0, -83.5, -38.0, -58.75, -69.5, -97.5, -15.75, 58.75, 52.0, -90.0, 28.0, -192.0, -70.0, -39.5, 122.0, -26.75, -376.0, -52.0], "freivalds_rho": 0.0016915361526833122, "sm_clock_mhz": 1337.521, "temp_c": 89.0, "power_w": 299.972, "cov_samples": 117.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411938.5476089}
{"workload": "gemm", "variant": "bf16", "repeat": 18, "throughput": 248.63516053396788, "unit": "TFLOP/s", "seconds": 2.122650634765625, "work": 527765581332480.0, "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f", "fp_sample": [95.0, -32.25, -69.5, -143.0, -41.5, 34.25, -195.0, -10.25, -66.0, 45.5, 111.5, -162.0, 110.0, -110.0, 211.0, 78.0, 170.0, -158.0, 55.25, -154.0, 193.0, -113.0, 230.0, -109.0, -83.5, 241.0, 123.0, 312.0, -184.0, 229.0, 82.0, 166.0, -42.25, 122.0, 93.0, -46.5, -140.0, -171.0, 70.0, -86.5, -70.5, 38.75, -110.5, -188.0, 220.0, 81.5, 157.0, -83.5, -38.0, -58.75, -69.5, -97.5, -15.75, 58.75, 52.0, -90.0, 28.0, -192.0, -70.0, -39.5, 122.0, -26.75, -376.0, -52.0], "freivalds_rho": 0.0016915361526833122, "sm_clock_mhz": 1320.0, "temp_c": 89.205, "power_w": 300.589, "cov_samples": 117.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411940.901304}
{"workload": "gemm", "variant": "bf16", "repeat": 19, "throughput": 248.4087052746656, "unit": "TFLOP/s", "seconds": 2.124585693359375, "work": 527765581332480.0, "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f", "fp_sample": [95.0, -32.25, -69.5, -143.0, -41.5, 34.25, -195.0, -10.25, -66.0, 45.5, 111.5, -162.0, 110.0, -110.0, 211.0, 78.0, 170.0, -158.0, 55.25, -154.0, 193.0, -113.0, 230.0, -109.0, -83.5, 241.0, 123.0, 312.0, -184.0, 229.0, 82.0, 166.0, -42.25, 122.0, 93.0, -46.5, -140.0, -171.0, 70.0, -86.5, -70.5, 38.75, -110.5, -188.0, 220.0, 81.5, 157.0, -83.5, -38.0, -58.75, -69.5, -97.5, -15.75, 58.75, 52.0, -90.0, 28.0, -192.0, -70.0, -39.5, 122.0, -26.75, -376.0, -52.0], "freivalds_rho": 0.0016915361526833122, "sm_clock_mhz": 1329.615, "temp_c": 89.0, "power_w": 299.988, "cov_samples": 117.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411943.2571425}
{"workload": "gemm", "variant": "bf16", "repeat": 20, "throughput": 248.41901050798066, "unit": "TFLOP/s", "seconds": 2.12449755859375, "work": 527765581332480.0, "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f", "fp_sample": [95.0, -32.25, -69.5, -143.0, -41.5, 34.25, -195.0, -10.25, -66.0, 45.5, 111.5, -162.0, 110.0, -110.0, 211.0, 78.0, 170.0, -158.0, 55.25, -154.0, 193.0, -113.0, 230.0, -109.0, -83.5, 241.0, 123.0, 312.0, -184.0, 229.0, 82.0, 166.0, -42.25, 122.0, 93.0, -46.5, -140.0, -171.0, 70.0, -86.5, -70.5, 38.75, -110.5, -188.0, 220.0, 81.5, 157.0, -83.5, -38.0, -58.75, -69.5, -97.5, -15.75, 58.75, 52.0, -90.0, 28.0, -192.0, -70.0, -39.5, 122.0, -26.75, -376.0, -52.0], "freivalds_rho": 0.0016915361526833122, "sm_clock_mhz": 1336.026, "temp_c": 89.0, "power_w": 299.987, "cov_samples": 117.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411945.6130793}
{"workload": "gemm", "variant": "bf16", "repeat": 21, "throughput": 248.44016603430245, "unit": "TFLOP/s", "seconds": 2.124316650390625, "work": 527765581332480.0, "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f", "fp_sample": [95.0, -32.25, -69.5, -143.0, -41.5, 34.25, -195.0, -10.25, -66.0, 45.5, 111.5, -162.0, 110.0, -110.0, 211.0, 78.0, 170.0, -158.0, 55.25, -154.0, 193.0, -113.0, 230.0, -109.0, -83.5, 241.0, 123.0, 312.0, -184.0, 229.0, 82.0, 166.0, -42.25, 122.0, 93.0, -46.5, -140.0, -171.0, 70.0, -86.5, -70.5, 38.75, -110.5, -188.0, 220.0, 81.5, 157.0, -83.5, -38.0, -58.75, -69.5, -97.5, -15.75, 58.75, 52.0, -90.0, 28.0, -192.0, -70.0, -39.5, 122.0, -26.75, -376.0, -52.0], "freivalds_rho": 0.0016915361526833122, "sm_clock_mhz": 1322.991, "temp_c": 89.0, "power_w": 299.41, "cov_samples": 117.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411947.9692016}
{"workload": "gemm", "variant": "bf16", "repeat": 22, "throughput": 248.62154899431172, "unit": "TFLOP/s", "seconds": 2.122766845703125, "work": 527765581332480.0, "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f", "fp_sample": [95.0, -32.25, -69.5, -143.0, -41.5, 34.25, -195.0, -10.25, -66.0, 45.5, 111.5, -162.0, 110.0, -110.0, 211.0, 78.0, 170.0, -158.0, 55.25, -154.0, 193.0, -113.0, 230.0, -109.0, -83.5, 241.0, 123.0, 312.0, -184.0, 229.0, 82.0, 166.0, -42.25, 122.0, 93.0, -46.5, -140.0, -171.0, 70.0, -86.5, -70.5, 38.75, -110.5, -188.0, 220.0, 81.5, 157.0, -83.5, -38.0, -58.75, -69.5, -97.5, -15.75, 58.75, 52.0, -90.0, 28.0, -192.0, -70.0, -39.5, 122.0, -26.75, -376.0, -52.0], "freivalds_rho": 0.0016915361526833122, "sm_clock_mhz": 1320.0, "temp_c": 89.0, "power_w": 300.113, "cov_samples": 117.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411950.3240523}
{"workload": "gemm", "variant": "bf16", "repeat": 23, "throughput": 248.5500271217903, "unit": "TFLOP/s", "seconds": 2.123377685546875, "work": 527765581332480.0, "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f", "fp_sample": [95.0, -32.25, -69.5, -143.0, -41.5, 34.25, -195.0, -10.25, -66.0, 45.5, 111.5, -162.0, 110.0, -110.0, 211.0, 78.0, 170.0, -158.0, 55.25, -154.0, 193.0, -113.0, 230.0, -109.0, -83.5, 241.0, 123.0, 312.0, -184.0, 229.0, 82.0, 166.0, -42.25, 122.0, 93.0, -46.5, -140.0, -171.0, 70.0, -86.5, -70.5, 38.75, -110.5, -188.0, 220.0, 81.5, 157.0, -83.5, -38.0, -58.75, -69.5, -97.5, -15.75, 58.75, 52.0, -90.0, 28.0, -192.0, -70.0, -39.5, 122.0, -26.75, -376.0, -52.0], "freivalds_rho": 0.0016915361526833122, "sm_clock_mhz": 1337.521, "temp_c": 89.0, "power_w": 300.043, "cov_samples": 117.0, "peak_mem_bytes": 4868014080.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411952.6784494}
{"workload": "gemm", "variant": "tf32", "repeat": 0, "throughput": 117.52389155364308, "unit": "TFLOP/s", "seconds": 2.993805908203125, "work": 351843720888320.0, "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece", "fp_sample": [95.439697265625, -32.48975372314453, -69.81935119628906, -142.7263641357422, -41.56965637207031, 34.43601989746094, -195.3672637939453, -10.223492622375488, -65.94862365722656, 45.59202575683594, 111.03428649902344, -161.11244201660156, 110.26441192626953, -109.64556121826172, 210.9563751220703, 77.79496765136719, 170.384521484375, -157.5360565185547, 54.989707946777344, -153.87757873535156, 192.4331817626953, -113.01828002929688, 230.0465545654297, -108.72017669677734, -83.34320831298828, 240.11537170410156, 123.04536437988281, 311.4515686035156, -184.21192932128906, 228.8820343017578, 81.77556610107422, 165.4242401123047, -42.35224151611328, 122.63975524902344, 93.59327697753906, -45.84782028198242, -139.77273559570312, -171.47230529785156, 70.40106964111328, -86.77385711669922, -70.74066162109375, 38.86100387573242, -109.98912811279297, -187.99131774902344, 220.53053283691406, 81.13597106933594, 157.44808959960938, -83.27406311035156, -38.55706787109375, -58.38422775268555, -69.7916488647461, -97.8554458618164, -15.326045989990234, 59.16139221191406, 51.69379425048828, -89.25042724609375, 27.80886459350586, -191.8271484375, -69.68428039550781, -39.397918701171875, 122.1629867553711, -27.169416427612305, -375.35357666015625, -52.50313186645508], "freivalds_rho": 0.0002885857200644284, "sm_clock_mhz": 1308.14, "temp_c": 88.855, "power_w": 299.451, "cov_samples": 172.0, "peak_mem_bytes": 4328521728.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411956.169334}
{"workload": "gemm", "variant": "tf32", "repeat": 1, "throughput": 117.67260128808596, "unit": "TFLOP/s", "seconds": 2.9900224609375, "work": 351843720888320.0, "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece", "fp_sample": [95.439697265625, -32.48975372314453, -69.81935119628906, -142.7263641357422, -41.56965637207031, 34.43601989746094, -195.3672637939453, -10.223492622375488, -65.94862365722656, 45.59202575683594, 111.03428649902344, -161.11244201660156, 110.26441192626953, -109.64556121826172, 210.9563751220703, 77.79496765136719, 170.384521484375, -157.5360565185547, 54.989707946777344, -153.87757873535156, 192.4331817626953, -113.01828002929688, 230.0465545654297, -108.72017669677734, -83.34320831298828, 240.11537170410156, 123.04536437988281, 311.4515686035156, -184.21192932128906, 228.8820343017578, 81.77556610107422, 165.4242401123047, -42.35224151611328, 122.63975524902344, 93.59327697753906, -45.84782028198242, -139.77273559570312, -171.47230529785156, 70.40106964111328, -86.77385711669922, -70.74066162109375, 38.86100387573242, -109.98912811279297, -187.99131774902344, 220.53053283691406, 81.13597106933594, 157.44808959960938, -83.27406311035156, -38.55706787109375, -58.38422775268555, -69.7916488647461, -97.8554458618164, -15.326045989990234, 59.16139221191406, 51.69379425048828, -89.25042724609375, 27.80886459350586, -191.8271484375, -69.68428039550781, -39.397918701171875, 122.1629867553711, -27.169416427612305, -375.35357666015625, -52.50313186645508], "freivalds_rho": 0.0002885857200644284, "sm_clock_mhz": 1271.532, "temp_c": 88.439, "power_w": 299.994, "cov_samples": 171.0, "peak_mem_bytes": 4328521728.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411959.6126175}
{"workload": "gemm", "variant": "tf32", "repeat": 2, "throughput": 117.85462105870043, "unit": "TFLOP/s", "seconds": 2.985404541015625, "work": 351843720888320.0, "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece", "fp_sample": [95.439697265625, -32.48975372314453, -69.81935119628906, -142.7263641357422, -41.56965637207031, 34.43601989746094, -195.3672637939453, -10.223492622375488, -65.94862365722656, 45.59202575683594, 111.03428649902344, -161.11244201660156, 110.26441192626953, -109.64556121826172, 210.9563751220703, 77.79496765136719, 170.384521484375, -157.5360565185547, 54.989707946777344, -153.87757873535156, 192.4331817626953, -113.01828002929688, 230.0465545654297, -108.72017669677734, -83.34320831298828, 240.11537170410156, 123.04536437988281, 311.4515686035156, -184.21192932128906, 228.8820343017578, 81.77556610107422, 165.4242401123047, -42.35224151611328, 122.63975524902344, 93.59327697753906, -45.84782028198242, -139.77273559570312, -171.47230529785156, 70.40106964111328, -86.77385711669922, -70.74066162109375, 38.86100387573242, -109.98912811279297, -187.99131774902344, 220.53053283691406, 81.13597106933594, 157.44808959960938, -83.27406311035156, -38.55706787109375, -58.38422775268555, -69.7916488647461, -97.8554458618164, -15.326045989990234, 59.16139221191406, 51.69379425048828, -89.25042724609375, 27.80886459350586, -191.8271484375, -69.68428039550781, -39.397918701171875, 122.1629867553711, -27.169416427612305, -375.35357666015625, -52.50313186645508], "freivalds_rho": 0.0002885857200644284, "sm_clock_mhz": 1269.193, "temp_c": 88.0, "power_w": 299.745, "cov_samples": 171.0, "peak_mem_bytes": 4328521728.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411963.0556118}
{"workload": "gemm", "variant": "tf32", "repeat": 3, "throughput": 117.74461056610633, "unit": "TFLOP/s", "seconds": 2.98819384765625, "work": 351843720888320.0, "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece", "fp_sample": [95.439697265625, -32.48975372314453, -69.81935119628906, -142.7263641357422, -41.56965637207031, 34.43601989746094, -195.3672637939453, -10.223492622375488, -65.94862365722656, 45.59202575683594, 111.03428649902344, -161.11244201660156, 110.26441192626953, -109.64556121826172, 210.9563751220703, 77.79496765136719, 170.384521484375, -157.5360565185547, 54.989707946777344, -153.87757873535156, 192.4331817626953, -113.01828002929688, 230.0465545654297, -108.72017669677734, -83.34320831298828, 240.11537170410156, 123.04536437988281, 311.4515686035156, -184.21192932128906, 228.8820343017578, 81.77556610107422, 165.4242401123047, -42.35224151611328, 122.63975524902344, 93.59327697753906, -45.84782028198242, -139.77273559570312, -171.47230529785156, 70.40106964111328, -86.77385711669922, -70.74066162109375, 38.86100387573242, -109.98912811279297, -187.99131774902344, 220.53053283691406, 81.13597106933594, 157.44808959960938, -83.27406311035156, -38.55706787109375, -58.38422775268555, -69.7916488647461, -97.8554458618164, -15.326045989990234, 59.16139221191406, 51.69379425048828, -89.25042724609375, 27.80886459350586, -191.8271484375, -69.68428039550781, -39.397918701171875, 122.1629867553711, -27.169416427612305, -375.35357666015625, -52.50313186645508], "freivalds_rho": 0.0002885857200644284, "sm_clock_mhz": 1267.0, "temp_c": 88.145, "power_w": 299.937, "cov_samples": 172.0, "peak_mem_bytes": 4328521728.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411966.5189166}
{"workload": "gemm", "variant": "tf32", "repeat": 4, "throughput": 117.87840261403666, "unit": "TFLOP/s", "seconds": 2.98480224609375, "work": 351843720888320.0, "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece", "fp_sample": [95.439697265625, -32.48975372314453, -69.81935119628906, -142.7263641357422, -41.56965637207031, 34.43601989746094, -195.3672637939453, -10.223492622375488, -65.94862365722656, 45.59202575683594, 111.03428649902344, -161.11244201660156, 110.26441192626953, -109.64556121826172, 210.9563751220703, 77.79496765136719, 170.384521484375, -157.5360565185547, 54.989707946777344, -153.87757873535156, 192.4331817626953, -113.01828002929688, 230.0465545654297, -108.72017669677734, -83.34320831298828, 240.11537170410156, 123.04536437988281, 311.4515686035156, -184.21192932128906, 228.8820343017578, 81.77556610107422, 165.4242401123047, -42.35224151611328, 122.63975524902344, 93.59327697753906, -45.84782028198242, -139.77273559570312, -171.47230529785156, 70.40106964111328, -86.77385711669922, -70.74066162109375, 38.86100387573242, -109.98912811279297, -187.99131774902344, 220.53053283691406, 81.13597106933594, 157.44808959960938, -83.27406311035156, -38.55706787109375, -58.38422775268555, -69.7916488647461, -97.8554458618164, -15.326045989990234, 59.16139221191406, 51.69379425048828, -89.25042724609375, 27.80886459350586, -191.8271484375, -69.68428039550781, -39.397918701171875, 122.1629867553711, -27.169416427612305, -375.35357666015625, -52.50313186645508], "freivalds_rho": 0.0002885857200644284, "sm_clock_mhz": 1267.0, "temp_c": 88.146, "power_w": 300.574, "cov_samples": 171.0, "peak_mem_bytes": 4328521728.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411969.962077}
{"workload": "gemm", "variant": "tf32", "repeat": 5, "throughput": 117.72541229846517, "unit": "TFLOP/s", "seconds": 2.98868115234375, "work": 351843720888320.0, "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece", "fp_sample": [95.439697265625, -32.48975372314453, -69.81935119628906, -142.7263641357422, -41.56965637207031, 34.43601989746094, -195.3672637939453, -10.223492622375488, -65.94862365722656, 45.59202575683594, 111.03428649902344, -161.11244201660156, 110.26441192626953, -109.64556121826172, 210.9563751220703, 77.79496765136719, 170.384521484375, -157.5360565185547, 54.989707946777344, -153.87757873535156, 192.4331817626953, -113.01828002929688, 230.0465545654297, -108.72017669677734, -83.34320831298828, 240.11537170410156, 123.04536437988281, 311.4515686035156, -184.21192932128906, 228.8820343017578, 81.77556610107422, 165.4242401123047, -42.35224151611328, 122.63975524902344, 93.59327697753906, -45.84782028198242, -139.77273559570312, -171.47230529785156, 70.40106964111328, -86.77385711669922, -70.74066162109375, 38.86100387573242, -109.98912811279297, -187.99131774902344, 220.53053283691406, 81.13597106933594, 157.44808959960938, -83.27406311035156, -38.55706787109375, -58.38422775268555, -69.7916488647461, -97.8554458618164, -15.326045989990234, 59.16139221191406, 51.69379425048828, -89.25042724609375, 27.80886459350586, -191.8271484375, -69.68428039550781, -39.397918701171875, 122.1629867553711, -27.169416427612305, -375.35357666015625, -52.50313186645508], "freivalds_rho": 0.0002885857200644284, "sm_clock_mhz": 1268.163, "temp_c": 88.0, "power_w": 300.051, "cov_samples": 172.0, "peak_mem_bytes": 4328521728.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411973.4197164}
{"workload": "gemm", "variant": "tf32", "repeat": 6, "throughput": 117.71868092177807, "unit": "TFLOP/s", "seconds": 2.98885205078125, "work": 351843720888320.0, "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece", "fp_sample": [95.439697265625, -32.48975372314453, -69.81935119628906, -142.7263641357422, -41.56965637207031, 34.43601989746094, -195.3672637939453, -10.223492622375488, -65.94862365722656, 45.59202575683594, 111.03428649902344, -161.11244201660156, 110.26441192626953, -109.64556121826172, 210.9563751220703, 77.79496765136719, 170.384521484375, -157.5360565185547, 54.989707946777344, -153.87757873535156, 192.4331817626953, -113.01828002929688, 230.0465545654297, -108.72017669677734, -83.34320831298828, 240.11537170410156, 123.04536437988281, 311.4515686035156, -184.21192932128906, 228.8820343017578, 81.77556610107422, 165.4242401123047, -42.35224151611328, 122.63975524902344, 93.59327697753906, -45.84782028198242, -139.77273559570312, -171.47230529785156, 70.40106964111328, -86.77385711669922, -70.74066162109375, 38.86100387573242, -109.98912811279297, -187.99131774902344, 220.53053283691406, 81.13597106933594, 157.44808959960938, -83.27406311035156, -38.55706787109375, -58.38422775268555, -69.7916488647461, -97.8554458618164, -15.326045989990234, 59.16139221191406, 51.69379425048828, -89.25042724609375, 27.80886459350586, -191.8271484375, -69.68428039550781, -39.397918701171875, 122.1629867553711, -27.169416427612305, -375.35357666015625, -52.50313186645508], "freivalds_rho": 0.0002885857200644284, "sm_clock_mhz": 1272.889, "temp_c": 88.0, "power_w": 299.995, "cov_samples": 171.0, "peak_mem_bytes": 4328521728.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411976.8619454}
{"workload": "gemm", "variant": "tf32", "repeat": 7, "throughput": 117.76090899867842, "unit": "TFLOP/s", "seconds": 2.9877802734375, "work": 351843720888320.0, "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece", "fp_sample": [95.439697265625, -32.48975372314453, -69.81935119628906, -142.7263641357422, -41.56965637207031, 34.43601989746094, -195.3672637939453, -10.223492622375488, -65.94862365722656, 45.59202575683594, 111.03428649902344, -161.11244201660156, 110.26441192626953, -109.64556121826172, 210.9563751220703, 77.79496765136719, 170.384521484375, -157.5360565185547, 54.989707946777344, -153.87757873535156, 192.4331817626953, -113.01828002929688, 230.0465545654297, -108.72017669677734, -83.34320831298828, 240.11537170410156, 123.04536437988281, 311.4515686035156, -184.21192932128906, 228.8820343017578, 81.77556610107422, 165.4242401123047, -42.35224151611328, 122.63975524902344, 93.59327697753906, -45.84782028198242, -139.77273559570312, -171.47230529785156, 70.40106964111328, -86.77385711669922, -70.74066162109375, 38.86100387573242, -109.98912811279297, -187.99131774902344, 220.53053283691406, 81.13597106933594, 157.44808959960938, -83.27406311035156, -38.55706787109375, -58.38422775268555, -69.7916488647461, -97.8554458618164, -15.326045989990234, 59.16139221191406, 51.69379425048828, -89.25042724609375, 27.80886459350586, -191.8271484375, -69.68428039550781, -39.397918701171875, 122.1629867553711, -27.169416427612305, -375.35357666015625, -52.50313186645508], "freivalds_rho": 0.0002885857200644284, "sm_clock_mhz": 1273.579, "temp_c": 88.0, "power_w": 299.981, "cov_samples": 171.0, "peak_mem_bytes": 4328521728.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411980.30514}
{"workload": "gemm", "variant": "tf32", "repeat": 8, "throughput": 117.59013449788542, "unit": "TFLOP/s", "seconds": 2.992119384765625, "work": 351843720888320.0, "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece", "fp_sample": [95.439697265625, -32.48975372314453, -69.81935119628906, -142.7263641357422, -41.56965637207031, 34.43601989746094, -195.3672637939453, -10.223492622375488, -65.94862365722656, 45.59202575683594, 111.03428649902344, -161.11244201660156, 110.26441192626953, -109.64556121826172, 210.9563751220703, 77.79496765136719, 170.384521484375, -157.5360565185547, 54.989707946777344, -153.87757873535156, 192.4331817626953, -113.01828002929688, 230.0465545654297, -108.72017669677734, -83.34320831298828, 240.11537170410156, 123.04536437988281, 311.4515686035156, -184.21192932128906, 228.8820343017578, 81.77556610107422, 165.4242401123047, -42.35224151611328, 122.63975524902344, 93.59327697753906, -45.84782028198242, -139.77273559570312, -171.47230529785156, 70.40106964111328, -86.77385711669922, -70.74066162109375, 38.86100387573242, -109.98912811279297, -187.99131774902344, 220.53053283691406, 81.13597106933594, 157.44808959960938, -83.27406311035156, -38.55706787109375, -58.38422775268555, -69.7916488647461, -97.8554458618164, -15.326045989990234, 59.16139221191406, 51.69379425048828, -89.25042724609375, 27.80886459350586, -191.8271484375, -69.68428039550781, -39.397918701171875, 122.1629867553711, -27.169416427612305, -375.35357666015625, -52.50313186645508], "freivalds_rho": 0.0002885857200644284, "sm_clock_mhz": 1276.605, "temp_c": 88.0, "power_w": 299.982, "cov_samples": 172.0, "peak_mem_bytes": 4328521728.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411983.7649755}
{"workload": "gemm", "variant": "tf32", "repeat": 9, "throughput": 117.56428242919468, "unit": "TFLOP/s", "seconds": 2.99277734375, "work": 351843720888320.0, "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece", "fp_sample": [95.439697265625, -32.48975372314453, -69.81935119628906, -142.7263641357422, -41.56965637207031, 34.43601989746094, -195.3672637939453, -10.223492622375488, -65.94862365722656, 45.59202575683594, 111.03428649902344, -161.11244201660156, 110.26441192626953, -109.64556121826172, 210.9563751220703, 77.79496765136719, 170.384521484375, -157.5360565185547, 54.989707946777344, -153.87757873535156, 192.4331817626953, -113.01828002929688, 230.0465545654297, -108.72017669677734, -83.34320831298828, 240.11537170410156, 123.04536437988281, 311.4515686035156, -184.21192932128906, 228.8820343017578, 81.77556610107422, 165.4242401123047, -42.35224151611328, 122.63975524902344, 93.59327697753906, -45.84782028198242, -139.77273559570312, -171.47230529785156, 70.40106964111328, -86.77385711669922, -70.74066162109375, 38.86100387573242, -109.98912811279297, -187.99131774902344, 220.53053283691406, 81.13597106933594, 157.44808959960938, -83.27406311035156, -38.55706787109375, -58.38422775268555, -69.7916488647461, -97.8554458618164, -15.326045989990234, 59.16139221191406, 51.69379425048828, -89.25042724609375, 27.80886459350586, -191.8271484375, -69.68428039550781, -39.397918701171875, 122.1629867553711, -27.169416427612305, -375.35357666015625, -52.50313186645508], "freivalds_rho": 0.0002885857200644284, "sm_clock_mhz": 1276.238, "temp_c": 88.0, "power_w": 299.999, "cov_samples": 172.0, "peak_mem_bytes": 4328521728.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411987.228412}
{"workload": "gemm", "variant": "tf32", "repeat": 10, "throughput": 117.63317294070458, "unit": "TFLOP/s", "seconds": 2.991024658203125, "work": 351843720888320.0, "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece", "fp_sample": [95.439697265625, -32.48975372314453, -69.81935119628906, -142.7263641357422, -41.56965637207031, 34.43601989746094, -195.3672637939453, -10.223492622375488, -65.94862365722656, 45.59202575683594, 111.03428649902344, -161.11244201660156, 110.26441192626953, -109.64556121826172, 210.9563751220703, 77.79496765136719, 170.384521484375, -157.5360565185547, 54.989707946777344, -153.87757873535156, 192.4331817626953, -113.01828002929688, 230.0465545654297, -108.72017669677734, -83.34320831298828, 240.11537170410156, 123.04536437988281, 311.4515686035156, -184.21192932128906, 228.8820343017578, 81.77556610107422, 165.4242401123047, -42.35224151611328, 122.63975524902344, 93.59327697753906, -45.84782028198242, -139.77273559570312, -171.47230529785156, 70.40106964111328, -86.77385711669922, -70.74066162109375, 38.86100387573242, -109.98912811279297, -187.99131774902344, 220.53053283691406, 81.13597106933594, 157.44808959960938, -83.27406311035156, -38.55706787109375, -58.38422775268555, -69.7916488647461, -97.8554458618164, -15.326045989990234, 59.16139221191406, 51.69379425048828, -89.25042724609375, 27.80886459350586, -191.8271484375, -69.68428039550781, -39.397918701171875, 122.1629867553711, -27.169416427612305, -375.35357666015625, -52.50313186645508], "freivalds_rho": 0.0002885857200644284, "sm_clock_mhz": 1281.89, "temp_c": 88.0, "power_w": 299.986, "cov_samples": 172.0, "peak_mem_bytes": 4328521728.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411990.6869433}
{"workload": "gemm", "variant": "tf32", "repeat": 11, "throughput": 117.76163069828874, "unit": "TFLOP/s", "seconds": 2.987761962890625, "work": 351843720888320.0, "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece", "fp_sample": [95.439697265625, -32.48975372314453, -69.81935119628906, -142.7263641357422, -41.56965637207031, 34.43601989746094, -195.3672637939453, -10.223492622375488, -65.94862365722656, 45.59202575683594, 111.03428649902344, -161.11244201660156, 110.26441192626953, -109.64556121826172, 210.9563751220703, 77.79496765136719, 170.384521484375, -157.5360565185547, 54.989707946777344, -153.87757873535156, 192.4331817626953, -113.01828002929688, 230.0465545654297, -108.72017669677734, -83.34320831298828, 240.11537170410156, 123.04536437988281, 311.4515686035156, -184.21192932128906, 228.8820343017578, 81.77556610107422, 165.4242401123047, -42.35224151611328, 122.63975524902344, 93.59327697753906, -45.84782028198242, -139.77273559570312, -171.47230529785156, 70.40106964111328, -86.77385711669922, -70.74066162109375, 38.86100387573242, -109.98912811279297, -187.99131774902344, 220.53053283691406, 81.13597106933594, 157.44808959960938, -83.27406311035156, -38.55706787109375, -58.38422775268555, -69.7916488647461, -97.8554458618164, -15.326045989990234, 59.16139221191406, 51.69379425048828, -89.25042724609375, 27.80886459350586, -191.8271484375, -69.68428039550781, -39.397918701171875, 122.1629867553711, -27.169416427612305, -375.35357666015625, -52.50313186645508], "freivalds_rho": 0.0002885857200644284, "sm_clock_mhz": 1279.135, "temp_c": 88.0, "power_w": 299.998, "cov_samples": 171.0, "peak_mem_bytes": 4328521728.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411994.1301825}
{"workload": "gemm", "variant": "tf32", "repeat": 12, "throughput": 117.74915135246579, "unit": "TFLOP/s", "seconds": 2.98807861328125, "work": 351843720888320.0, "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece", "fp_sample": [95.439697265625, -32.48975372314453, -69.81935119628906, -142.7263641357422, -41.56965637207031, 34.43601989746094, -195.3672637939453, -10.223492622375488, -65.94862365722656, 45.59202575683594, 111.03428649902344, -161.11244201660156, 110.26441192626953, -109.64556121826172, 210.9563751220703, 77.79496765136719, 170.384521484375, -157.5360565185547, 54.989707946777344, -153.87757873535156, 192.4331817626953, -113.01828002929688, 230.0465545654297, -108.72017669677734, -83.34320831298828, 240.11537170410156, 123.04536437988281, 311.4515686035156, -184.21192932128906, 228.8820343017578, 81.77556610107422, 165.4242401123047, -42.35224151611328, 122.63975524902344, 93.59327697753906, -45.84782028198242, -139.77273559570312, -171.47230529785156, 70.40106964111328, -86.77385711669922, -70.74066162109375, 38.86100387573242, -109.98912811279297, -187.99131774902344, 220.53053283691406, 81.13597106933594, 157.44808959960938, -83.27406311035156, -38.55706787109375, -58.38422775268555, -69.7916488647461, -97.8554458618164, -15.326045989990234, 59.16139221191406, 51.69379425048828, -89.25042724609375, 27.80886459350586, -191.8271484375, -69.68428039550781, -39.397918701171875, 122.1629867553711, -27.169416427612305, -375.35357666015625, -52.50313186645508], "freivalds_rho": 0.0002885857200644284, "sm_clock_mhz": 1270.228, "temp_c": 88.0, "power_w": 300.044, "cov_samples": 171.0, "peak_mem_bytes": 4328521728.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782411997.5743136}
{"workload": "gemm", "variant": "tf32", "repeat": 13, "throughput": 117.67881810646554, "unit": "TFLOP/s", "seconds": 2.989864501953125, "work": 351843720888320.0, "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece", "fp_sample": [95.439697265625, -32.48975372314453, -69.81935119628906, -142.7263641357422, -41.56965637207031, 34.43601989746094, -195.3672637939453, -10.223492622375488, -65.94862365722656, 45.59202575683594, 111.03428649902344, -161.11244201660156, 110.26441192626953, -109.64556121826172, 210.9563751220703, 77.79496765136719, 170.384521484375, -157.5360565185547, 54.989707946777344, -153.87757873535156, 192.4331817626953, -113.01828002929688, 230.0465545654297, -108.72017669677734, -83.34320831298828, 240.11537170410156, 123.04536437988281, 311.4515686035156, -184.21192932128906, 228.8820343017578, 81.77556610107422, 165.4242401123047, -42.35224151611328, 122.63975524902344, 93.59327697753906, -45.84782028198242, -139.77273559570312, -171.47230529785156, 70.40106964111328, -86.77385711669922, -70.74066162109375, 38.86100387573242, -109.98912811279297, -187.99131774902344, 220.53053283691406, 81.13597106933594, 157.44808959960938, -83.27406311035156, -38.55706787109375, -58.38422775268555, -69.7916488647461, -97.8554458618164, -15.326045989990234, 59.16139221191406, 51.69379425048828, -89.25042724609375, 27.80886459350586, -191.8271484375, -69.68428039550781, -39.397918701171875, 122.1629867553711, -27.169416427612305, -375.35357666015625, -52.50313186645508], "freivalds_rho": 0.0002885857200644284, "sm_clock_mhz": 1267.0, "temp_c": 88.0, "power_w": 300.007, "cov_samples": 172.0, "peak_mem_bytes": 4328521728.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412001.037659}
{"workload": "gemm", "variant": "tf32", "repeat": 14, "throughput": 117.68566985883444, "unit": "TFLOP/s", "seconds": 2.9896904296875, "work": 351843720888320.0, "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece", "fp_sample": [95.439697265625, -32.48975372314453, -69.81935119628906, -142.7263641357422, -41.56965637207031, 34.43601989746094, -195.3672637939453, -10.223492622375488, -65.94862365722656, 45.59202575683594, 111.03428649902344, -161.11244201660156, 110.26441192626953, -109.64556121826172, 210.9563751220703, 77.79496765136719, 170.384521484375, -157.5360565185547, 54.989707946777344, -153.87757873535156, 192.4331817626953, -113.01828002929688, 230.0465545654297, -108.72017669677734, -83.34320831298828, 240.11537170410156, 123.04536437988281, 311.4515686035156, -184.21192932128906, 228.8820343017578, 81.77556610107422, 165.4242401123047, -42.35224151611328, 122.63975524902344, 93.59327697753906, -45.84782028198242, -139.77273559570312, -171.47230529785156, 70.40106964111328, -86.77385711669922, -70.74066162109375, 38.86100387573242, -109.98912811279297, -187.99131774902344, 220.53053283691406, 81.13597106933594, 157.44808959960938, -83.27406311035156, -38.55706787109375, -58.38422775268555, -69.7916488647461, -97.8554458618164, -15.326045989990234, 59.16139221191406, 51.69379425048828, -89.25042724609375, 27.80886459350586, -191.8271484375, -69.68428039550781, -39.397918701171875, 122.1629867553711, -27.169416427612305, -375.35357666015625, -52.50313186645508], "freivalds_rho": 0.0002885857200644284, "sm_clock_mhz": 1264.994, "temp_c": 88.146, "power_w": 300.632, "cov_samples": 171.0, "peak_mem_bytes": 4328521728.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412004.4805045}
{"workload": "gemm", "variant": "tf32", "repeat": 15, "throughput": 117.57306797948674, "unit": "TFLOP/s", "seconds": 2.9925537109375, "work": 351843720888320.0, "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece", "fp_sample": [95.439697265625, -32.48975372314453, -69.81935119628906, -142.7263641357422, -41.56965637207031, 34.43601989746094, -195.3672637939453, -10.223492622375488, -65.94862365722656, 45.59202575683594, 111.03428649902344, -161.11244201660156, 110.26441192626953, -109.64556121826172, 210.9563751220703, 77.79496765136719, 170.384521484375, -157.5360565185547, 54.989707946777344, -153.87757873535156, 192.4331817626953, -113.01828002929688, 230.0465545654297, -108.72017669677734, -83.34320831298828, 240.11537170410156, 123.04536437988281, 311.4515686035156, -184.21192932128906, 228.8820343017578, 81.77556610107422, 165.4242401123047, -42.35224151611328, 122.63975524902344, 93.59327697753906, -45.84782028198242, -139.77273559570312, -171.47230529785156, 70.40106964111328, -86.77385711669922, -70.74066162109375, 38.86100387573242, -109.98912811279297, -187.99131774902344, 220.53053283691406, 81.13597106933594, 157.44808959960938, -83.27406311035156, -38.55706787109375, -58.38422775268555, -69.7916488647461, -97.8554458618164, -15.326045989990234, 59.16139221191406, 51.69379425048828, -89.25042724609375, 27.80886459350586, -191.8271484375, -69.68428039550781, -39.397918701171875, 122.1629867553711, -27.169416427612305, -375.35357666015625, -52.50313186645508], "freivalds_rho": 0.0002885857200644284, "sm_clock_mhz": 1266.023, "temp_c": 88.0, "power_w": 300.114, "cov_samples": 172.0, "peak_mem_bytes": 4328521728.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412007.9456758}
{"workload": "gemm", "variant": "tf32", "repeat": 16, "throughput": 117.65313834294233, "unit": "TFLOP/s", "seconds": 2.99051708984375, "work": 351843720888320.0, "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece", "fp_sample": [95.439697265625, -32.48975372314453, -69.81935119628906, -142.7263641357422, -41.56965637207031, 34.43601989746094, -195.3672637939453, -10.223492622375488, -65.94862365722656, 45.59202575683594, 111.03428649902344, -161.11244201660156, 110.26441192626953, -109.64556121826172, 210.9563751220703, 77.79496765136719, 170.384521484375, -157.5360565185547, 54.989707946777344, -153.87757873535156, 192.4331817626953, -113.01828002929688, 230.0465545654297, -108.72017669677734, -83.34320831298828, 240.11537170410156, 123.04536437988281, 311.4515686035156, -184.21192932128906, 228.8820343017578, 81.77556610107422, 165.4242401123047, -42.35224151611328, 122.63975524902344, 93.59327697753906, -45.84782028198242, -139.77273559570312, -171.47230529785156, 70.40106964111328, -86.77385711669922, -70.74066162109375, 38.86100387573242, -109.98912811279297, -187.99131774902344, 220.53053283691406, 81.13597106933594, 157.44808959960938, -83.27406311035156, -38.55706787109375, -58.38422775268555, -69.7916488647461, -97.8554458618164, -15.326045989990234, 59.16139221191406, 51.69379425048828, -89.25042724609375, 27.80886459350586, -191.8271484375, -69.68428039550781, -39.397918701171875, 122.1629867553711, -27.169416427612305, -375.35357666015625, -52.50313186645508], "freivalds_rho": 0.0002885857200644284, "sm_clock_mhz": 1264.953, "temp_c": 88.0, "power_w": 299.996, "cov_samples": 171.0, "peak_mem_bytes": 4328521728.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412011.389301}
{"workload": "gemm", "variant": "tf32", "repeat": 17, "throughput": 117.77699056327008, "unit": "TFLOP/s", "seconds": 2.987372314453125, "work": 351843720888320.0, "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece", "fp_sample": [95.439697265625, -32.48975372314453, -69.81935119628906, -142.7263641357422, -41.56965637207031, 34.43601989746094, -195.3672637939453, -10.223492622375488, -65.94862365722656, 45.59202575683594, 111.03428649902344, -161.11244201660156, 110.26441192626953, -109.64556121826172, 210.9563751220703, 77.79496765136719, 170.384521484375, -157.5360565185547, 54.989707946777344, -153.87757873535156, 192.4331817626953, -113.01828002929688, 230.0465545654297, -108.72017669677734, -83.34320831298828, 240.11537170410156, 123.04536437988281, 311.4515686035156, -184.21192932128906, 228.8820343017578, 81.77556610107422, 165.4242401123047, -42.35224151611328, 122.63975524902344, 93.59327697753906, -45.84782028198242, -139.77273559570312, -171.47230529785156, 70.40106964111328, -86.77385711669922, -70.74066162109375, 38.86100387573242, -109.98912811279297, -187.99131774902344, 220.53053283691406, 81.13597106933594, 157.44808959960938, -83.27406311035156, -38.55706787109375, -58.38422775268555, -69.7916488647461, -97.8554458618164, -15.326045989990234, 59.16139221191406, 51.69379425048828, -89.25042724609375, 27.80886459350586, -191.8271484375, -69.68428039550781, -39.397918701171875, 122.1629867553711, -27.169416427612305, -375.35357666015625, -52.50313186645508], "freivalds_rho": 0.0002885857200644284, "sm_clock_mhz": 1272.556, "temp_c": 88.0, "power_w": 299.993, "cov_samples": 171.0, "peak_mem_bytes": 4328521728.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412014.8317473}
{"workload": "gemm", "variant": "tf32", "repeat": 18, "throughput": 117.60783941004125, "unit": "TFLOP/s", "seconds": 2.9916689453125, "work": 351843720888320.0, "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece", "fp_sample": [95.439697265625, -32.48975372314453, -69.81935119628906, -142.7263641357422, -41.56965637207031, 34.43601989746094, -195.3672637939453, -10.223492622375488, -65.94862365722656, 45.59202575683594, 111.03428649902344, -161.11244201660156, 110.26441192626953, -109.64556121826172, 210.9563751220703, 77.79496765136719, 170.384521484375, -157.5360565185547, 54.989707946777344, -153.87757873535156, 192.4331817626953, -113.01828002929688, 230.0465545654297, -108.72017669677734, -83.34320831298828, 240.11537170410156, 123.04536437988281, 311.4515686035156, -184.21192932128906, 228.8820343017578, 81.77556610107422, 165.4242401123047, -42.35224151611328, 122.63975524902344, 93.59327697753906, -45.84782028198242, -139.77273559570312, -171.47230529785156, 70.40106964111328, -86.77385711669922, -70.74066162109375, 38.86100387573242, -109.98912811279297, -187.99131774902344, 220.53053283691406, 81.13597106933594, 157.44808959960938, -83.27406311035156, -38.55706787109375, -58.38422775268555, -69.7916488647461, -97.8554458618164, -15.326045989990234, 59.16139221191406, 51.69379425048828, -89.25042724609375, 27.80886459350586, -191.8271484375, -69.68428039550781, -39.397918701171875, 122.1629867553711, -27.169416427612305, -375.35357666015625, -52.50313186645508], "freivalds_rho": 0.0002885857200644284, "sm_clock_mhz": 1272.262, "temp_c": 88.0, "power_w": 300.012, "cov_samples": 172.0, "peak_mem_bytes": 4328521728.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412018.2944455}
{"workload": "gemm", "variant": "tf32", "repeat": 19, "throughput": 117.60949022096166, "unit": "TFLOP/s", "seconds": 2.991626953125, "work": 351843720888320.0, "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece", "fp_sample": [95.439697265625, -32.48975372314453, -69.81935119628906, -142.7263641357422, -41.56965637207031, 34.43601989746094, -195.3672637939453, -10.223492622375488, -65.94862365722656, 45.59202575683594, 111.03428649902344, -161.11244201660156, 110.26441192626953, -109.64556121826172, 210.9563751220703, 77.79496765136719, 170.384521484375, -157.5360565185547, 54.989707946777344, -153.87757873535156, 192.4331817626953, -113.01828002929688, 230.0465545654297, -108.72017669677734, -83.34320831298828, 240.11537170410156, 123.04536437988281, 311.4515686035156, -184.21192932128906, 228.8820343017578, 81.77556610107422, 165.4242401123047, -42.35224151611328, 122.63975524902344, 93.59327697753906, -45.84782028198242, -139.77273559570312, -171.47230529785156, 70.40106964111328, -86.77385711669922, -70.74066162109375, 38.86100387573242, -109.98912811279297, -187.99131774902344, 220.53053283691406, 81.13597106933594, 157.44808959960938, -83.27406311035156, -38.55706787109375, -58.38422775268555, -69.7916488647461, -97.8554458618164, -15.326045989990234, 59.16139221191406, 51.69379425048828, -89.25042724609375, 27.80886459350586, -191.8271484375, -69.68428039550781, -39.397918701171875, 122.1629867553711, -27.169416427612305, -375.35357666015625, -52.50313186645508], "freivalds_rho": 0.0002885857200644284, "sm_clock_mhz": 1282.14, "temp_c": 88.0, "power_w": 300.018, "cov_samples": 172.0, "peak_mem_bytes": 4328521728.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412021.754018}
{"workload": "gemm", "variant": "tf32", "repeat": 20, "throughput": 117.44033142215267, "unit": "TFLOP/s", "seconds": 2.99593603515625, "work": 351843720888320.0, "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece", "fp_sample": [95.439697265625, -32.48975372314453, -69.81935119628906, -142.7263641357422, -41.56965637207031, 34.43601989746094, -195.3672637939453, -10.223492622375488, -65.94862365722656, 45.59202575683594, 111.03428649902344, -161.11244201660156, 110.26441192626953, -109.64556121826172, 210.9563751220703, 77.79496765136719, 170.384521484375, -157.5360565185547, 54.989707946777344, -153.87757873535156, 192.4331817626953, -113.01828002929688, 230.0465545654297, -108.72017669677734, -83.34320831298828, 240.11537170410156, 123.04536437988281, 311.4515686035156, -184.21192932128906, 228.8820343017578, 81.77556610107422, 165.4242401123047, -42.35224151611328, 122.63975524902344, 93.59327697753906, -45.84782028198242, -139.77273559570312, -171.47230529785156, 70.40106964111328, -86.77385711669922, -70.74066162109375, 38.86100387573242, -109.98912811279297, -187.99131774902344, 220.53053283691406, 81.13597106933594, 157.44808959960938, -83.27406311035156, -38.55706787109375, -58.38422775268555, -69.7916488647461, -97.8554458618164, -15.326045989990234, 59.16139221191406, 51.69379425048828, -89.25042724609375, 27.80886459350586, -191.8271484375, -69.68428039550781, -39.397918701171875, 122.1629867553711, -27.169416427612305, -375.35357666015625, -52.50313186645508], "freivalds_rho": 0.0002885857200644284, "sm_clock_mhz": 1278.459, "temp_c": 88.0, "power_w": 299.981, "cov_samples": 172.0, "peak_mem_bytes": 4328521728.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412025.2164166}
{"workload": "gemm", "variant": "tf32", "repeat": 21, "throughput": 117.68407456893533, "unit": "TFLOP/s", "seconds": 2.98973095703125, "work": 351843720888320.0, "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece", "fp_sample": [95.439697265625, -32.48975372314453, -69.81935119628906, -142.7263641357422, -41.56965637207031, 34.43601989746094, -195.3672637939453, -10.223492622375488, -65.94862365722656, 45.59202575683594, 111.03428649902344, -161.11244201660156, 110.26441192626953, -109.64556121826172, 210.9563751220703, 77.79496765136719, 170.384521484375, -157.5360565185547, 54.989707946777344, -153.87757873535156, 192.4331817626953, -113.01828002929688, 230.0465545654297, -108.72017669677734, -83.34320831298828, 240.11537170410156, 123.04536437988281, 311.4515686035156, -184.21192932128906, 228.8820343017578, 81.77556610107422, 165.4242401123047, -42.35224151611328, 122.63975524902344, 93.59327697753906, -45.84782028198242, -139.77273559570312, -171.47230529785156, 70.40106964111328, -86.77385711669922, -70.74066162109375, 38.86100387573242, -109.98912811279297, -187.99131774902344, 220.53053283691406, 81.13597106933594, 157.44808959960938, -83.27406311035156, -38.55706787109375, -58.38422775268555, -69.7916488647461, -97.8554458618164, -15.326045989990234, 59.16139221191406, 51.69379425048828, -89.25042724609375, 27.80886459350586, -191.8271484375, -69.68428039550781, -39.397918701171875, 122.1629867553711, -27.169416427612305, -375.35357666015625, -52.50313186645508], "freivalds_rho": 0.0002885857200644284, "sm_clock_mhz": 1282.579, "temp_c": 88.0, "power_w": 299.997, "cov_samples": 171.0, "peak_mem_bytes": 4328521728.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412028.6588063}
{"workload": "gemm", "variant": "tf32", "repeat": 22, "throughput": 117.71960403646315, "unit": "TFLOP/s", "seconds": 2.98882861328125, "work": 351843720888320.0, "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece", "fp_sample": [95.439697265625, -32.48975372314453, -69.81935119628906, -142.7263641357422, -41.56965637207031, 34.43601989746094, -195.3672637939453, -10.223492622375488, -65.94862365722656, 45.59202575683594, 111.03428649902344, -161.11244201660156, 110.26441192626953, -109.64556121826172, 210.9563751220703, 77.79496765136719, 170.384521484375, -157.5360565185547, 54.989707946777344, -153.87757873535156, 192.4331817626953, -113.01828002929688, 230.0465545654297, -108.72017669677734, -83.34320831298828, 240.11537170410156, 123.04536437988281, 311.4515686035156, -184.21192932128906, 228.8820343017578, 81.77556610107422, 165.4242401123047, -42.35224151611328, 122.63975524902344, 93.59327697753906, -45.84782028198242, -139.77273559570312, -171.47230529785156, 70.40106964111328, -86.77385711669922, -70.74066162109375, 38.86100387573242, -109.98912811279297, -187.99131774902344, 220.53053283691406, 81.13597106933594, 157.44808959960938, -83.27406311035156, -38.55706787109375, -58.38422775268555, -69.7916488647461, -97.8554458618164, -15.326045989990234, 59.16139221191406, 51.69379425048828, -89.25042724609375, 27.80886459350586, -191.8271484375, -69.68428039550781, -39.397918701171875, 122.1629867553711, -27.169416427612305, -375.35357666015625, -52.50313186645508], "freivalds_rho": 0.0002885857200644284, "sm_clock_mhz": 1268.308, "temp_c": 88.0, "power_w": 299.987, "cov_samples": 172.0, "peak_mem_bytes": 4328521728.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412032.1227853}
{"workload": "gemm", "variant": "tf32", "repeat": 23, "throughput": 117.7572236572584, "unit": "TFLOP/s", "seconds": 2.987873779296875, "work": 351843720888320.0, "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece", "fp_sample": [95.439697265625, -32.48975372314453, -69.81935119628906, -142.7263641357422, -41.56965637207031, 34.43601989746094, -195.3672637939453, -10.223492622375488, -65.94862365722656, 45.59202575683594, 111.03428649902344, -161.11244201660156, 110.26441192626953, -109.64556121826172, 210.9563751220703, 77.79496765136719, 170.384521484375, -157.5360565185547, 54.989707946777344, -153.87757873535156, 192.4331817626953, -113.01828002929688, 230.0465545654297, -108.72017669677734, -83.34320831298828, 240.11537170410156, 123.04536437988281, 311.4515686035156, -184.21192932128906, 228.8820343017578, 81.77556610107422, 165.4242401123047, -42.35224151611328, 122.63975524902344, 93.59327697753906, -45.84782028198242, -139.77273559570312, -171.47230529785156, 70.40106964111328, -86.77385711669922, -70.74066162109375, 38.86100387573242, -109.98912811279297, -187.99131774902344, 220.53053283691406, 81.13597106933594, 157.44808959960938, -83.27406311035156, -38.55706787109375, -58.38422775268555, -69.7916488647461, -97.8554458618164, -15.326045989990234, 59.16139221191406, 51.69379425048828, -89.25042724609375, 27.80886459350586, -191.8271484375, -69.68428039550781, -39.397918701171875, 122.1629867553711, -27.169416427612305, -375.35357666015625, -52.50313186645508], "freivalds_rho": 0.0002885857200644284, "sm_clock_mhz": 1270.363, "temp_c": 88.0, "power_w": 299.313, "cov_samples": 171.0, "peak_mem_bytes": 4328521728.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412035.563725}
{"workload": "gemm", "variant": "fp8", "repeat": 0, "throughput": 485.1597515572446, "unit": "TFLOP/s", "seconds": 1.4504241943359375, "work": 703687441776640.0, "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340", "fp_sample": [92.0, -23.125, -75.5, -144.0, -44.5, 42.25, -192.0, -11.1875, -70.0, 51.0, 114.5, -164.0, 114.0, -116.0, 209.0, 73.5, 171.0, -155.0, 49.0, -158.0, 188.0, -120.5, 228.0, -114.0, -87.5, 240.0, 117.5, 300.0, -185.0, 221.0, 84.5, 167.0, -44.25, 123.0, 96.0, -42.5, -143.0, -162.0, 69.5, -97.0, -64.0, 37.75, -102.5, -188.0, 225.0, 79.0, 156.0, -85.5, -43.5, -51.5, -72.0, -96.0, -14.5, 62.0, 55.75, -89.5, 30.875, -199.0, -72.5, -43.5, 129.0, -23.5, -380.0, -56.0], "freivalds_rho": 0.001714831206294942, "sm_clock_mhz": 1297.532, "temp_c": 89.253, "power_w": 298.478, "cov_samples": 79.0, "peak_mem_bytes": 4331143680.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412037.178977}
{"workload": "gemm", "variant": "fp8", "repeat": 1, "throughput": 484.1567517407931, "unit": "TFLOP/s", "seconds": 1.453428955078125, "work": 703687441776640.0, "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340", "fp_sample": [92.0, -23.125, -75.5, -144.0, -44.5, 42.25, -192.0, -11.1875, -70.0, 51.0, 114.5, -164.0, 114.0, -116.0, 209.0, 73.5, 171.0, -155.0, 49.0, -158.0, 188.0, -120.5, 228.0, -114.0, -87.5, 240.0, 117.5, 300.0, -185.0, 221.0, 84.5, 167.0, -44.25, 123.0, 96.0, -42.5, -143.0, -162.0, 69.5, -97.0, -64.0, 37.75, -102.5, -188.0, 225.0, 79.0, 156.0, -85.5, -43.5, -51.5, -72.0, -96.0, -14.5, 62.0, 55.75, -89.5, 30.875, -199.0, -72.5, -43.5, 129.0, -23.5, -380.0, -56.0], "freivalds_rho": 0.001714831206294942, "sm_clock_mhz": 1325.797, "temp_c": 89.0, "power_w": 300.0, "cov_samples": 79.0, "peak_mem_bytes": 4331143680.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412038.7707758}
{"workload": "gemm", "variant": "fp8", "repeat": 2, "throughput": 483.9398291323603, "unit": "TFLOP/s", "seconds": 1.4540804443359374, "work": 703687441776640.0, "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340", "fp_sample": [92.0, -23.125, -75.5, -144.0, -44.5, 42.25, -192.0, -11.1875, -70.0, 51.0, 114.5, -164.0, 114.0, -116.0, 209.0, 73.5, 171.0, -155.0, 49.0, -158.0, 188.0, -120.5, 228.0, -114.0, -87.5, 240.0, 117.5, 300.0, -185.0, 221.0, 84.5, 167.0, -44.25, 123.0, 96.0, -42.5, -143.0, -162.0, 69.5, -97.0, -64.0, 37.75, -102.5, -188.0, 225.0, 79.0, 156.0, -85.5, -43.5, -51.5, -72.0, -96.0, -14.5, 62.0, 55.75, -89.5, 30.875, -199.0, -72.5, -43.5, 129.0, -23.5, -380.0, -56.0], "freivalds_rho": 0.001714831206294942, "sm_clock_mhz": 1344.468, "temp_c": 89.0, "power_w": 299.989, "cov_samples": 79.0, "peak_mem_bytes": 4331143680.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412040.3641691}
{"workload": "gemm", "variant": "fp8", "repeat": 3, "throughput": 484.0742193853002, "unit": "TFLOP/s", "seconds": 1.4536767578125, "work": 703687441776640.0, "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340", "fp_sample": [92.0, -23.125, -75.5, -144.0, -44.5, 42.25, -192.0, -11.1875, -70.0, 51.0, 114.5, -164.0, 114.0, -116.0, 209.0, 73.5, 171.0, -155.0, 49.0, -158.0, 188.0, -120.5, 228.0, -114.0, -87.5, 240.0, 117.5, 300.0, -185.0, 221.0, 84.5, 167.0, -44.25, 123.0, 96.0, -42.5, -143.0, -162.0, 69.5, -97.0, -64.0, 37.75, -102.5, -188.0, 225.0, 79.0, 156.0, -85.5, -43.5, -51.5, -72.0, -96.0, -14.5, 62.0, 55.75, -89.5, 30.875, -199.0, -72.5, -43.5, 129.0, -23.5, -380.0, -56.0], "freivalds_rho": 0.001714831206294942, "sm_clock_mhz": 1338.823, "temp_c": 89.0, "power_w": 300.03, "cov_samples": 79.0, "peak_mem_bytes": 4331143680.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412041.956164}
{"workload": "gemm", "variant": "fp8", "repeat": 4, "throughput": 484.16008615144347, "unit": "TFLOP/s", "seconds": 1.4534189453125, "work": 703687441776640.0, "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340", "fp_sample": [92.0, -23.125, -75.5, -144.0, -44.5, 42.25, -192.0, -11.1875, -70.0, 51.0, 114.5, -164.0, 114.0, -116.0, 209.0, 73.5, 171.0, -155.0, 49.0, -158.0, 188.0, -120.5, 228.0, -114.0, -87.5, 240.0, 117.5, 300.0, -185.0, 221.0, 84.5, 167.0, -44.25, 123.0, 96.0, -42.5, -143.0, -162.0, 69.5, -97.0, -64.0, 37.75, -102.5, -188.0, 225.0, 79.0, 156.0, -85.5, -43.5, -51.5, -72.0, -96.0, -14.5, 62.0, 55.75, -89.5, 30.875, -199.0, -72.5, -43.5, 129.0, -23.5, -380.0, -56.0], "freivalds_rho": 0.001714831206294942, "sm_clock_mhz": 1303.177, "temp_c": 89.0, "power_w": 300.047, "cov_samples": 79.0, "peak_mem_bytes": 4331143680.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412043.547498}
{"workload": "gemm", "variant": "fp8", "repeat": 5, "throughput": 483.964084568448, "unit": "TFLOP/s", "seconds": 1.454007568359375, "work": 703687441776640.0, "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340", "fp_sample": [92.0, -23.125, -75.5, -144.0, -44.5, 42.25, -192.0, -11.1875, -70.0, 51.0, 114.5, -164.0, 114.0, -116.0, 209.0, 73.5, 171.0, -155.0, 49.0, -158.0, 188.0, -120.5, 228.0, -114.0, -87.5, 240.0, 117.5, 300.0, -185.0, 221.0, 84.5, 167.0, -44.25, 123.0, 96.0, -42.5, -143.0, -162.0, 69.5, -97.0, -64.0, 37.75, -102.5, -188.0, 225.0, 79.0, 156.0, -85.5, -43.5, -51.5, -72.0, -96.0, -14.5, 62.0, 55.75, -89.5, 30.875, -199.0, -72.5, -43.5, 129.0, -23.5, -380.0, -56.0], "freivalds_rho": 0.001714831206294942, "sm_clock_mhz": 1302.063, "temp_c": 89.316, "power_w": 300.064, "cov_samples": 79.0, "peak_mem_bytes": 4331143680.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412045.1401086}
{"workload": "gemm", "variant": "fp8", "repeat": 6, "throughput": 484.02430706629855, "unit": "TFLOP/s", "seconds": 1.45382666015625, "work": 703687441776640.0, "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340", "fp_sample": [92.0, -23.125, -75.5, -144.0, -44.5, 42.25, -192.0, -11.1875, -70.0, 51.0, 114.5, -164.0, 114.0, -116.0, 209.0, 73.5, 171.0, -155.0, 49.0, -158.0, 188.0, -120.5, 228.0, -114.0, -87.5, 240.0, 117.5, 300.0, -185.0, 221.0, 84.5, 167.0, -44.25, 123.0, 96.0, -42.5, -143.0, -162.0, 69.5, -97.0, -64.0, 37.75, -102.5, -188.0, 225.0, 79.0, 156.0, -85.5, -43.5, -51.5, -72.0, -96.0, -14.5, 62.0, 55.75, -89.5, 30.875, -199.0, -72.5, -43.5, 129.0, -23.5, -380.0, -56.0], "freivalds_rho": 0.001714831206294942, "sm_clock_mhz": 1311.241, "temp_c": 88.051, "power_w": 298.42, "cov_samples": 79.0, "peak_mem_bytes": 4331143680.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412046.7318597}
{"workload": "gemm", "variant": "fp8", "repeat": 7, "throughput": 483.93251641257723, "unit": "TFLOP/s", "seconds": 1.4541024169921875, "work": 703687441776640.0, "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340", "fp_sample": [92.0, -23.125, -75.5, -144.0, -44.5, 42.25, -192.0, -11.1875, -70.0, 51.0, 114.5, -164.0, 114.0, -116.0, 209.0, 73.5, 171.0, -155.0, 49.0, -158.0, 188.0, -120.5, 228.0, -114.0, -87.5, 240.0, 117.5, 300.0, -185.0, 221.0, 84.5, 167.0, -44.25, 123.0, 96.0, -42.5, -143.0, -162.0, 69.5, -97.0, -64.0, 37.75, -102.5, -188.0, 225.0, 79.0, 156.0, -85.5, -43.5, -51.5, -72.0, -96.0, -14.5, 62.0, 55.75, -89.5, 30.875, -199.0, -72.5, -43.5, 129.0, -23.5, -380.0, -56.0], "freivalds_rho": 0.001714831206294942, "sm_clock_mhz": 1339.722, "temp_c": 89.0, "power_w": 299.981, "cov_samples": 79.0, "peak_mem_bytes": 4331143680.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412048.323856}
{"workload": "gemm", "variant": "fp8", "repeat": 8, "throughput": 484.1860717299516, "unit": "TFLOP/s", "seconds": 1.4533409423828125, "work": 703687441776640.0, "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340", "fp_sample": [92.0, -23.125, -75.5, -144.0, -44.5, 42.25, -192.0, -11.1875, -70.0, 51.0, 114.5, -164.0, 114.0, -116.0, 209.0, 73.5, 171.0, -155.0, 49.0, -158.0, 188.0, -120.5, 228.0, -114.0, -87.5, 240.0, 117.5, 300.0, -185.0, 221.0, 84.5, 167.0, -44.25, 123.0, 96.0, -42.5, -143.0, -162.0, 69.5, -97.0, -64.0, 37.75, -102.5, -188.0, 225.0, 79.0, 156.0, -85.5, -43.5, -51.5, -72.0, -96.0, -14.5, 62.0, 55.75, -89.5, 30.875, -199.0, -72.5, -43.5, 129.0, -23.5, -380.0, -56.0], "freivalds_rho": 0.001714831206294942, "sm_clock_mhz": 1345.899, "temp_c": 89.0, "power_w": 300.023, "cov_samples": 79.0, "peak_mem_bytes": 4331143680.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412049.91523}
{"workload": "gemm", "variant": "fp8", "repeat": 9, "throughput": 484.25883805535926, "unit": "TFLOP/s", "seconds": 1.45312255859375, "work": 703687441776640.0, "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340", "fp_sample": [92.0, -23.125, -75.5, -144.0, -44.5, 42.25, -192.0, -11.1875, -70.0, 51.0, 114.5, -164.0, 114.0, -116.0, 209.0, 73.5, 171.0, -155.0, 49.0, -158.0, 188.0, -120.5, 228.0, -114.0, -87.5, 240.0, 117.5, 300.0, -185.0, 221.0, 84.5, 167.0, -44.25, 123.0, 96.0, -42.5, -143.0, -162.0, 69.5, -97.0, -64.0, 37.75, -102.5, -188.0, 225.0, 79.0, 156.0, -85.5, -43.5, -51.5, -72.0, -96.0, -14.5, 62.0, 55.75, -89.5, 30.875, -199.0, -72.5, -43.5, 129.0, -23.5, -380.0, -56.0], "freivalds_rho": 0.001714831206294942, "sm_clock_mhz": 1327.785, "temp_c": 89.316, "power_w": 300.019, "cov_samples": 79.0, "peak_mem_bytes": 4331143680.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412051.5061169}
{"workload": "gemm", "variant": "fp8", "repeat": 10, "throughput": 484.3132338787473, "unit": "TFLOP/s", "seconds": 1.4529593505859375, "work": 703687441776640.0, "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340", "fp_sample": [92.0, -23.125, -75.5, -144.0, -44.5, 42.25, -192.0, -11.1875, -70.0, 51.0, 114.5, -164.0, 114.0, -116.0, 209.0, 73.5, 171.0, -155.0, 49.0, -158.0, 188.0, -120.5, 228.0, -114.0, -87.5, 240.0, 117.5, 300.0, -185.0, 221.0, 84.5, 167.0, -44.25, 123.0, 96.0, -42.5, -143.0, -162.0, 69.5, -97.0, -64.0, 37.75, -102.5, -188.0, 225.0, 79.0, 156.0, -85.5, -43.5, -51.5, -72.0, -96.0, -14.5, 62.0, 55.75, -89.5, 30.875, -199.0, -72.5, -43.5, 129.0, -23.5, -380.0, -56.0], "freivalds_rho": 0.001714831206294942, "sm_clock_mhz": 1305.0, "temp_c": 89.316, "power_w": 300.671, "cov_samples": 79.0, "peak_mem_bytes": 4331143680.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412053.0972269}
{"workload": "gemm", "variant": "fp8", "repeat": 11, "throughput": 484.27454120446606, "unit": "TFLOP/s", "seconds": 1.453075439453125, "work": 703687441776640.0, "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340", "fp_sample": [92.0, -23.125, -75.5, -144.0, -44.5, 42.25, -192.0, -11.1875, -70.0, 51.0, 114.5, -164.0, 114.0, -116.0, 209.0, 73.5, 171.0, -155.0, 49.0, -158.0, 188.0, -120.5, 228.0, -114.0, -87.5, 240.0, 117.5, 300.0, -185.0, 221.0, 84.5, 167.0, -44.25, 123.0, 96.0, -42.5, -143.0, -162.0, 69.5, -97.0, -64.0, 37.75, -102.5, -188.0, 225.0, 79.0, 156.0, -85.5, -43.5, -51.5, -72.0, -96.0, -14.5, 62.0, 55.75, -89.5, 30.875, -199.0, -72.5, -43.5, 129.0, -23.5, -380.0, -56.0], "freivalds_rho": 0.001714831206294942, "sm_clock_mhz": 1307.215, "temp_c": 89.304, "power_w": 299.227, "cov_samples": 79.0, "peak_mem_bytes": 4331143680.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412054.688374}
{"workload": "gemm", "variant": "fp8", "repeat": 12, "throughput": 484.3639790688617, "unit": "TFLOP/s", "seconds": 1.45280712890625, "work": 703687441776640.0, "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340", "fp_sample": [92.0, -23.125, -75.5, -144.0, -44.5, 42.25, -192.0, -11.1875, -70.0, 51.0, 114.5, -164.0, 114.0, -116.0, 209.0, 73.5, 171.0, -155.0, 49.0, -158.0, 188.0, -120.5, 228.0, -114.0, -87.5, 240.0, 117.5, 300.0, -185.0, 221.0, 84.5, 167.0, -44.25, 123.0, 96.0, -42.5, -143.0, -162.0, 69.5, -97.0, -64.0, 37.75, -102.5, -188.0, 225.0, 79.0, 156.0, -85.5, -43.5, -51.5, -72.0, -96.0, -14.5, 62.0, 55.75, -89.5, 30.875, -199.0, -72.5, -43.5, 129.0, -23.5, -380.0, -56.0], "freivalds_rho": 0.001714831206294942, "sm_clock_mhz": 1338.654, "temp_c": 89.321, "power_w": 299.995, "cov_samples": 78.0, "peak_mem_bytes": 4331143680.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412056.2628474}
{"workload": "gemm", "variant": "fp8", "repeat": 13, "throughput": 484.22804493994573, "unit": "TFLOP/s", "seconds": 1.4532149658203124, "work": 703687441776640.0, "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340", "fp_sample": [92.0, -23.125, -75.5, -144.0, -44.5, 42.25, -192.0, -11.1875, -70.0, 51.0, 114.5, -164.0, 114.0, -116.0, 209.0, 73.5, 171.0, -155.0, 49.0, -158.0, 188.0, -120.5, 228.0, -114.0, -87.5, 240.0, 117.5, 300.0, -185.0, 221.0, 84.5, 167.0, -44.25, 123.0, 96.0, -42.5, -143.0, -162.0, 69.5, -97.0, -64.0, 37.75, -102.5, -188.0, 225.0, 79.0, 156.0, -85.5, -43.5, -51.5, -72.0, -96.0, -14.5, 62.0, 55.75, -89.5, 30.875, -199.0, -72.5, -43.5, 129.0, -23.5, -380.0, -56.0], "freivalds_rho": 0.001714831206294942, "sm_clock_mhz": 1318.924, "temp_c": 89.101, "power_w": 300.005, "cov_samples": 79.0, "peak_mem_bytes": 4331143680.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412057.8534968}
{"workload": "gemm", "variant": "fp8", "repeat": 14, "throughput": 484.32234851035196, "unit": "TFLOP/s", "seconds": 1.4529320068359375, "work": 703687441776640.0, "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340", "fp_sample": [92.0, -23.125, -75.5, -144.0, -44.5, 42.25, -192.0, -11.1875, -70.0, 51.0, 114.5, -164.0, 114.0, -116.0, 209.0, 73.5, 171.0, -155.0, 49.0, -158.0, 188.0, -120.5, 228.0, -114.0, -87.5, 240.0, 117.5, 300.0, -185.0, 221.0, 84.5, 167.0, -44.25, 123.0, 96.0, -42.5, -143.0, -162.0, 69.5, -97.0, -64.0, 37.75, -102.5, -188.0, 225.0, 79.0, 156.0, -85.5, -43.5, -51.5, -72.0, -96.0, -14.5, 62.0, 55.75, -89.5, 30.875, -199.0, -72.5, -43.5, 129.0, -23.5, -380.0, -56.0], "freivalds_rho": 0.001714831206294942, "sm_clock_mhz": 1360.823, "temp_c": 89.532, "power_w": 299.949, "cov_samples": 79.0, "peak_mem_bytes": 4331143680.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412059.4441037}
{"workload": "gemm", "variant": "fp8", "repeat": 15, "throughput": 484.23699365830925, "unit": "TFLOP/s", "seconds": 1.4531881103515625, "work": 703687441776640.0, "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340", "fp_sample": [92.0, -23.125, -75.5, -144.0, -44.5, 42.25, -192.0, -11.1875, -70.0, 51.0, 114.5, -164.0, 114.0, -116.0, 209.0, 73.5, 171.0, -155.0, 49.0, -158.0, 188.0, -120.5, 228.0, -114.0, -87.5, 240.0, 117.5, 300.0, -185.0, 221.0, 84.5, 167.0, -44.25, 123.0, 96.0, -42.5, -143.0, -162.0, 69.5, -97.0, -64.0, 37.75, -102.5, -188.0, 225.0, 79.0, 156.0, -85.5, -43.5, -51.5, -72.0, -96.0, -14.5, 62.0, 55.75, -89.5, 30.875, -199.0, -72.5, -43.5, 129.0, -23.5, -380.0, -56.0], "freivalds_rho": 0.001714831206294942, "sm_clock_mhz": 1305.0, "temp_c": 89.316, "power_w": 299.973, "cov_samples": 79.0, "peak_mem_bytes": 4331143680.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412061.0358522}
{"workload": "gemm", "variant": "fp8", "repeat": 16, "throughput": 484.219625311487, "unit": "TFLOP/s", "seconds": 1.453240234375, "work": 703687441776640.0, "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340", "fp_sample": [92.0, -23.125, -75.5, -144.0, -44.5, 42.25, -192.0, -11.1875, -70.0, 51.0, 114.5, -164.0, 114.0, -116.0, 209.0, 73.5, 171.0, -155.0, 49.0, -158.0, 188.0, -120.5, 228.0, -114.0, -87.5, 240.0, 117.5, 300.0, -185.0, 221.0, 84.5, 167.0, -44.25, 123.0, 96.0, -42.5, -143.0, -162.0, 69.5, -97.0, -64.0, 37.75, -102.5, -188.0, 225.0, 79.0, 156.0, -85.5, -43.5, -51.5, -72.0, -96.0, -14.5, 62.0, 55.75, -89.5, 30.875, -199.0, -72.5, -43.5, 129.0, -23.5, -380.0, -56.0], "freivalds_rho": 0.001714831206294942, "sm_clock_mhz": 1305.0, "temp_c": 89.316, "power_w": 301.156, "cov_samples": 79.0, "peak_mem_bytes": 4331143680.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412062.6271095}
{"workload": "gemm", "variant": "fp8", "repeat": 17, "throughput": 484.078975412088, "unit": "TFLOP/s", "seconds": 1.4536624755859375, "work": 703687441776640.0, "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340", "fp_sample": [92.0, -23.125, -75.5, -144.0, -44.5, 42.25, -192.0, -11.1875, -70.0, 51.0, 114.5, -164.0, 114.0, -116.0, 209.0, 73.5, 171.0, -155.0, 49.0, -158.0, 188.0, -120.5, 228.0, -114.0, -87.5, 240.0, 117.5, 300.0, -185.0, 221.0, 84.5, 167.0, -44.25, 123.0, 96.0, -42.5, -143.0, -162.0, 69.5, -97.0, -64.0, 37.75, -102.5, -188.0, 225.0, 79.0, 156.0, -85.5, -43.5, -51.5, -72.0, -96.0, -14.5, 62.0, 55.75, -89.5, 30.875, -199.0, -72.5, -43.5, 129.0, -23.5, -380.0, -56.0], "freivalds_rho": 0.001714831206294942, "sm_clock_mhz": 1311.861, "temp_c": 89.0, "power_w": 298.808, "cov_samples": 79.0, "peak_mem_bytes": 4331143680.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412064.2188067}
{"workload": "gemm", "variant": "fp8", "repeat": 18, "throughput": 484.342247268656, "unit": "TFLOP/s", "seconds": 1.452872314453125, "work": 703687441776640.0, "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340", "fp_sample": [92.0, -23.125, -75.5, -144.0, -44.5, 42.25, -192.0, -11.1875, -70.0, 51.0, 114.5, -164.0, 114.0, -116.0, 209.0, 73.5, 171.0, -155.0, 49.0, -158.0, 188.0, -120.5, 228.0, -114.0, -87.5, 240.0, 117.5, 300.0, -185.0, 221.0, 84.5, 167.0, -44.25, 123.0, 96.0, -42.5, -143.0, -162.0, 69.5, -97.0, -64.0, 37.75, -102.5, -188.0, 225.0, 79.0, 156.0, -85.5, -43.5, -51.5, -72.0, -96.0, -14.5, 62.0, 55.75, -89.5, 30.875, -199.0, -72.5, -43.5, 129.0, -23.5, -380.0, -56.0], "freivalds_rho": 0.001714831206294942, "sm_clock_mhz": 1342.861, "temp_c": 89.0, "power_w": 299.976, "cov_samples": 79.0, "peak_mem_bytes": 4331143680.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412065.8097522}
{"workload": "gemm", "variant": "fp8", "repeat": 19, "throughput": 484.3305682491114, "unit": "TFLOP/s", "seconds": 1.4529073486328126, "work": 703687441776640.0, "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340", "fp_sample": [92.0, -23.125, -75.5, -144.0, -44.5, 42.25, -192.0, -11.1875, -70.0, 51.0, 114.5, -164.0, 114.0, -116.0, 209.0, 73.5, 171.0, -155.0, 49.0, -158.0, 188.0, -120.5, 228.0, -114.0, -87.5, 240.0, 117.5, 300.0, -185.0, 221.0, 84.5, 167.0, -44.25, 123.0, 96.0, -42.5, -143.0, -162.0, 69.5, -97.0, -64.0, 37.75, -102.5, -188.0, 225.0, 79.0, 156.0, -85.5, -43.5, -51.5, -72.0, -96.0, -14.5, 62.0, 55.75, -89.5, 30.875, -199.0, -72.5, -43.5, 129.0, -23.5, -380.0, -56.0], "freivalds_rho": 0.001714831206294942, "sm_clock_mhz": 1346.709, "temp_c": 89.0, "power_w": 300.018, "cov_samples": 79.0, "peak_mem_bytes": 4331143680.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412067.4008036}
{"workload": "gemm", "variant": "fp8", "repeat": 20, "throughput": 484.4782048153802, "unit": "TFLOP/s", "seconds": 1.452464599609375, "work": 703687441776640.0, "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340", "fp_sample": [92.0, -23.125, -75.5, -144.0, -44.5, 42.25, -192.0, -11.1875, -70.0, 51.0, 114.5, -164.0, 114.0, -116.0, 209.0, 73.5, 171.0, -155.0, 49.0, -158.0, 188.0, -120.5, 228.0, -114.0, -87.5, 240.0, 117.5, 300.0, -185.0, 221.0, 84.5, 167.0, -44.25, 123.0, 96.0, -42.5, -143.0, -162.0, 69.5, -97.0, -64.0, 37.75, -102.5, -188.0, 225.0, 79.0, 156.0, -85.5, -43.5, -51.5, -72.0, -96.0, -14.5, 62.0, 55.75, -89.5, 30.875, -199.0, -72.5, -43.5, 129.0, -23.5, -380.0, -56.0], "freivalds_rho": 0.001714831206294942, "sm_clock_mhz": 1332.063, "temp_c": 89.316, "power_w": 300.003, "cov_samples": 79.0, "peak_mem_bytes": 4331143680.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412068.991596}
{"workload": "gemm", "variant": "fp8", "repeat": 21, "throughput": 484.62829447013104, "unit": "TFLOP/s", "seconds": 1.4520147705078126, "work": 703687441776640.0, "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340", "fp_sample": [92.0, -23.125, -75.5, -144.0, -44.5, 42.25, -192.0, -11.1875, -70.0, 51.0, 114.5, -164.0, 114.0, -116.0, 209.0, 73.5, 171.0, -155.0, 49.0, -158.0, 188.0, -120.5, 228.0, -114.0, -87.5, 240.0, 117.5, 300.0, -185.0, 221.0, 84.5, 167.0, -44.25, 123.0, 96.0, -42.5, -143.0, -162.0, 69.5, -97.0, -64.0, 37.75, -102.5, -188.0, 225.0, 79.0, 156.0, -85.5, -43.5, -51.5, -72.0, -96.0, -14.5, 62.0, 55.75, -89.5, 30.875, -199.0, -72.5, -43.5, 129.0, -23.5, -380.0, -56.0], "freivalds_rho": 0.001714831206294942, "sm_clock_mhz": 1305.0, "temp_c": 89.316, "power_w": 300.493, "cov_samples": 79.0, "peak_mem_bytes": 4331143680.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412070.583165}
{"workload": "gemm", "variant": "fp8", "repeat": 22, "throughput": 484.589632911957, "unit": "TFLOP/s", "seconds": 1.452130615234375, "work": 703687441776640.0, "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340", "fp_sample": [92.0, -23.125, -75.5, -144.0, -44.5, 42.25, -192.0, -11.1875, -70.0, 51.0, 114.5, -164.0, 114.0, -116.0, 209.0, 73.5, 171.0, -155.0, 49.0, -158.0, 188.0, -120.5, 228.0, -114.0, -87.5, 240.0, 117.5, 300.0, -185.0, 221.0, 84.5, 167.0, -44.25, 123.0, 96.0, -42.5, -143.0, -162.0, 69.5, -97.0, -64.0, 37.75, -102.5, -188.0, 225.0, 79.0, 156.0, -85.5, -43.5, -51.5, -72.0, -96.0, -14.5, 62.0, 55.75, -89.5, 30.875, -199.0, -72.5, -43.5, 129.0, -23.5, -380.0, -56.0], "freivalds_rho": 0.001714831206294942, "sm_clock_mhz": 1305.0, "temp_c": 89.316, "power_w": 299.46, "cov_samples": 79.0, "peak_mem_bytes": 4331143680.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412072.1729114}
{"workload": "gemm", "variant": "fp8", "repeat": 23, "throughput": 484.841838537284, "unit": "TFLOP/s", "seconds": 1.451375244140625, "work": 703687441776640.0, "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340", "fp_sample": [92.0, -23.125, -75.5, -144.0, -44.5, 42.25, -192.0, -11.1875, -70.0, 51.0, 114.5, -164.0, 114.0, -116.0, 209.0, 73.5, 171.0, -155.0, 49.0, -158.0, 188.0, -120.5, 228.0, -114.0, -87.5, 240.0, 117.5, 300.0, -185.0, 221.0, 84.5, 167.0, -44.25, 123.0, 96.0, -42.5, -143.0, -162.0, 69.5, -97.0, -64.0, 37.75, -102.5, -188.0, 225.0, 79.0, 156.0, -85.5, -43.5, -51.5, -72.0, -96.0, -14.5, 62.0, 55.75, -89.5, 30.875, -199.0, -72.5, -43.5, 129.0, -23.5, -380.0, -56.0], "freivalds_rho": 0.001714831206294942, "sm_clock_mhz": 1323.987, "temp_c": 89.0, "power_w": 299.99, "cov_samples": 79.0, "peak_mem_bytes": 4331143680.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412073.7637084}
{"workload": "hbm_triad", "variant": "f32", "repeat": 0, "throughput": 1510.4525996117443, "unit": "GB/s", "seconds": 2.559147216796875, "work": 3865470566400.0, "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873", "fp_sample": [1.9798221588134766, 1.0968326330184937, 1.243912935256958, 1.4829226732254028, 0.6601976156234741, 1.4403016567230225, 0.4923417866230011, 1.382356882095337, 0.680141270160675, 1.4815963506698608, 1.3910504579544067, 1.213247537612915, 1.976853609085083, 0.9696173667907715, 1.0560152530670166, 1.2762250900268555, 1.7529826164245605, 1.075247883796692, 2.383941650390625, 1.1990503072738647, 1.270270586013794, 1.5278812646865845, 1.1153757572174072, 1.2174580097198486, 1.490983247756958, 2.5175743103027344, 0.9194736480712891, 0.8923731446266174, 1.224113941192627, 1.2876780033111572, 0.9980440139770508, 1.1725893020629883, 1.2406046390533447, 1.9320285320281982, 0.6831880807876587, 1.8259522914886475, 1.405038833618164, 2.617569923400879, 2.277555227279663, 1.371272087097168, 0.8331707715988159, 1.1126281023025513, 0.52364182472229, 2.0879507064819336, 1.204996943473816, 1.741601586341858, 1.971782922744751, 1.5683975219726562, 0.722476601600647, 1.0044938325881958, 2.5240468978881836, 1.902039647102356, 2.803988456726074, 2.158036947250366, 1.692726969718933, 1.8085885047912598, 1.3749653100967407, 0.8259979486465454, 1.310592770576477, 2.2896344661712646, 1.6548560857772827, 1.5993752479553223, 2.3264646530151367, 1.5351455211639404], "freivalds_rho": -1.0, "sm_clock_mhz": 1794.262, "temp_c": 86.369, "power_w": 287.874, "cov_samples": 149.0, "peak_mem_bytes": 64458065408.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412076.7930908}
{"workload": "hbm_triad", "variant": "f32", "repeat": 1, "throughput": 1510.8368572404997, "unit": "GB/s", "seconds": 2.558496337890625, "work": 3865470566400.0, "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873", "fp_sample": [1.9798221588134766, 1.0968326330184937, 1.243912935256958, 1.4829226732254028, 0.6601976156234741, 1.4403016567230225, 0.4923417866230011, 1.382356882095337, 0.680141270160675, 1.4815963506698608, 1.3910504579544067, 1.213247537612915, 1.976853609085083, 0.9696173667907715, 1.0560152530670166, 1.2762250900268555, 1.7529826164245605, 1.075247883796692, 2.383941650390625, 1.1990503072738647, 1.270270586013794, 1.5278812646865845, 1.1153757572174072, 1.2174580097198486, 1.490983247756958, 2.5175743103027344, 0.9194736480712891, 0.8923731446266174, 1.224113941192627, 1.2876780033111572, 0.9980440139770508, 1.1725893020629883, 1.2406046390533447, 1.9320285320281982, 0.6831880807876587, 1.8259522914886475, 1.405038833618164, 2.617569923400879, 2.277555227279663, 1.371272087097168, 0.8331707715988159, 1.1126281023025513, 0.52364182472229, 2.0879507064819336, 1.204996943473816, 1.741601586341858, 1.971782922744751, 1.5683975219726562, 0.722476601600647, 1.0044938325881958, 2.5240468978881836, 1.902039647102356, 2.803988456726074, 2.158036947250366, 1.692726969718933, 1.8085885047912598, 1.3749653100967407, 0.8259979486465454, 1.310592770576477, 2.2896344661712646, 1.6548560857772827, 1.5993752479553223, 2.3264646530151367, 1.5351455211639404], "freivalds_rho": -1.0, "sm_clock_mhz": 1842.138, "temp_c": 85.0, "power_w": 299.993, "cov_samples": 138.0, "peak_mem_bytes": 64458065408.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412079.5720346}
{"workload": "hbm_triad", "variant": "f32", "repeat": 2, "throughput": 1510.2441214987741, "unit": "GB/s", "seconds": 2.55950048828125, "work": 3865470566400.0, "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873", "fp_sample": [1.9798221588134766, 1.0968326330184937, 1.243912935256958, 1.4829226732254028, 0.6601976156234741, 1.4403016567230225, 0.4923417866230011, 1.382356882095337, 0.680141270160675, 1.4815963506698608, 1.3910504579544067, 1.213247537612915, 1.976853609085083, 0.9696173667907715, 1.0560152530670166, 1.2762250900268555, 1.7529826164245605, 1.075247883796692, 2.383941650390625, 1.1990503072738647, 1.270270586013794, 1.5278812646865845, 1.1153757572174072, 1.2174580097198486, 1.490983247756958, 2.5175743103027344, 0.9194736480712891, 0.8923731446266174, 1.224113941192627, 1.2876780033111572, 0.9980440139770508, 1.1725893020629883, 1.2406046390533447, 1.9320285320281982, 0.6831880807876587, 1.8259522914886475, 1.405038833618164, 2.617569923400879, 2.277555227279663, 1.371272087097168, 0.8331707715988159, 1.1126281023025513, 0.52364182472229, 2.0879507064819336, 1.204996943473816, 1.741601586341858, 1.971782922744751, 1.5683975219726562, 0.722476601600647, 1.0044938325881958, 2.5240468978881836, 1.902039647102356, 2.803988456726074, 2.158036947250366, 1.692726969718933, 1.8085885047912598, 1.3749653100967407, 0.8259979486465454, 1.310592770576477, 2.2896344661712646, 1.6548560857772827, 1.5993752479553223, 2.3264646530151367, 1.5351455211639404], "freivalds_rho": -1.0, "sm_clock_mhz": 1833.986, "temp_c": 85.181, "power_w": 300.015, "cov_samples": 138.0, "peak_mem_bytes": 64458065408.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412082.3494225}
{"workload": "hbm_triad", "variant": "f32", "repeat": 3, "throughput": 1510.3046275316137, "unit": "GB/s", "seconds": 2.55939794921875, "work": 3865470566400.0, "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873", "fp_sample": [1.9798221588134766, 1.0968326330184937, 1.243912935256958, 1.4829226732254028, 0.6601976156234741, 1.4403016567230225, 0.4923417866230011, 1.382356882095337, 0.680141270160675, 1.4815963506698608, 1.3910504579544067, 1.213247537612915, 1.976853609085083, 0.9696173667907715, 1.0560152530670166, 1.2762250900268555, 1.7529826164245605, 1.075247883796692, 2.383941650390625, 1.1990503072738647, 1.270270586013794, 1.5278812646865845, 1.1153757572174072, 1.2174580097198486, 1.490983247756958, 2.5175743103027344, 0.9194736480712891, 0.8923731446266174, 1.224113941192627, 1.2876780033111572, 0.9980440139770508, 1.1725893020629883, 1.2406046390533447, 1.9320285320281982, 0.6831880807876587, 1.8259522914886475, 1.405038833618164, 2.617569923400879, 2.277555227279663, 1.371272087097168, 0.8331707715988159, 1.1126281023025513, 0.52364182472229, 2.0879507064819336, 1.204996943473816, 1.741601586341858, 1.971782922744751, 1.5683975219726562, 0.722476601600647, 1.0044938325881958, 2.5240468978881836, 1.902039647102356, 2.803988456726074, 2.158036947250366, 1.692726969718933, 1.8085885047912598, 1.3749653100967407, 0.8259979486465454, 1.310592770576477, 2.2896344661712646, 1.6548560857772827, 1.5993752479553223, 2.3264646530151367, 1.5351455211639404], "freivalds_rho": -1.0, "sm_clock_mhz": 1843.406, "temp_c": 85.0, "power_w": 299.992, "cov_samples": 138.0, "peak_mem_bytes": 64458065408.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412085.126927}
{"workload": "hbm_triad", "variant": "f32", "repeat": 4, "throughput": 1513.3592668545825, "unit": "GB/s", "seconds": 2.55423193359375, "work": 3865470566400.0, "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873", "fp_sample": [1.9798221588134766, 1.0968326330184937, 1.243912935256958, 1.4829226732254028, 0.6601976156234741, 1.4403016567230225, 0.4923417866230011, 1.382356882095337, 0.680141270160675, 1.4815963506698608, 1.3910504579544067, 1.213247537612915, 1.976853609085083, 0.9696173667907715, 1.0560152530670166, 1.2762250900268555, 1.7529826164245605, 1.075247883796692, 2.383941650390625, 1.1990503072738647, 1.270270586013794, 1.5278812646865845, 1.1153757572174072, 1.2174580097198486, 1.490983247756958, 2.5175743103027344, 0.9194736480712891, 0.8923731446266174, 1.224113941192627, 1.2876780033111572, 0.9980440139770508, 1.1725893020629883, 1.2406046390533447, 1.9320285320281982, 0.6831880807876587, 1.8259522914886475, 1.405038833618164, 2.617569923400879, 2.277555227279663, 1.371272087097168, 0.8331707715988159, 1.1126281023025513, 0.52364182472229, 2.0879507064819336, 1.204996943473816, 1.741601586341858, 1.971782922744751, 1.5683975219726562, 0.722476601600647, 1.0044938325881958, 2.5240468978881836, 1.902039647102356, 2.803988456726074, 2.158036947250366, 1.692726969718933, 1.8085885047912598, 1.3749653100967407, 0.8259979486465454, 1.310592770576477, 2.2896344661712646, 1.6548560857772827, 1.5993752479553223, 2.3264646530151367, 1.5351455211639404], "freivalds_rho": -1.0, "sm_clock_mhz": 1847.572, "temp_c": 85.0, "power_w": 299.451, "cov_samples": 138.0, "peak_mem_bytes": 64458065408.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412087.9052856}
{"workload": "hbm_triad", "variant": "f32", "repeat": 5, "throughput": 1513.3605687156673, "unit": "GB/s", "seconds": 2.554229736328125, "work": 3865470566400.0, "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873", "fp_sample": [1.9798221588134766, 1.0968326330184937, 1.243912935256958, 1.4829226732254028, 0.6601976156234741, 1.4403016567230225, 0.4923417866230011, 1.382356882095337, 0.680141270160675, 1.4815963506698608, 1.3910504579544067, 1.213247537612915, 1.976853609085083, 0.9696173667907715, 1.0560152530670166, 1.2762250900268555, 1.7529826164245605, 1.075247883796692, 2.383941650390625, 1.1990503072738647, 1.270270586013794, 1.5278812646865845, 1.1153757572174072, 1.2174580097198486, 1.490983247756958, 2.5175743103027344, 0.9194736480712891, 0.8923731446266174, 1.224113941192627, 1.2876780033111572, 0.9980440139770508, 1.1725893020629883, 1.2406046390533447, 1.9320285320281982, 0.6831880807876587, 1.8259522914886475, 1.405038833618164, 2.617569923400879, 2.277555227279663, 1.371272087097168, 0.8331707715988159, 1.1126281023025513, 0.52364182472229, 2.0879507064819336, 1.204996943473816, 1.741601586341858, 1.971782922744751, 1.5683975219726562, 0.722476601600647, 1.0044938325881958, 2.5240468978881836, 1.902039647102356, 2.803988456726074, 2.158036947250366, 1.692726969718933, 1.8085885047912598, 1.3749653100967407, 0.8259979486465454, 1.310592770576477, 2.2896344661712646, 1.6548560857772827, 1.5993752479553223, 2.3264646530151367, 1.5351455211639404], "freivalds_rho": -1.0, "sm_clock_mhz": 1839.42, "temp_c": 85.0, "power_w": 299.999, "cov_samples": 138.0, "peak_mem_bytes": 64458065408.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412090.6848688}
{"workload": "hbm_triad", "variant": "f32", "repeat": 6, "throughput": 1511.0685728560636, "unit": "GB/s", "seconds": 2.55810400390625, "work": 3865470566400.0, "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873", "fp_sample": [1.9798221588134766, 1.0968326330184937, 1.243912935256958, 1.4829226732254028, 0.6601976156234741, 1.4403016567230225, 0.4923417866230011, 1.382356882095337, 0.680141270160675, 1.4815963506698608, 1.3910504579544067, 1.213247537612915, 1.976853609085083, 0.9696173667907715, 1.0560152530670166, 1.2762250900268555, 1.7529826164245605, 1.075247883796692, 2.383941650390625, 1.1990503072738647, 1.270270586013794, 1.5278812646865845, 1.1153757572174072, 1.2174580097198486, 1.490983247756958, 2.5175743103027344, 0.9194736480712891, 0.8923731446266174, 1.224113941192627, 1.2876780033111572, 0.9980440139770508, 1.1725893020629883, 1.2406046390533447, 1.9320285320281982, 0.6831880807876587, 1.8259522914886475, 1.405038833618164, 2.617569923400879, 2.277555227279663, 1.371272087097168, 0.8331707715988159, 1.1126281023025513, 0.52364182472229, 2.0879507064819336, 1.204996943473816, 1.741601586341858, 1.971782922744751, 1.5683975219726562, 0.722476601600647, 1.0044938325881958, 2.5240468978881836, 1.902039647102356, 2.803988456726074, 2.158036947250366, 1.692726969718933, 1.8085885047912598, 1.3749653100967407, 0.8259979486465454, 1.310592770576477, 2.2896344661712646, 1.6548560857772827, 1.5993752479553223, 2.3264646530151367, 1.5351455211639404], "freivalds_rho": -1.0, "sm_clock_mhz": 1860.188, "temp_c": 85.0, "power_w": 299.989, "cov_samples": 138.0, "peak_mem_bytes": 64458065408.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412093.463108}
{"workload": "hbm_triad", "variant": "f32", "repeat": 7, "throughput": 1511.0878977171292, "unit": "GB/s", "seconds": 2.5580712890625, "work": 3865470566400.0, "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873", "fp_sample": [1.9798221588134766, 1.0968326330184937, 1.243912935256958, 1.4829226732254028, 0.6601976156234741, 1.4403016567230225, 0.4923417866230011, 1.382356882095337, 0.680141270160675, 1.4815963506698608, 1.3910504579544067, 1.213247537612915, 1.976853609085083, 0.9696173667907715, 1.0560152530670166, 1.2762250900268555, 1.7529826164245605, 1.075247883796692, 2.383941650390625, 1.1990503072738647, 1.270270586013794, 1.5278812646865845, 1.1153757572174072, 1.2174580097198486, 1.490983247756958, 2.5175743103027344, 0.9194736480712891, 0.8923731446266174, 1.224113941192627, 1.2876780033111572, 0.9980440139770508, 1.1725893020629883, 1.2406046390533447, 1.9320285320281982, 0.6831880807876587, 1.8259522914886475, 1.405038833618164, 2.617569923400879, 2.277555227279663, 1.371272087097168, 0.8331707715988159, 1.1126281023025513, 0.52364182472229, 2.0879507064819336, 1.204996943473816, 1.741601586341858, 1.971782922744751, 1.5683975219726562, 0.722476601600647, 1.0044938325881958, 2.5240468978881836, 1.902039647102356, 2.803988456726074, 2.158036947250366, 1.692726969718933, 1.8085885047912598, 1.3749653100967407, 0.8259979486465454, 1.310592770576477, 2.2896344661712646, 1.6548560857772827, 1.5993752479553223, 2.3264646530151367, 1.5351455211639404], "freivalds_rho": -1.0, "sm_clock_mhz": 1838.449, "temp_c": 85.0, "power_w": 300.063, "cov_samples": 138.0, "peak_mem_bytes": 64458065408.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412096.23777}
{"workload": "hbm_triad", "variant": "f32", "repeat": 8, "throughput": 1510.566155785305, "unit": "GB/s", "seconds": 2.558954833984375, "work": 3865470566400.0, "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873", "fp_sample": [1.9798221588134766, 1.0968326330184937, 1.243912935256958, 1.4829226732254028, 0.6601976156234741, 1.4403016567230225, 0.4923417866230011, 1.382356882095337, 0.680141270160675, 1.4815963506698608, 1.3910504579544067, 1.213247537612915, 1.976853609085083, 0.9696173667907715, 1.0560152530670166, 1.2762250900268555, 1.7529826164245605, 1.075247883796692, 2.383941650390625, 1.1990503072738647, 1.270270586013794, 1.5278812646865845, 1.1153757572174072, 1.2174580097198486, 1.490983247756958, 2.5175743103027344, 0.9194736480712891, 0.8923731446266174, 1.224113941192627, 1.2876780033111572, 0.9980440139770508, 1.1725893020629883, 1.2406046390533447, 1.9320285320281982, 0.6831880807876587, 1.8259522914886475, 1.405038833618164, 2.617569923400879, 2.277555227279663, 1.371272087097168, 0.8331707715988159, 1.1126281023025513, 0.52364182472229, 2.0879507064819336, 1.204996943473816, 1.741601586341858, 1.971782922744751, 1.5683975219726562, 0.722476601600647, 1.0044938325881958, 2.5240468978881836, 1.902039647102356, 2.803988456726074, 2.158036947250366, 1.692726969718933, 1.8085885047912598, 1.3749653100967407, 0.8259979486465454, 1.310592770576477, 2.2896344661712646, 1.6548560857772827, 1.5993752479553223, 2.3264646530151367, 1.5351455211639404], "freivalds_rho": -1.0, "sm_clock_mhz": 1854.043, "temp_c": 85.0, "power_w": 299.99, "cov_samples": 138.0, "peak_mem_bytes": 64458065408.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412099.0158808}
{"workload": "hbm_triad", "variant": "f32", "repeat": 9, "throughput": 1510.3320009011072, "unit": "GB/s", "seconds": 2.5593515625, "work": 3865470566400.0, "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873", "fp_sample": [1.9798221588134766, 1.0968326330184937, 1.243912935256958, 1.4829226732254028, 0.6601976156234741, 1.4403016567230225, 0.4923417866230011, 1.382356882095337, 0.680141270160675, 1.4815963506698608, 1.3910504579544067, 1.213247537612915, 1.976853609085083, 0.9696173667907715, 1.0560152530670166, 1.2762250900268555, 1.7529826164245605, 1.075247883796692, 2.383941650390625, 1.1990503072738647, 1.270270586013794, 1.5278812646865845, 1.1153757572174072, 1.2174580097198486, 1.490983247756958, 2.5175743103027344, 0.9194736480712891, 0.8923731446266174, 1.224113941192627, 1.2876780033111572, 0.9980440139770508, 1.1725893020629883, 1.2406046390533447, 1.9320285320281982, 0.6831880807876587, 1.8259522914886475, 1.405038833618164, 2.617569923400879, 2.277555227279663, 1.371272087097168, 0.8331707715988159, 1.1126281023025513, 0.52364182472229, 2.0879507064819336, 1.204996943473816, 1.741601586341858, 1.971782922744751, 1.5683975219726562, 0.722476601600647, 1.0044938325881958, 2.5240468978881836, 1.902039647102356, 2.803988456726074, 2.158036947250366, 1.692726969718933, 1.8085885047912598, 1.3749653100967407, 0.8259979486465454, 1.310592770576477, 2.2896344661712646, 1.6548560857772827, 1.5993752479553223, 2.3264646530151367, 1.5351455211639404], "freivalds_rho": -1.0, "sm_clock_mhz": 1834.442, "temp_c": 85.0, "power_w": 299.992, "cov_samples": 138.0, "peak_mem_bytes": 64458065408.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412101.7945201}
{"workload": "hbm_triad", "variant": "f32", "repeat": 10, "throughput": 1510.3691726439938, "unit": "GB/s", "seconds": 2.55928857421875, "work": 3865470566400.0, "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873", "fp_sample": [1.9798221588134766, 1.0968326330184937, 1.243912935256958, 1.4829226732254028, 0.6601976156234741, 1.4403016567230225, 0.4923417866230011, 1.382356882095337, 0.680141270160675, 1.4815963506698608, 1.3910504579544067, 1.213247537612915, 1.976853609085083, 0.9696173667907715, 1.0560152530670166, 1.2762250900268555, 1.7529826164245605, 1.075247883796692, 2.383941650390625, 1.1990503072738647, 1.270270586013794, 1.5278812646865845, 1.1153757572174072, 1.2174580097198486, 1.490983247756958, 2.5175743103027344, 0.9194736480712891, 0.8923731446266174, 1.224113941192627, 1.2876780033111572, 0.9980440139770508, 1.1725893020629883, 1.2406046390533447, 1.9320285320281982, 0.6831880807876587, 1.8259522914886475, 1.405038833618164, 2.617569923400879, 2.277555227279663, 1.371272087097168, 0.8331707715988159, 1.1126281023025513, 0.52364182472229, 2.0879507064819336, 1.204996943473816, 1.741601586341858, 1.971782922744751, 1.5683975219726562, 0.722476601600647, 1.0044938325881958, 2.5240468978881836, 1.902039647102356, 2.803988456726074, 2.158036947250366, 1.692726969718933, 1.8085885047912598, 1.3749653100967407, 0.8259979486465454, 1.310592770576477, 2.2896344661712646, 1.6548560857772827, 1.5993752479553223, 2.3264646530151367, 1.5351455211639404], "freivalds_rho": -1.0, "sm_clock_mhz": 1855.188, "temp_c": 85.0, "power_w": 299.999, "cov_samples": 138.0, "peak_mem_bytes": 64458065408.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412104.5718906}
{"workload": "hbm_triad", "variant": "f32", "repeat": 11, "throughput": 1510.9069267752477, "unit": "GB/s", "seconds": 2.558377685546875, "work": 3865470566400.0, "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873", "fp_sample": [1.9798221588134766, 1.0968326330184937, 1.243912935256958, 1.4829226732254028, 0.6601976156234741, 1.4403016567230225, 0.4923417866230011, 1.382356882095337, 0.680141270160675, 1.4815963506698608, 1.3910504579544067, 1.213247537612915, 1.976853609085083, 0.9696173667907715, 1.0560152530670166, 1.2762250900268555, 1.7529826164245605, 1.075247883796692, 2.383941650390625, 1.1990503072738647, 1.270270586013794, 1.5278812646865845, 1.1153757572174072, 1.2174580097198486, 1.490983247756958, 2.5175743103027344, 0.9194736480712891, 0.8923731446266174, 1.224113941192627, 1.2876780033111572, 0.9980440139770508, 1.1725893020629883, 1.2406046390533447, 1.9320285320281982, 0.6831880807876587, 1.8259522914886475, 1.405038833618164, 2.617569923400879, 2.277555227279663, 1.371272087097168, 0.8331707715988159, 1.1126281023025513, 0.52364182472229, 2.0879507064819336, 1.204996943473816, 1.741601586341858, 1.971782922744751, 1.5683975219726562, 0.722476601600647, 1.0044938325881958, 2.5240468978881836, 1.902039647102356, 2.803988456726074, 2.158036947250366, 1.692726969718933, 1.8085885047912598, 1.3749653100967407, 0.8259979486465454, 1.310592770576477, 2.2896344661712646, 1.6548560857772827, 1.5993752479553223, 2.3264646530151367, 1.5351455211639404], "freivalds_rho": -1.0, "sm_clock_mhz": 1834.29, "temp_c": 85.0, "power_w": 300.014, "cov_samples": 138.0, "peak_mem_bytes": 64458065408.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412107.3512325}
{"workload": "hbm_triad", "variant": "f32", "repeat": 12, "throughput": 1510.8098980603806, "unit": "GB/s", "seconds": 2.5585419921875, "work": 3865470566400.0, "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873", "fp_sample": [1.9798221588134766, 1.0968326330184937, 1.243912935256958, 1.4829226732254028, 0.6601976156234741, 1.4403016567230225, 0.4923417866230011, 1.382356882095337, 0.680141270160675, 1.4815963506698608, 1.3910504579544067, 1.213247537612915, 1.976853609085083, 0.9696173667907715, 1.0560152530670166, 1.2762250900268555, 1.7529826164245605, 1.075247883796692, 2.383941650390625, 1.1990503072738647, 1.270270586013794, 1.5278812646865845, 1.1153757572174072, 1.2174580097198486, 1.490983247756958, 2.5175743103027344, 0.9194736480712891, 0.8923731446266174, 1.224113941192627, 1.2876780033111572, 0.9980440139770508, 1.1725893020629883, 1.2406046390533447, 1.9320285320281982, 0.6831880807876587, 1.8259522914886475, 1.405038833618164, 2.617569923400879, 2.277555227279663, 1.371272087097168, 0.8331707715988159, 1.1126281023025513, 0.52364182472229, 2.0879507064819336, 1.204996943473816, 1.741601586341858, 1.971782922744751, 1.5683975219726562, 0.722476601600647, 1.0044938325881958, 2.5240468978881836, 1.902039647102356, 2.803988456726074, 2.158036947250366, 1.692726969718933, 1.8085885047912598, 1.3749653100967407, 0.8259979486465454, 1.310592770576477, 2.2896344661712646, 1.6548560857772827, 1.5993752479553223, 2.3264646530151367, 1.5351455211639404], "freivalds_rho": -1.0, "sm_clock_mhz": 1842.138, "temp_c": 85.0, "power_w": 300.057, "cov_samples": 138.0, "peak_mem_bytes": 64458065408.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412110.1285226}
{"workload": "hbm_triad", "variant": "f32", "repeat": 13, "throughput": 1510.1334944324765, "unit": "GB/s", "seconds": 2.55968798828125, "work": 3865470566400.0, "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873", "fp_sample": [1.9798221588134766, 1.0968326330184937, 1.243912935256958, 1.4829226732254028, 0.6601976156234741, 1.4403016567230225, 0.4923417866230011, 1.382356882095337, 0.680141270160675, 1.4815963506698608, 1.3910504579544067, 1.213247537612915, 1.976853609085083, 0.9696173667907715, 1.0560152530670166, 1.2762250900268555, 1.7529826164245605, 1.075247883796692, 2.383941650390625, 1.1990503072738647, 1.270270586013794, 1.5278812646865845, 1.1153757572174072, 1.2174580097198486, 1.490983247756958, 2.5175743103027344, 0.9194736480712891, 0.8923731446266174, 1.224113941192627, 1.2876780033111572, 0.9980440139770508, 1.1725893020629883, 1.2406046390533447, 1.9320285320281982, 0.6831880807876587, 1.8259522914886475, 1.405038833618164, 2.617569923400879, 2.277555227279663, 1.371272087097168, 0.8331707715988159, 1.1126281023025513, 0.52364182472229, 2.0879507064819336, 1.204996943473816, 1.741601586341858, 1.971782922744751, 1.5683975219726562, 0.722476601600647, 1.0044938325881958, 2.5240468978881836, 1.902039647102356, 2.803988456726074, 2.158036947250366, 1.692726969718933, 1.8085885047912598, 1.3749653100967407, 0.8259979486465454, 1.310592770576477, 2.2896344661712646, 1.6548560857772827, 1.5993752479553223, 2.3264646530151367, 1.5351455211639404], "freivalds_rho": -1.0, "sm_clock_mhz": 1836.703, "temp_c": 85.0, "power_w": 299.41, "cov_samples": 138.0, "peak_mem_bytes": 64458065408.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412112.9062853}
{"workload": "hbm_triad", "variant": "f32", "repeat": 14, "throughput": 1510.1913987659766, "unit": "GB/s", "seconds": 2.55958984375, "work": 3865470566400.0, "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873", "fp_sample": [1.9798221588134766, 1.0968326330184937, 1.243912935256958, 1.4829226732254028, 0.6601976156234741, 1.4403016567230225, 0.4923417866230011, 1.382356882095337, 0.680141270160675, 1.4815963506698608, 1.3910504579544067, 1.213247537612915, 1.976853609085083, 0.9696173667907715, 1.0560152530670166, 1.2762250900268555, 1.7529826164245605, 1.075247883796692, 2.383941650390625, 1.1990503072738647, 1.270270586013794, 1.5278812646865845, 1.1153757572174072, 1.2174580097198486, 1.490983247756958, 2.5175743103027344, 0.9194736480712891, 0.8923731446266174, 1.224113941192627, 1.2876780033111572, 0.9980440139770508, 1.1725893020629883, 1.2406046390533447, 1.9320285320281982, 0.6831880807876587, 1.8259522914886475, 1.405038833618164, 2.617569923400879, 2.277555227279663, 1.371272087097168, 0.8331707715988159, 1.1126281023025513, 0.52364182472229, 2.0879507064819336, 1.204996943473816, 1.741601586341858, 1.971782922744751, 1.5683975219726562, 0.722476601600647, 1.0044938325881958, 2.5240468978881836, 1.902039647102356, 2.803988456726074, 2.158036947250366, 1.692726969718933, 1.8085885047912598, 1.3749653100967407, 0.8259979486465454, 1.310592770576477, 2.2896344661712646, 1.6548560857772827, 1.5993752479553223, 2.3264646530151367, 1.5351455211639404], "freivalds_rho": -1.0, "sm_clock_mhz": 1844.855, "temp_c": 85.0, "power_w": 299.992, "cov_samples": 138.0, "peak_mem_bytes": 64458065408.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412115.6841123}
{"workload": "hbm_triad", "variant": "f32", "repeat": 15, "throughput": 1510.3039071931842, "unit": "GB/s", "seconds": 2.559399169921875, "work": 3865470566400.0, "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873", "fp_sample": [1.9798221588134766, 1.0968326330184937, 1.243912935256958, 1.4829226732254028, 0.6601976156234741, 1.4403016567230225, 0.4923417866230011, 1.382356882095337, 0.680141270160675, 1.4815963506698608, 1.3910504579544067, 1.213247537612915, 1.976853609085083, 0.9696173667907715, 1.0560152530670166, 1.2762250900268555, 1.7529826164245605, 1.075247883796692, 2.383941650390625, 1.1990503072738647, 1.270270586013794, 1.5278812646865845, 1.1153757572174072, 1.2174580097198486, 1.490983247756958, 2.5175743103027344, 0.9194736480712891, 0.8923731446266174, 1.224113941192627, 1.2876780033111572, 0.9980440139770508, 1.1725893020629883, 1.2406046390533447, 1.9320285320281982, 0.6831880807876587, 1.8259522914886475, 1.405038833618164, 2.617569923400879, 2.277555227279663, 1.371272087097168, 0.8331707715988159, 1.1126281023025513, 0.52364182472229, 2.0879507064819336, 1.204996943473816, 1.741601586341858, 1.971782922744751, 1.5683975219726562, 0.722476601600647, 1.0044938325881958, 2.5240468978881836, 1.902039647102356, 2.803988456726074, 2.158036947250366, 1.692726969718933, 1.8085885047912598, 1.3749653100967407, 0.8259979486465454, 1.310592770576477, 2.2896344661712646, 1.6548560857772827, 1.5993752479553223, 2.3264646530151367, 1.5351455211639404], "freivalds_rho": -1.0, "sm_clock_mhz": 1831.268, "temp_c": 85.0, "power_w": 299.988, "cov_samples": 138.0, "peak_mem_bytes": 64458065408.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412118.4627151}
{"workload": "hbm_triad", "variant": "f32", "repeat": 16, "throughput": 1510.4889126732216, "unit": "GB/s", "seconds": 2.559085693359375, "work": 3865470566400.0, "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873", "fp_sample": [1.9798221588134766, 1.0968326330184937, 1.243912935256958, 1.4829226732254028, 0.6601976156234741, 1.4403016567230225, 0.4923417866230011, 1.382356882095337, 0.680141270160675, 1.4815963506698608, 1.3910504579544067, 1.213247537612915, 1.976853609085083, 0.9696173667907715, 1.0560152530670166, 1.2762250900268555, 1.7529826164245605, 1.075247883796692, 2.383941650390625, 1.1990503072738647, 1.270270586013794, 1.5278812646865845, 1.1153757572174072, 1.2174580097198486, 1.490983247756958, 2.5175743103027344, 0.9194736480712891, 0.8923731446266174, 1.224113941192627, 1.2876780033111572, 0.9980440139770508, 1.1725893020629883, 1.2406046390533447, 1.9320285320281982, 0.6831880807876587, 1.8259522914886475, 1.405038833618164, 2.617569923400879, 2.277555227279663, 1.371272087097168, 0.8331707715988159, 1.1126281023025513, 0.52364182472229, 2.0879507064819336, 1.204996943473816, 1.741601586341858, 1.971782922744751, 1.5683975219726562, 0.722476601600647, 1.0044938325881958, 2.5240468978881836, 1.902039647102356, 2.803988456726074, 2.158036947250366, 1.692726969718933, 1.8085885047912598, 1.3749653100967407, 0.8259979486465454, 1.310592770576477, 2.2896344661712646, 1.6548560857772827, 1.5993752479553223, 2.3264646530151367, 1.5351455211639404], "freivalds_rho": -1.0, "sm_clock_mhz": 1842.348, "temp_c": 85.0, "power_w": 299.986, "cov_samples": 138.0, "peak_mem_bytes": 64458065408.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412121.241761}
{"workload": "hbm_triad", "variant": "f32", "repeat": 17, "throughput": 1509.897457789625, "unit": "GB/s", "seconds": 2.560088134765625, "work": 3865470566400.0, "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873", "fp_sample": [1.9798221588134766, 1.0968326330184937, 1.243912935256958, 1.4829226732254028, 0.6601976156234741, 1.4403016567230225, 0.4923417866230011, 1.382356882095337, 0.680141270160675, 1.4815963506698608, 1.3910504579544067, 1.213247537612915, 1.976853609085083, 0.9696173667907715, 1.0560152530670166, 1.2762250900268555, 1.7529826164245605, 1.075247883796692, 2.383941650390625, 1.1990503072738647, 1.270270586013794, 1.5278812646865845, 1.1153757572174072, 1.2174580097198486, 1.490983247756958, 2.5175743103027344, 0.9194736480712891, 0.8923731446266174, 1.224113941192627, 1.2876780033111572, 0.9980440139770508, 1.1725893020629883, 1.2406046390533447, 1.9320285320281982, 0.6831880807876587, 1.8259522914886475, 1.405038833618164, 2.617569923400879, 2.277555227279663, 1.371272087097168, 0.8331707715988159, 1.1126281023025513, 0.52364182472229, 2.0879507064819336, 1.204996943473816, 1.741601586341858, 1.971782922744751, 1.5683975219726562, 0.722476601600647, 1.0044938325881958, 2.5240468978881836, 1.902039647102356, 2.803988456726074, 2.158036947250366, 1.692726969718933, 1.8085885047912598, 1.3749653100967407, 0.8259979486465454, 1.310592770576477, 2.2896344661712646, 1.6548560857772827, 1.5993752479553223, 2.3264646530151367, 1.5351455211639404], "freivalds_rho": -1.0, "sm_clock_mhz": 1828.957, "temp_c": 85.116, "power_w": 299.963, "cov_samples": 138.0, "peak_mem_bytes": 64458065408.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412124.020739}
{"workload": "hbm_triad", "variant": "f32", "repeat": 18, "throughput": 1509.77248474032, "unit": "GB/s", "seconds": 2.560300048828125, "work": 3865470566400.0, "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873", "fp_sample": [1.9798221588134766, 1.0968326330184937, 1.243912935256958, 1.4829226732254028, 0.6601976156234741, 1.4403016567230225, 0.4923417866230011, 1.382356882095337, 0.680141270160675, 1.4815963506698608, 1.3910504579544067, 1.213247537612915, 1.976853609085083, 0.9696173667907715, 1.0560152530670166, 1.2762250900268555, 1.7529826164245605, 1.075247883796692, 2.383941650390625, 1.1990503072738647, 1.270270586013794, 1.5278812646865845, 1.1153757572174072, 1.2174580097198486, 1.490983247756958, 2.5175743103027344, 0.9194736480712891, 0.8923731446266174, 1.224113941192627, 1.2876780033111572, 0.9980440139770508, 1.1725893020629883, 1.2406046390533447, 1.9320285320281982, 0.6831880807876587, 1.8259522914886475, 1.405038833618164, 2.617569923400879, 2.277555227279663, 1.371272087097168, 0.8331707715988159, 1.1126281023025513, 0.52364182472229, 2.0879507064819336, 1.204996943473816, 1.741601586341858, 1.971782922744751, 1.5683975219726562, 0.722476601600647, 1.0044938325881958, 2.5240468978881836, 1.902039647102356, 2.803988456726074, 2.158036947250366, 1.692726969718933, 1.8085885047912598, 1.3749653100967407, 0.8259979486465454, 1.310592770576477, 2.2896344661712646, 1.6548560857772827, 1.5993752479553223, 2.3264646530151367, 1.5351455211639404], "freivalds_rho": -1.0, "sm_clock_mhz": 1842.471, "temp_c": 86.0, "power_w": 300.471, "cov_samples": 138.0, "peak_mem_bytes": 64458065408.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412126.7998307}
{"workload": "hbm_triad", "variant": "f32", "repeat": 19, "throughput": 1510.4085075271498, "unit": "GB/s", "seconds": 2.559221923828125, "work": 3865470566400.0, "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873", "fp_sample": [1.9798221588134766, 1.0968326330184937, 1.243912935256958, 1.4829226732254028, 0.6601976156234741, 1.4403016567230225, 0.4923417866230011, 1.382356882095337, 0.680141270160675, 1.4815963506698608, 1.3910504579544067, 1.213247537612915, 1.976853609085083, 0.9696173667907715, 1.0560152530670166, 1.2762250900268555, 1.7529826164245605, 1.075247883796692, 2.383941650390625, 1.1990503072738647, 1.270270586013794, 1.5278812646865845, 1.1153757572174072, 1.2174580097198486, 1.490983247756958, 2.5175743103027344, 0.9194736480712891, 0.8923731446266174, 1.224113941192627, 1.2876780033111572, 0.9980440139770508, 1.1725893020629883, 1.2406046390533447, 1.9320285320281982, 0.6831880807876587, 1.8259522914886475, 1.405038833618164, 2.617569923400879, 2.277555227279663, 1.371272087097168, 0.8331707715988159, 1.1126281023025513, 0.52364182472229, 2.0879507064819336, 1.204996943473816, 1.741601586341858, 1.971782922744751, 1.5683975219726562, 0.722476601600647, 1.0044938325881958, 2.5240468978881836, 1.902039647102356, 2.803988456726074, 2.158036947250366, 1.692726969718933, 1.8085885047912598, 1.3749653100967407, 0.8259979486465454, 1.310592770576477, 2.2896344661712646, 1.6548560857772827, 1.5993752479553223, 2.3264646530151367, 1.5351455211639404], "freivalds_rho": -1.0, "sm_clock_mhz": 1823.449, "temp_c": 86.0, "power_w": 300.017, "cov_samples": 138.0, "peak_mem_bytes": 64458065408.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412129.5791576}
{"workload": "hbm_triad", "variant": "f32", "repeat": 20, "throughput": 1510.3088055080552, "unit": "GB/s", "seconds": 2.559390869140625, "work": 3865470566400.0, "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873", "fp_sample": [1.9798221588134766, 1.0968326330184937, 1.243912935256958, 1.4829226732254028, 0.6601976156234741, 1.4403016567230225, 0.4923417866230011, 1.382356882095337, 0.680141270160675, 1.4815963506698608, 1.3910504579544067, 1.213247537612915, 1.976853609085083, 0.9696173667907715, 1.0560152530670166, 1.2762250900268555, 1.7529826164245605, 1.075247883796692, 2.383941650390625, 1.1990503072738647, 1.270270586013794, 1.5278812646865845, 1.1153757572174072, 1.2174580097198486, 1.490983247756958, 2.5175743103027344, 0.9194736480712891, 0.8923731446266174, 1.224113941192627, 1.2876780033111572, 0.9980440139770508, 1.1725893020629883, 1.2406046390533447, 1.9320285320281982, 0.6831880807876587, 1.8259522914886475, 1.405038833618164, 2.617569923400879, 2.277555227279663, 1.371272087097168, 0.8331707715988159, 1.1126281023025513, 0.52364182472229, 2.0879507064819336, 1.204996943473816, 1.741601586341858, 1.971782922744751, 1.5683975219726562, 0.722476601600647, 1.0044938325881958, 2.5240468978881836, 1.902039647102356, 2.803988456726074, 2.158036947250366, 1.692726969718933, 1.8085885047912598, 1.3749653100967407, 0.8259979486465454, 1.310592770576477, 2.2896344661712646, 1.6548560857772827, 1.5993752479553223, 2.3264646530151367, 1.5351455211639404], "freivalds_rho": -1.0, "sm_clock_mhz": 1840.616, "temp_c": 86.0, "power_w": 299.651, "cov_samples": 138.0, "peak_mem_bytes": 64458065408.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412132.356395}
{"workload": "hbm_triad", "variant": "f32", "repeat": 21, "throughput": 1509.5580055005498, "unit": "GB/s", "seconds": 2.560663818359375, "work": 3865470566400.0, "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873", "fp_sample": [1.9798221588134766, 1.0968326330184937, 1.243912935256958, 1.4829226732254028, 0.6601976156234741, 1.4403016567230225, 0.4923417866230011, 1.382356882095337, 0.680141270160675, 1.4815963506698608, 1.3910504579544067, 1.213247537612915, 1.976853609085083, 0.9696173667907715, 1.0560152530670166, 1.2762250900268555, 1.7529826164245605, 1.075247883796692, 2.383941650390625, 1.1990503072738647, 1.270270586013794, 1.5278812646865845, 1.1153757572174072, 1.2174580097198486, 1.490983247756958, 2.5175743103027344, 0.9194736480712891, 0.8923731446266174, 1.224113941192627, 1.2876780033111572, 0.9980440139770508, 1.1725893020629883, 1.2406046390533447, 1.9320285320281982, 0.6831880807876587, 1.8259522914886475, 1.405038833618164, 2.617569923400879, 2.277555227279663, 1.371272087097168, 0.8331707715988159, 1.1126281023025513, 0.52364182472229, 2.0879507064819336, 1.204996943473816, 1.741601586341858, 1.971782922744751, 1.5683975219726562, 0.722476601600647, 1.0044938325881958, 2.5240468978881836, 1.902039647102356, 2.803988456726074, 2.158036947250366, 1.692726969718933, 1.8085885047912598, 1.3749653100967407, 0.8259979486465454, 1.310592770576477, 2.2896344661712646, 1.6548560857772827, 1.5993752479553223, 2.3264646530151367, 1.5351455211639404], "freivalds_rho": -1.0, "sm_clock_mhz": 1830.739, "temp_c": 86.0, "power_w": 299.99, "cov_samples": 138.0, "peak_mem_bytes": 64458065408.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412135.1344728}
{"workload": "hbm_triad", "variant": "f32", "repeat": 22, "throughput": 1509.3543786023386, "unit": "GB/s", "seconds": 2.56100927734375, "work": 3865470566400.0, "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873", "fp_sample": [1.9798221588134766, 1.0968326330184937, 1.243912935256958, 1.4829226732254028, 0.6601976156234741, 1.4403016567230225, 0.4923417866230011, 1.382356882095337, 0.680141270160675, 1.4815963506698608, 1.3910504579544067, 1.213247537612915, 1.976853609085083, 0.9696173667907715, 1.0560152530670166, 1.2762250900268555, 1.7529826164245605, 1.075247883796692, 2.383941650390625, 1.1990503072738647, 1.270270586013794, 1.5278812646865845, 1.1153757572174072, 1.2174580097198486, 1.490983247756958, 2.5175743103027344, 0.9194736480712891, 0.8923731446266174, 1.224113941192627, 1.2876780033111572, 0.9980440139770508, 1.1725893020629883, 1.2406046390533447, 1.9320285320281982, 0.6831880807876587, 1.8259522914886475, 1.405038833618164, 2.617569923400879, 2.277555227279663, 1.371272087097168, 0.8331707715988159, 1.1126281023025513, 0.52364182472229, 2.0879507064819336, 1.204996943473816, 1.741601586341858, 1.971782922744751, 1.5683975219726562, 0.722476601600647, 1.0044938325881958, 2.5240468978881836, 1.902039647102356, 2.803988456726074, 2.158036947250366, 1.692726969718933, 1.8085885047912598, 1.3749653100967407, 0.8259979486465454, 1.310592770576477, 2.2896344661712646, 1.6548560857772827, 1.5993752479553223, 2.3264646530151367, 1.5351455211639404], "freivalds_rho": -1.0, "sm_clock_mhz": 1817.688, "temp_c": 86.0, "power_w": 298.881, "cov_samples": 138.0, "peak_mem_bytes": 64458065408.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412137.9124238}
{"workload": "hbm_triad", "variant": "f32", "repeat": 23, "throughput": 1509.998833615716, "unit": "GB/s", "seconds": 2.559916259765625, "work": 3865470566400.0, "output_digest": "eb7ffdcd2d2c4db95f0fcc398014fa545aa6eba254006528f3dc74f65c073873", "fp_sample": [1.9798221588134766, 1.0968326330184937, 1.243912935256958, 1.4829226732254028, 0.6601976156234741, 1.4403016567230225, 0.4923417866230011, 1.382356882095337, 0.680141270160675, 1.4815963506698608, 1.3910504579544067, 1.213247537612915, 1.976853609085083, 0.9696173667907715, 1.0560152530670166, 1.2762250900268555, 1.7529826164245605, 1.075247883796692, 2.383941650390625, 1.1990503072738647, 1.270270586013794, 1.5278812646865845, 1.1153757572174072, 1.2174580097198486, 1.490983247756958, 2.5175743103027344, 0.9194736480712891, 0.8923731446266174, 1.224113941192627, 1.2876780033111572, 0.9980440139770508, 1.1725893020629883, 1.2406046390533447, 1.9320285320281982, 0.6831880807876587, 1.8259522914886475, 1.405038833618164, 2.617569923400879, 2.277555227279663, 1.371272087097168, 0.8331707715988159, 1.1126281023025513, 0.52364182472229, 2.0879507064819336, 1.204996943473816, 1.741601586341858, 1.971782922744751, 1.5683975219726562, 0.722476601600647, 1.0044938325881958, 2.5240468978881836, 1.902039647102356, 2.803988456726074, 2.158036947250366, 1.692726969718933, 1.8085885047912598, 1.3749653100967407, 0.8259979486465454, 1.310592770576477, 2.2896344661712646, 1.6548560857772827, 1.5993752479553223, 2.3264646530151367, 1.5351455211639404], "freivalds_rho": -1.0, "sm_clock_mhz": 1828.587, "temp_c": 86.0, "power_w": 299.979, "cov_samples": 138.0, "peak_mem_bytes": 64458065408.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412140.6912282}
{"workload": "attention", "variant": "bf16", "repeat": 0, "throughput": 229.9734362809824, "unit": "TFLOP/s", "seconds": 0.19124150085449218, "work": 43980465111040.0, "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd", "fp_sample": [-0.53515625, -0.2197265625, -0.04736328125, 0.00628662109375, -0.01361083984375, 0.00482177734375, -0.011474609375, -0.040771484375, -0.01251220703125, 0.01190185546875, 0.0081787109375, 0.011474609375, -0.03125, 0.018798828125, -0.0255126953125, 0.0147705078125, -0.009033203125, -0.05078125, 0.0174560546875, -0.01275634765625, -0.028564453125, -0.004058837890625, 0.015869140625, -0.01177978515625, 0.004913330078125, 0.002105712890625, -0.00567626953125, -0.003143310546875, -0.002960205078125, 0.0286865234375, 0.005401611328125, 0.01092529296875, -0.030517578125, -0.0673828125, -0.0732421875, -0.061279296875, -0.1376953125, -0.017578125, 0.0026092529296875, -0.056396484375, -0.0142822265625, 0.00872802734375, 0.014892578125, -0.03076171875, 0.035400390625, 0.00714111328125, 0.0294189453125, -0.016845703125, -0.00933837890625, 0.06396484375, -0.0125732421875, -0.003204345703125, -0.00311279296875, 0.04638671875, -0.01080322265625, 0.038818359375, 0.0252685546875, 0.00933837890625, -0.0194091796875, -0.006622314453125, -0.02880859375, 0.01007080078125, 0.00738525390625, -0.0162353515625], "freivalds_rho": -1.0, "sm_clock_mhz": 1901.571, "temp_c": 88.143, "power_w": 279.856, "cov_samples": 14.0, "peak_mem_bytes": 1379927040.0, "tokens_per_s": 6853742.488651943, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412141.3105361}
{"workload": "attention", "variant": "bf16", "repeat": 1, "throughput": 225.80309205740383, "unit": "TFLOP/s", "seconds": 0.19477352905273437, "work": 43980465111040.0, "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd", "fp_sample": [-0.53515625, -0.2197265625, -0.04736328125, 0.00628662109375, -0.01361083984375, 0.00482177734375, -0.011474609375, -0.040771484375, -0.01251220703125, 0.01190185546875, 0.0081787109375, 0.011474609375, -0.03125, 0.018798828125, -0.0255126953125, 0.0147705078125, -0.009033203125, -0.05078125, 0.0174560546875, -0.01275634765625, -0.028564453125, -0.004058837890625, 0.015869140625, -0.01177978515625, 0.004913330078125, 0.002105712890625, -0.00567626953125, -0.003143310546875, -0.002960205078125, 0.0286865234375, 0.005401611328125, 0.01092529296875, -0.030517578125, -0.0673828125, -0.0732421875, -0.061279296875, -0.1376953125, -0.017578125, 0.0026092529296875, -0.056396484375, -0.0142822265625, 0.00872802734375, 0.014892578125, -0.03076171875, 0.035400390625, 0.00714111328125, 0.0294189453125, -0.016845703125, -0.00933837890625, 0.06396484375, -0.0125732421875, -0.003204345703125, -0.00311279296875, 0.04638671875, -0.01080322265625, 0.038818359375, 0.0252685546875, 0.00933837890625, -0.0194091796875, -0.006622314453125, -0.02880859375, 0.01007080078125, 0.00738525390625, -0.0162353515625], "freivalds_rho": -1.0, "sm_clock_mhz": 2017.0, "temp_c": 91.0, "power_w": 253.042, "cov_samples": 13.0, "peak_mem_bytes": 1379927040.0, "tokens_per_s": 6729456.545633192, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412141.572673}
{"workload": "attention", "variant": "bf16", "repeat": 2, "throughput": 223.4613713854546, "unit": "TFLOP/s", "seconds": 0.19681462097167968, "work": 43980465111040.0, "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd", "fp_sample": [-0.53515625, -0.2197265625, -0.04736328125, 0.00628662109375, -0.01361083984375, 0.00482177734375, -0.011474609375, -0.040771484375, -0.01251220703125, 0.01190185546875, 0.0081787109375, 0.011474609375, -0.03125, 0.018798828125, -0.0255126953125, 0.0147705078125, -0.009033203125, -0.05078125, 0.0174560546875, -0.01275634765625, -0.028564453125, -0.004058837890625, 0.015869140625, -0.01177978515625, 0.004913330078125, 0.002105712890625, -0.00567626953125, -0.003143310546875, -0.002960205078125, 0.0286865234375, 0.005401611328125, 0.01092529296875, -0.030517578125, -0.0673828125, -0.0732421875, -0.061279296875, -0.1376953125, -0.017578125, 0.0026092529296875, -0.056396484375, -0.0142822265625, 0.00872802734375, 0.014892578125, -0.03076171875, 0.035400390625, 0.00714111328125, 0.0294189453125, -0.016845703125, -0.00933837890625, 0.06396484375, -0.0125732421875, -0.003204345703125, -0.00311279296875, 0.04638671875, -0.01080322265625, 0.038818359375, 0.0252685546875, 0.00933837890625, -0.0194091796875, -0.006622314453125, -0.02880859375, 0.01007080078125, 0.00738525390625, -0.0162353515625], "freivalds_rho": -1.0, "sm_clock_mhz": 1777.0, "temp_c": 91.0, "power_w": 253.276, "cov_samples": 14.0, "peak_mem_bytes": 1379927040.0, "tokens_per_s": 6659667.831225831, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412141.8551788}
{"workload": "attention", "variant": "bf16", "repeat": 3, "throughput": 226.14278427256522, "unit": "TFLOP/s", "seconds": 0.19448095703125, "work": 43980465111040.0, "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd", "fp_sample": [-0.53515625, -0.2197265625, -0.04736328125, 0.00628662109375, -0.01361083984375, 0.00482177734375, -0.011474609375, -0.040771484375, -0.01251220703125, 0.01190185546875, 0.0081787109375, 0.011474609375, -0.03125, 0.018798828125, -0.0255126953125, 0.0147705078125, -0.009033203125, -0.05078125, 0.0174560546875, -0.01275634765625, -0.028564453125, -0.004058837890625, 0.015869140625, -0.01177978515625, 0.004913330078125, 0.002105712890625, -0.00567626953125, -0.003143310546875, -0.002960205078125, 0.0286865234375, 0.005401611328125, 0.01092529296875, -0.030517578125, -0.0673828125, -0.0732421875, -0.061279296875, -0.1376953125, -0.017578125, 0.0026092529296875, -0.056396484375, -0.0142822265625, 0.00872802734375, 0.014892578125, -0.03076171875, 0.035400390625, 0.00714111328125, 0.0294189453125, -0.016845703125, -0.00933837890625, 0.06396484375, -0.0125732421875, -0.003204345703125, -0.00311279296875, 0.04638671875, -0.01080322265625, 0.038818359375, 0.0252685546875, 0.00933837890625, -0.0194091796875, -0.006622314453125, -0.02880859375, 0.01007080078125, 0.00738525390625, -0.0162353515625], "freivalds_rho": -1.0, "sm_clock_mhz": 1597.0, "temp_c": 91.0, "power_w": 253.451, "cov_samples": 13.0, "peak_mem_bytes": 1379927040.0, "tokens_per_s": 6739580.162542022, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412142.1174967}
{"workload": "attention", "variant": "bf16", "repeat": 4, "throughput": 223.4152799262077, "unit": "TFLOP/s", "seconds": 0.196855224609375, "work": 43980465111040.0, "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd", "fp_sample": [-0.53515625, -0.2197265625, -0.04736328125, 0.00628662109375, -0.01361083984375, 0.00482177734375, -0.011474609375, -0.040771484375, -0.01251220703125, 0.01190185546875, 0.0081787109375, 0.011474609375, -0.03125, 0.018798828125, -0.0255126953125, 0.0147705078125, -0.009033203125, -0.05078125, 0.0174560546875, -0.01275634765625, -0.028564453125, -0.004058837890625, 0.015869140625, -0.01177978515625, 0.004913330078125, 0.002105712890625, -0.00567626953125, -0.003143310546875, -0.002960205078125, 0.0286865234375, 0.005401611328125, 0.01092529296875, -0.030517578125, -0.0673828125, -0.0732421875, -0.061279296875, -0.1376953125, -0.017578125, 0.0026092529296875, -0.056396484375, -0.0142822265625, 0.00872802734375, 0.014892578125, -0.03076171875, 0.035400390625, 0.00714111328125, 0.0294189453125, -0.016845703125, -0.00933837890625, 0.06396484375, -0.0125732421875, -0.003204345703125, -0.00311279296875, 0.04638671875, -0.01080322265625, 0.038818359375, 0.0252685546875, 0.00933837890625, -0.0194091796875, -0.006622314453125, -0.02880859375, 0.01007080078125, 0.00738525390625, -0.0162353515625], "freivalds_rho": -1.0, "sm_clock_mhz": 1602.714, "temp_c": 91.0, "power_w": 286.324, "cov_samples": 14.0, "peak_mem_bytes": 1379927040.0, "tokens_per_s": 6658294.1986980345, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412142.4000063}
{"workload": "attention", "variant": "bf16", "repeat": 5, "throughput": 225.72606209029732, "unit": "TFLOP/s", "seconds": 0.19483999633789062, "work": 43980465111040.0, "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd", "fp_sample": [-0.53515625, -0.2197265625, -0.04736328125, 0.00628662109375, -0.01361083984375, 0.00482177734375, -0.011474609375, -0.040771484375, -0.01251220703125, 0.01190185546875, 0.0081787109375, 0.011474609375, -0.03125, 0.018798828125, -0.0255126953125, 0.0147705078125, -0.009033203125, -0.05078125, 0.0174560546875, -0.01275634765625, -0.028564453125, -0.004058837890625, 0.015869140625, -0.01177978515625, 0.004913330078125, 0.002105712890625, -0.00567626953125, -0.003143310546875, -0.002960205078125, 0.0286865234375, 0.005401611328125, 0.01092529296875, -0.030517578125, -0.0673828125, -0.0732421875, -0.061279296875, -0.1376953125, -0.017578125, 0.0026092529296875, -0.056396484375, -0.0142822265625, 0.00872802734375, 0.014892578125, -0.03076171875, 0.035400390625, 0.00714111328125, 0.0294189453125, -0.016845703125, -0.00933837890625, 0.06396484375, -0.0125732421875, -0.003204345703125, -0.00311279296875, 0.04638671875, -0.01080322265625, 0.038818359375, 0.0252685546875, 0.00933837890625, -0.0194091796875, -0.006622314453125, -0.02880859375, 0.01007080078125, 0.00738525390625, -0.0162353515625], "freivalds_rho": -1.0, "sm_clock_mhz": 1605.0, "temp_c": 91.0, "power_w": 299.473, "cov_samples": 13.0, "peak_mem_bytes": 1379927040.0, "tokens_per_s": 6727160.87371997, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412142.6616657}
{"workload": "attention", "variant": "bf16", "repeat": 6, "throughput": 223.06380295288614, "unit": "TFLOP/s", "seconds": 0.1971654052734375, "work": 43980465111040.0, "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd", "fp_sample": [-0.53515625, -0.2197265625, -0.04736328125, 0.00628662109375, -0.01361083984375, 0.00482177734375, -0.011474609375, -0.040771484375, -0.01251220703125, 0.01190185546875, 0.0081787109375, 0.011474609375, -0.03125, 0.018798828125, -0.0255126953125, 0.0147705078125, -0.009033203125, -0.05078125, 0.0174560546875, -0.01275634765625, -0.028564453125, -0.004058837890625, 0.015869140625, -0.01177978515625, 0.004913330078125, 0.002105712890625, -0.00567626953125, -0.003143310546875, -0.002960205078125, 0.0286865234375, 0.005401611328125, 0.01092529296875, -0.030517578125, -0.0673828125, -0.0732421875, -0.061279296875, -0.1376953125, -0.017578125, 0.0026092529296875, -0.056396484375, -0.0142822265625, 0.00872802734375, 0.014892578125, -0.03076171875, 0.035400390625, 0.00714111328125, 0.0294189453125, -0.016845703125, -0.00933837890625, 0.06396484375, -0.0125732421875, -0.003204345703125, -0.00311279296875, 0.04638671875, -0.01080322265625, 0.038818359375, 0.0252685546875, 0.00933837890625, -0.0194091796875, -0.006622314453125, -0.02880859375, 0.01007080078125, 0.00738525390625, -0.0162353515625], "freivalds_rho": -1.0, "sm_clock_mhz": 1630.714, "temp_c": 91.0, "power_w": 299.871, "cov_samples": 14.0, "peak_mem_bytes": 1379927040.0, "tokens_per_s": 6647819.368627254, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412142.944086}
{"workload": "attention", "variant": "bf16", "repeat": 7, "throughput": 225.49073578878372, "unit": "TFLOP/s", "seconds": 0.1950433349609375, "work": 43980465111040.0, "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd", "fp_sample": [-0.53515625, -0.2197265625, -0.04736328125, 0.00628662109375, -0.01361083984375, 0.00482177734375, -0.011474609375, -0.040771484375, -0.01251220703125, 0.01190185546875, 0.0081787109375, 0.011474609375, -0.03125, 0.018798828125, -0.0255126953125, 0.0147705078125, -0.009033203125, -0.05078125, 0.0174560546875, -0.01275634765625, -0.028564453125, -0.004058837890625, 0.015869140625, -0.01177978515625, 0.004913330078125, 0.002105712890625, -0.00567626953125, -0.003143310546875, -0.002960205078125, 0.0286865234375, 0.005401611328125, 0.01092529296875, -0.030517578125, -0.0673828125, -0.0732421875, -0.061279296875, -0.1376953125, -0.017578125, 0.0026092529296875, -0.056396484375, -0.0142822265625, 0.00872802734375, 0.014892578125, -0.03076171875, 0.035400390625, 0.00714111328125, 0.0294189453125, -0.016845703125, -0.00933837890625, 0.06396484375, -0.0125732421875, -0.003204345703125, -0.00311279296875, 0.04638671875, -0.01080322265625, 0.038818359375, 0.0252685546875, 0.00933837890625, -0.0194091796875, -0.006622314453125, -0.02880859375, 0.01007080078125, 0.00738525390625, -0.0162353515625], "freivalds_rho": -1.0, "sm_clock_mhz": 1635.0, "temp_c": 91.0, "power_w": 299.937, "cov_samples": 13.0, "peak_mem_bytes": 1379927040.0, "tokens_per_s": 6720147.603415958, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412143.2062445}
{"workload": "attention", "variant": "bf16", "repeat": 8, "throughput": 222.93488771493062, "unit": "TFLOP/s", "seconds": 0.1972794189453125, "work": 43980465111040.0, "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd", "fp_sample": [-0.53515625, -0.2197265625, -0.04736328125, 0.00628662109375, -0.01361083984375, 0.00482177734375, -0.011474609375, -0.040771484375, -0.01251220703125, 0.01190185546875, 0.0081787109375, 0.011474609375, -0.03125, 0.018798828125, -0.0255126953125, 0.0147705078125, -0.009033203125, -0.05078125, 0.0174560546875, -0.01275634765625, -0.028564453125, -0.004058837890625, 0.015869140625, -0.01177978515625, 0.004913330078125, 0.002105712890625, -0.00567626953125, -0.003143310546875, -0.002960205078125, 0.0286865234375, 0.005401611328125, 0.01092529296875, -0.030517578125, -0.0673828125, -0.0732421875, -0.061279296875, -0.1376953125, -0.017578125, 0.0026092529296875, -0.056396484375, -0.0142822265625, 0.00872802734375, 0.014892578125, -0.03076171875, 0.035400390625, 0.00714111328125, 0.0294189453125, -0.016845703125, -0.00933837890625, 0.06396484375, -0.0125732421875, -0.003204345703125, -0.00311279296875, 0.04638671875, -0.01080322265625, 0.038818359375, 0.0252685546875, 0.00933837890625, -0.0194091796875, -0.006622314453125, -0.02880859375, 0.01007080078125, 0.00738525390625, -0.0162353515625], "freivalds_rho": -1.0, "sm_clock_mhz": 1665.0, "temp_c": 91.0, "power_w": 299.982, "cov_samples": 14.0, "peak_mem_bytes": 1379927040.0, "tokens_per_s": 6643977.395145018, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412143.488702}
{"workload": "attention", "variant": "bf16", "repeat": 9, "throughput": 225.49362891299097, "unit": "TFLOP/s", "seconds": 0.19504083251953125, "work": 43980465111040.0, "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd", "fp_sample": [-0.53515625, -0.2197265625, -0.04736328125, 0.00628662109375, -0.01361083984375, 0.00482177734375, -0.011474609375, -0.040771484375, -0.01251220703125, 0.01190185546875, 0.0081787109375, 0.011474609375, -0.03125, 0.018798828125, -0.0255126953125, 0.0147705078125, -0.009033203125, -0.05078125, 0.0174560546875, -0.01275634765625, -0.028564453125, -0.004058837890625, 0.015869140625, -0.01177978515625, 0.004913330078125, 0.002105712890625, -0.00567626953125, -0.003143310546875, -0.002960205078125, 0.0286865234375, 0.005401611328125, 0.01092529296875, -0.030517578125, -0.0673828125, -0.0732421875, -0.061279296875, -0.1376953125, -0.017578125, 0.0026092529296875, -0.056396484375, -0.0142822265625, 0.00872802734375, 0.014892578125, -0.03076171875, 0.035400390625, 0.00714111328125, 0.0294189453125, -0.016845703125, -0.00933837890625, 0.06396484375, -0.0125732421875, -0.003204345703125, -0.00311279296875, 0.04638671875, -0.01080322265625, 0.038818359375, 0.0252685546875, 0.00933837890625, -0.0194091796875, -0.006622314453125, -0.02880859375, 0.01007080078125, 0.00738525390625, -0.0162353515625], "freivalds_rho": -1.0, "sm_clock_mhz": 1663.154, "temp_c": 91.0, "power_w": 299.946, "cov_samples": 13.0, "peak_mem_bytes": 1379927040.0, "tokens_per_s": 6720233.82523629, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412143.7509022}
{"workload": "attention", "variant": "bf16", "repeat": 10, "throughput": 222.93238748782815, "unit": "TFLOP/s", "seconds": 0.19728163146972658, "work": 43980465111040.0, "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd", "fp_sample": [-0.53515625, -0.2197265625, -0.04736328125, 0.00628662109375, -0.01361083984375, 0.00482177734375, -0.011474609375, -0.040771484375, -0.01251220703125, 0.01190185546875, 0.0081787109375, 0.011474609375, -0.03125, 0.018798828125, -0.0255126953125, 0.0147705078125, -0.009033203125, -0.05078125, 0.0174560546875, -0.01275634765625, -0.028564453125, -0.004058837890625, 0.015869140625, -0.01177978515625, 0.004913330078125, 0.002105712890625, -0.00567626953125, -0.003143310546875, -0.002960205078125, 0.0286865234375, 0.005401611328125, 0.01092529296875, -0.030517578125, -0.0673828125, -0.0732421875, -0.061279296875, -0.1376953125, -0.017578125, 0.0026092529296875, -0.056396484375, -0.0142822265625, 0.00872802734375, 0.014892578125, -0.03076171875, 0.035400390625, 0.00714111328125, 0.0294189453125, -0.016845703125, -0.00933837890625, 0.06396484375, -0.0125732421875, -0.003204345703125, -0.00311279296875, 0.04638671875, -0.01080322265625, 0.038818359375, 0.0252685546875, 0.00933837890625, -0.0194091796875, -0.006622314453125, -0.02880859375, 0.01007080078125, 0.00738525390625, -0.0162353515625], "freivalds_rho": -1.0, "sm_clock_mhz": 1657.0, "temp_c": 91.0, "power_w": 299.825, "cov_samples": 14.0, "peak_mem_bytes": 1379927040.0, "tokens_per_s": 6643902.882570867, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412144.0331604}
{"workload": "attention", "variant": "bf16", "repeat": 11, "throughput": 225.57053560368487, "unit": "TFLOP/s", "seconds": 0.19497433471679687, "work": 43980465111040.0, "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd", "fp_sample": [-0.53515625, -0.2197265625, -0.04736328125, 0.00628662109375, -0.01361083984375, 0.00482177734375, -0.011474609375, -0.040771484375, -0.01251220703125, 0.01190185546875, 0.0081787109375, 0.011474609375, -0.03125, 0.018798828125, -0.0255126953125, 0.0147705078125, -0.009033203125, -0.05078125, 0.0174560546875, -0.01275634765625, -0.028564453125, -0.004058837890625, 0.015869140625, -0.01177978515625, 0.004913330078125, 0.002105712890625, -0.00567626953125, -0.003143310546875, -0.002960205078125, 0.0286865234375, 0.005401611328125, 0.01092529296875, -0.030517578125, -0.0673828125, -0.0732421875, -0.061279296875, -0.1376953125, -0.017578125, 0.0026092529296875, -0.056396484375, -0.0142822265625, 0.00872802734375, 0.014892578125, -0.03076171875, 0.035400390625, 0.00714111328125, 0.0294189453125, -0.016845703125, -0.00933837890625, 0.06396484375, -0.0125732421875, -0.003204345703125, -0.00311279296875, 0.04638671875, -0.01080322265625, 0.038818359375, 0.0252685546875, 0.00933837890625, -0.0194091796875, -0.006622314453125, -0.02880859375, 0.01007080078125, 0.00738525390625, -0.0162353515625], "freivalds_rho": -1.0, "sm_clock_mhz": 1657.0, "temp_c": 91.385, "power_w": 299.947, "cov_samples": 13.0, "peak_mem_bytes": 1379927040.0, "tokens_per_s": 6722525.82322612, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412144.2954385}
{"workload": "attention", "variant": "bf16", "repeat": 12, "throughput": 222.86695321231466, "unit": "TFLOP/s", "seconds": 0.1973395538330078, "work": 43980465111040.0, "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd", "fp_sample": [-0.53515625, -0.2197265625, -0.04736328125, 0.00628662109375, -0.01361083984375, 0.00482177734375, -0.011474609375, -0.040771484375, -0.01251220703125, 0.01190185546875, 0.0081787109375, 0.011474609375, -0.03125, 0.018798828125, -0.0255126953125, 0.0147705078125, -0.009033203125, -0.05078125, 0.0174560546875, -0.01275634765625, -0.028564453125, -0.004058837890625, 0.015869140625, -0.01177978515625, 0.004913330078125, 0.002105712890625, -0.00567626953125, -0.003143310546875, -0.002960205078125, 0.0286865234375, 0.005401611328125, 0.01092529296875, -0.030517578125, -0.0673828125, -0.0732421875, -0.061279296875, -0.1376953125, -0.017578125, 0.0026092529296875, -0.056396484375, -0.0142822265625, 0.00872802734375, 0.014892578125, -0.03076171875, 0.035400390625, 0.00714111328125, 0.0294189453125, -0.016845703125, -0.00933837890625, 0.06396484375, -0.0125732421875, -0.003204345703125, -0.00311279296875, 0.04638671875, -0.01080322265625, 0.038818359375, 0.0252685546875, 0.00933837890625, -0.0194091796875, -0.006622314453125, -0.02880859375, 0.01007080078125, 0.00738525390625, -0.0162353515625], "freivalds_rho": -1.0, "sm_clock_mhz": 1657.0, "temp_c": 92.0, "power_w": 300.143, "cov_samples": 14.0, "peak_mem_bytes": 1379927040.0, "tokens_per_s": 6641952.789196809, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412144.5777736}
{"workload": "attention", "variant": "bf16", "repeat": 13, "throughput": 225.19310590422828, "unit": "TFLOP/s", "seconds": 0.1953011169433594, "work": 43980465111040.0, "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd", "fp_sample": [-0.53515625, -0.2197265625, -0.04736328125, 0.00628662109375, -0.01361083984375, 0.00482177734375, -0.011474609375, -0.040771484375, -0.01251220703125, 0.01190185546875, 0.0081787109375, 0.011474609375, -0.03125, 0.018798828125, -0.0255126953125, 0.0147705078125, -0.009033203125, -0.05078125, 0.0174560546875, -0.01275634765625, -0.028564453125, -0.004058837890625, 0.015869140625, -0.01177978515625, 0.004913330078125, 0.002105712890625, -0.00567626953125, -0.003143310546875, -0.002960205078125, 0.0286865234375, 0.005401611328125, 0.01092529296875, -0.030517578125, -0.0673828125, -0.0732421875, -0.061279296875, -0.1376953125, -0.017578125, 0.0026092529296875, -0.056396484375, -0.0142822265625, 0.00872802734375, 0.014892578125, -0.03076171875, 0.035400390625, 0.00714111328125, 0.0294189453125, -0.016845703125, -0.00933837890625, 0.06396484375, -0.0125732421875, -0.003204345703125, -0.00311279296875, 0.04638671875, -0.01080322265625, 0.038818359375, 0.0252685546875, 0.00933837890625, -0.0194091796875, -0.006622314453125, -0.02880859375, 0.01007080078125, 0.00738525390625, -0.0162353515625], "freivalds_rho": -1.0, "sm_clock_mhz": 1653.231, "temp_c": 92.0, "power_w": 300.34, "cov_samples": 13.0, "peak_mem_bytes": 1379927040.0, "tokens_per_s": 6711277.541644224, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412144.8400464}
{"workload": "attention", "variant": "bf16", "repeat": 14, "throughput": 222.59576625437123, "unit": "TFLOP/s", "seconds": 0.19757997131347657, "work": 43980465111040.0, "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd", "fp_sample": [-0.53515625, -0.2197265625, -0.04736328125, 0.00628662109375, -0.01361083984375, 0.00482177734375, -0.011474609375, -0.040771484375, -0.01251220703125, 0.01190185546875, 0.0081787109375, 0.011474609375, -0.03125, 0.018798828125, -0.0255126953125, 0.0147705078125, -0.009033203125, -0.05078125, 0.0174560546875, -0.01275634765625, -0.028564453125, -0.004058837890625, 0.015869140625, -0.01177978515625, 0.004913330078125, 0.002105712890625, -0.00567626953125, -0.003143310546875, -0.002960205078125, 0.0286865234375, 0.005401611328125, 0.01092529296875, -0.030517578125, -0.0673828125, -0.0732421875, -0.061279296875, -0.1376953125, -0.017578125, 0.0026092529296875, -0.056396484375, -0.0142822265625, 0.00872802734375, 0.014892578125, -0.03076171875, 0.035400390625, 0.00714111328125, 0.0294189453125, -0.016845703125, -0.00933837890625, 0.06396484375, -0.0125732421875, -0.003204345703125, -0.00311279296875, 0.04638671875, -0.01080322265625, 0.038818359375, 0.0252685546875, 0.00933837890625, -0.0194091796875, -0.006622314453125, -0.02880859375, 0.01007080078125, 0.00738525390625, -0.0162353515625], "freivalds_rho": -1.0, "sm_clock_mhz": 1650.0, "temp_c": 92.0, "power_w": 300.509, "cov_samples": 14.0, "peak_mem_bytes": 1379927040.0, "tokens_per_s": 6633870.78804884, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412145.122387}
{"workload": "attention", "variant": "bf16", "repeat": 15, "throughput": 224.8622404823058, "unit": "TFLOP/s", "seconds": 0.19558848571777343, "work": 43980465111040.0, "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd", "fp_sample": [-0.53515625, -0.2197265625, -0.04736328125, 0.00628662109375, -0.01361083984375, 0.00482177734375, -0.011474609375, -0.040771484375, -0.01251220703125, 0.01190185546875, 0.0081787109375, 0.011474609375, -0.03125, 0.018798828125, -0.0255126953125, 0.0147705078125, -0.009033203125, -0.05078125, 0.0174560546875, -0.01275634765625, -0.028564453125, -0.004058837890625, 0.015869140625, -0.01177978515625, 0.004913330078125, 0.002105712890625, -0.00567626953125, -0.003143310546875, -0.002960205078125, 0.0286865234375, 0.005401611328125, 0.01092529296875, -0.030517578125, -0.0673828125, -0.0732421875, -0.061279296875, -0.1376953125, -0.017578125, 0.0026092529296875, -0.056396484375, -0.0142822265625, 0.00872802734375, 0.014892578125, -0.03076171875, 0.035400390625, 0.00714111328125, 0.0294189453125, -0.016845703125, -0.00933837890625, 0.06396484375, -0.0125732421875, -0.003204345703125, -0.00311279296875, 0.04638671875, -0.01080322265625, 0.038818359375, 0.0252685546875, 0.00933837890625, -0.0194091796875, -0.006622314453125, -0.02880859375, 0.01007080078125, 0.00738525390625, -0.0162353515625], "freivalds_rho": -1.0, "sm_clock_mhz": 1639.615, "temp_c": 91.308, "power_w": 300.501, "cov_samples": 13.0, "peak_mem_bytes": 1379927040.0, "tokens_per_s": 6701416.983673149, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412145.3845847}
{"workload": "attention", "variant": "bf16", "repeat": 16, "throughput": 222.24177152261186, "unit": "TFLOP/s", "seconds": 0.19789468383789063, "work": 43980465111040.0, "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd", "fp_sample": [-0.53515625, -0.2197265625, -0.04736328125, 0.00628662109375, -0.01361083984375, 0.00482177734375, -0.011474609375, -0.040771484375, -0.01251220703125, 0.01190185546875, 0.0081787109375, 0.011474609375, -0.03125, 0.018798828125, -0.0255126953125, 0.0147705078125, -0.009033203125, -0.05078125, 0.0174560546875, -0.01275634765625, -0.028564453125, -0.004058837890625, 0.015869140625, -0.01177978515625, 0.004913330078125, 0.002105712890625, -0.00567626953125, -0.003143310546875, -0.002960205078125, 0.0286865234375, 0.005401611328125, 0.01092529296875, -0.030517578125, -0.0673828125, -0.0732421875, -0.061279296875, -0.1376953125, -0.017578125, 0.0026092529296875, -0.056396484375, -0.0142822265625, 0.00872802734375, 0.014892578125, -0.03076171875, 0.035400390625, 0.00714111328125, 0.0294189453125, -0.016845703125, -0.00933837890625, 0.06396484375, -0.0125732421875, -0.003204345703125, -0.00311279296875, 0.04638671875, -0.01080322265625, 0.038818359375, 0.0252685546875, 0.00933837890625, -0.0194091796875, -0.006622314453125, -0.02880859375, 0.01007080078125, 0.00738525390625, -0.0162353515625], "freivalds_rho": -1.0, "sm_clock_mhz": 1635.0, "temp_c": 91.0, "power_w": 300.497, "cov_samples": 14.0, "peak_mem_bytes": 1379927040.0, "tokens_per_s": 6623320.9229294015, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412145.6673818}
{"workload": "attention", "variant": "bf16", "repeat": 17, "throughput": 224.8920141722527, "unit": "TFLOP/s", "seconds": 0.19556259155273437, "work": 43980465111040.0, "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd", "fp_sample": [-0.53515625, -0.2197265625, -0.04736328125, 0.00628662109375, -0.01361083984375, 0.00482177734375, -0.011474609375, -0.040771484375, -0.01251220703125, 0.01190185546875, 0.0081787109375, 0.011474609375, -0.03125, 0.018798828125, -0.0255126953125, 0.0147705078125, -0.009033203125, -0.05078125, 0.0174560546875, -0.01275634765625, -0.028564453125, -0.004058837890625, 0.015869140625, -0.01177978515625, 0.004913330078125, 0.002105712890625, -0.00567626953125, -0.003143310546875, -0.002960205078125, 0.0286865234375, 0.005401611328125, 0.01092529296875, -0.030517578125, -0.0673828125, -0.0732421875, -0.061279296875, -0.1376953125, -0.017578125, 0.0026092529296875, -0.056396484375, -0.0142822265625, 0.00872802734375, 0.014892578125, -0.03076171875, 0.035400390625, 0.00714111328125, 0.0294189453125, -0.016845703125, -0.00933837890625, 0.06396484375, -0.0125732421875, -0.003204345703125, -0.00311279296875, 0.04638671875, -0.01080322265625, 0.038818359375, 0.0252685546875, 0.00933837890625, -0.0194091796875, -0.006622314453125, -0.02880859375, 0.01007080078125, 0.00738525390625, -0.0162353515625], "freivalds_rho": -1.0, "sm_clock_mhz": 1602.846, "temp_c": 91.0, "power_w": 301.462, "cov_samples": 13.0, "peak_mem_bytes": 1379927040.0, "tokens_per_s": 6702304.308779618, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412145.9295726}
{"workload": "attention", "variant": "bf16", "repeat": 18, "throughput": 222.41338475081852, "unit": "TFLOP/s", "seconds": 0.19774198913574217, "work": 43980465111040.0, "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd", "fp_sample": [-0.53515625, -0.2197265625, -0.04736328125, 0.00628662109375, -0.01361083984375, 0.00482177734375, -0.011474609375, -0.040771484375, -0.01251220703125, 0.01190185546875, 0.0081787109375, 0.011474609375, -0.03125, 0.018798828125, -0.0255126953125, 0.0147705078125, -0.009033203125, -0.05078125, 0.0174560546875, -0.01275634765625, -0.028564453125, -0.004058837890625, 0.015869140625, -0.01177978515625, 0.004913330078125, 0.002105712890625, -0.00567626953125, -0.003143310546875, -0.002960205078125, 0.0286865234375, 0.005401611328125, 0.01092529296875, -0.030517578125, -0.0673828125, -0.0732421875, -0.061279296875, -0.1376953125, -0.017578125, 0.0026092529296875, -0.056396484375, -0.0142822265625, 0.00872802734375, 0.014892578125, -0.03076171875, 0.035400390625, 0.00714111328125, 0.0294189453125, -0.016845703125, -0.00933837890625, 0.06396484375, -0.0125732421875, -0.003204345703125, -0.00311279296875, 0.04638671875, -0.01080322265625, 0.038818359375, 0.0252685546875, 0.00933837890625, -0.0194091796875, -0.006622314453125, -0.02880859375, 0.01007080078125, 0.00738525390625, -0.0162353515625], "freivalds_rho": -1.0, "sm_clock_mhz": 1596.5, "temp_c": 91.0, "power_w": 301.519, "cov_samples": 14.0, "peak_mem_bytes": 1379927040.0, "tokens_per_s": 6628435.39568241, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412146.2121656}
{"workload": "attention", "variant": "bf16", "repeat": 19, "throughput": 224.91049291307107, "unit": "TFLOP/s", "seconds": 0.19554652404785156, "work": 43980465111040.0, "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd", "fp_sample": [-0.53515625, -0.2197265625, -0.04736328125, 0.00628662109375, -0.01361083984375, 0.00482177734375, -0.011474609375, -0.040771484375, -0.01251220703125, 0.01190185546875, 0.0081787109375, 0.011474609375, -0.03125, 0.018798828125, -0.0255126953125, 0.0147705078125, -0.009033203125, -0.05078125, 0.0174560546875, -0.01275634765625, -0.028564453125, -0.004058837890625, 0.015869140625, -0.01177978515625, 0.004913330078125, 0.002105712890625, -0.00567626953125, -0.003143310546875, -0.002960205078125, 0.0286865234375, 0.005401611328125, 0.01092529296875, -0.030517578125, -0.0673828125, -0.0732421875, -0.061279296875, -0.1376953125, -0.017578125, 0.0026092529296875, -0.056396484375, -0.0142822265625, 0.00872802734375, 0.014892578125, -0.03076171875, 0.035400390625, 0.00714111328125, 0.0294189453125, -0.016845703125, -0.00933837890625, 0.06396484375, -0.0125732421875, -0.003204345703125, -0.00311279296875, 0.04638671875, -0.01080322265625, 0.038818359375, 0.0252685546875, 0.00933837890625, -0.0194091796875, -0.006622314453125, -0.02880859375, 0.01007080078125, 0.00738525390625, -0.0162353515625], "freivalds_rho": -1.0, "sm_clock_mhz": 1590.0, "temp_c": 91.0, "power_w": 299.975, "cov_samples": 13.0, "peak_mem_bytes": 1379927040.0, "tokens_per_s": 6702855.018170806, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412146.474442}
{"workload": "attention", "variant": "bf16", "repeat": 20, "throughput": 222.39986147516106, "unit": "TFLOP/s", "seconds": 0.19775401306152343, "work": 43980465111040.0, "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd", "fp_sample": [-0.53515625, -0.2197265625, -0.04736328125, 0.00628662109375, -0.01361083984375, 0.00482177734375, -0.011474609375, -0.040771484375, -0.01251220703125, 0.01190185546875, 0.0081787109375, 0.011474609375, -0.03125, 0.018798828125, -0.0255126953125, 0.0147705078125, -0.009033203125, -0.05078125, 0.0174560546875, -0.01275634765625, -0.028564453125, -0.004058837890625, 0.015869140625, -0.01177978515625, 0.004913330078125, 0.002105712890625, -0.00567626953125, -0.003143310546875, -0.002960205078125, 0.0286865234375, 0.005401611328125, 0.01092529296875, -0.030517578125, -0.0673828125, -0.0732421875, -0.061279296875, -0.1376953125, -0.017578125, 0.0026092529296875, -0.056396484375, -0.0142822265625, 0.00872802734375, 0.014892578125, -0.03076171875, 0.035400390625, 0.00714111328125, 0.0294189453125, -0.016845703125, -0.00933837890625, 0.06396484375, -0.0125732421875, -0.003204345703125, -0.00311279296875, 0.04638671875, -0.01080322265625, 0.038818359375, 0.0252685546875, 0.00933837890625, -0.0194091796875, -0.006622314453125, -0.02880859375, 0.01007080078125, 0.00738525390625, -0.0162353515625], "freivalds_rho": -1.0, "sm_clock_mhz": 1588.286, "temp_c": 91.0, "power_w": 299.987, "cov_samples": 14.0, "peak_mem_bytes": 1379927040.0, "tokens_per_s": 6628032.370661529, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412146.7569733}
{"workload": "attention", "variant": "bf16", "repeat": 21, "throughput": 224.91070351451228, "unit": "TFLOP/s", "seconds": 0.19554634094238282, "work": 43980465111040.0, "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd", "fp_sample": [-0.53515625, -0.2197265625, -0.04736328125, 0.00628662109375, -0.01361083984375, 0.00482177734375, -0.011474609375, -0.040771484375, -0.01251220703125, 0.01190185546875, 0.0081787109375, 0.011474609375, -0.03125, 0.018798828125, -0.0255126953125, 0.0147705078125, -0.009033203125, -0.05078125, 0.0174560546875, -0.01275634765625, -0.028564453125, -0.004058837890625, 0.015869140625, -0.01177978515625, 0.004913330078125, 0.002105712890625, -0.00567626953125, -0.003143310546875, -0.002960205078125, 0.0286865234375, 0.005401611328125, 0.01092529296875, -0.030517578125, -0.0673828125, -0.0732421875, -0.061279296875, -0.1376953125, -0.017578125, 0.0026092529296875, -0.056396484375, -0.0142822265625, 0.00872802734375, 0.014892578125, -0.03076171875, 0.035400390625, 0.00714111328125, 0.0294189453125, -0.016845703125, -0.00933837890625, 0.06396484375, -0.0125732421875, -0.003204345703125, -0.00311279296875, 0.04638671875, -0.01080322265625, 0.038818359375, 0.0252685546875, 0.00933837890625, -0.0194091796875, -0.006622314453125, -0.02880859375, 0.01007080078125, 0.00738525390625, -0.0162353515625], "freivalds_rho": -1.0, "sm_clock_mhz": 1582.0, "temp_c": 91.0, "power_w": 300.03, "cov_samples": 13.0, "peak_mem_bytes": 1379927040.0, "tokens_per_s": 6702861.294582852, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412147.0189672}
{"workload": "attention", "variant": "bf16", "repeat": 22, "throughput": 222.21288383709006, "unit": "TFLOP/s", "seconds": 0.19792041015625, "work": 43980465111040.0, "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd", "fp_sample": [-0.53515625, -0.2197265625, -0.04736328125, 0.00628662109375, -0.01361083984375, 0.00482177734375, -0.011474609375, -0.040771484375, -0.01251220703125, 0.01190185546875, 0.0081787109375, 0.011474609375, -0.03125, 0.018798828125, -0.0255126953125, 0.0147705078125, -0.009033203125, -0.05078125, 0.0174560546875, -0.01275634765625, -0.028564453125, -0.004058837890625, 0.015869140625, -0.01177978515625, 0.004913330078125, 0.002105712890625, -0.00567626953125, -0.003143310546875, -0.002960205078125, 0.0286865234375, 0.005401611328125, 0.01092529296875, -0.030517578125, -0.0673828125, -0.0732421875, -0.061279296875, -0.1376953125, -0.017578125, 0.0026092529296875, -0.056396484375, -0.0142822265625, 0.00872802734375, 0.014892578125, -0.03076171875, 0.035400390625, 0.00714111328125, 0.0294189453125, -0.016845703125, -0.00933837890625, 0.06396484375, -0.0125732421875, -0.003204345703125, -0.00311279296875, 0.04638671875, -0.01080322265625, 0.038818359375, 0.0252685546875, 0.00933837890625, -0.0194091796875, -0.006622314453125, -0.02880859375, 0.01007080078125, 0.00738525390625, -0.0162353515625], "freivalds_rho": -1.0, "sm_clock_mhz": 1584.857, "temp_c": 91.357, "power_w": 300.024, "cov_samples": 14.0, "peak_mem_bytes": 1379927040.0, "tokens_per_s": 6622460.002812447, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412147.3016255}
{"workload": "attention", "variant": "bf16", "repeat": 23, "throughput": 224.8802055133159, "unit": "TFLOP/s", "seconds": 0.19557286071777344, "work": 43980465111040.0, "output_digest": "cb1607df16ef4e89276bfa65eb325cc7a82f42b8d5748e8bebc63a9ebd5a53dd", "fp_sample": [-0.53515625, -0.2197265625, -0.04736328125, 0.00628662109375, -0.01361083984375, 0.00482177734375, -0.011474609375, -0.040771484375, -0.01251220703125, 0.01190185546875, 0.0081787109375, 0.011474609375, -0.03125, 0.018798828125, -0.0255126953125, 0.0147705078125, -0.009033203125, -0.05078125, 0.0174560546875, -0.01275634765625, -0.028564453125, -0.004058837890625, 0.015869140625, -0.01177978515625, 0.004913330078125, 0.002105712890625, -0.00567626953125, -0.003143310546875, -0.002960205078125, 0.0286865234375, 0.005401611328125, 0.01092529296875, -0.030517578125, -0.0673828125, -0.0732421875, -0.061279296875, -0.1376953125, -0.017578125, 0.0026092529296875, -0.056396484375, -0.0142822265625, 0.00872802734375, 0.014892578125, -0.03076171875, 0.035400390625, 0.00714111328125, 0.0294189453125, -0.016845703125, -0.00933837890625, 0.06396484375, -0.0125732421875, -0.003204345703125, -0.00311279296875, 0.04638671875, -0.01080322265625, 0.038818359375, 0.0252685546875, 0.00933837890625, -0.0194091796875, -0.006622314453125, -0.02880859375, 0.01007080078125, 0.00738525390625, -0.0162353515625], "freivalds_rho": -1.0, "sm_clock_mhz": 1590.0, "temp_c": 92.0, "power_w": 300.012, "cov_samples": 13.0, "peak_mem_bytes": 1379927040.0, "tokens_per_s": 6701952.3833190175, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412147.5636759}
{"workload": "reduction", "variant": "default", "repeat": 0, "throughput": 1636.1506266093015, "unit": "GB/s", "seconds": 1.050017578125, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 2147.648, "temp_c": 85.198, "power_w": 170.318, "cov_samples": 162.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412151.3059144}
{"workload": "reduction", "variant": "default", "repeat": 1, "throughput": 1635.3996360471103, "unit": "GB/s", "seconds": 1.050499755859375, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1807.0, "temp_c": 85.0, "power_w": 272.147, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412152.39199}
{"workload": "reduction", "variant": "default", "repeat": 2, "throughput": 1635.2687110872012, "unit": "GB/s", "seconds": 1.0505838623046875, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1832.963, "temp_c": 85.0, "power_w": 300.011, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412153.4797716}
{"workload": "reduction", "variant": "default", "repeat": 3, "throughput": 1635.2896120693363, "unit": "GB/s", "seconds": 1.0505704345703124, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1844.907, "temp_c": 85.0, "power_w": 299.96, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412154.5675533}
{"workload": "reduction", "variant": "default", "repeat": 4, "throughput": 1635.26016083941, "unit": "GB/s", "seconds": 1.05058935546875, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1840.0, "temp_c": 85.0, "power_w": 300.107, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412155.6544235}
{"workload": "reduction", "variant": "default", "repeat": 5, "throughput": 1635.3091834733452, "unit": "GB/s", "seconds": 1.050557861328125, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1806.944, "temp_c": 85.0, "power_w": 300.264, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412156.7414663}
{"workload": "reduction", "variant": "default", "repeat": 6, "throughput": 1635.4226308385041, "unit": "GB/s", "seconds": 1.0504849853515625, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1803.241, "temp_c": 85.0, "power_w": 299.989, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412157.828081}
{"workload": "reduction", "variant": "default", "repeat": 7, "throughput": 1635.400966306676, "unit": "GB/s", "seconds": 1.0504989013671875, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1806.944, "temp_c": 85.0, "power_w": 299.979, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412158.9158366}
{"workload": "reduction", "variant": "default", "repeat": 8, "throughput": 1635.3819628039598, "unit": "GB/s", "seconds": 1.0505111083984375, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1837.963, "temp_c": 85.0, "power_w": 300.002, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412160.003117}
{"workload": "reduction", "variant": "default", "repeat": 9, "throughput": 1635.4499973833729, "unit": "GB/s", "seconds": 1.0504674072265625, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1841.667, "temp_c": 85.0, "power_w": 299.986, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412161.091135}
{"workload": "reduction", "variant": "default", "repeat": 10, "throughput": 1635.4211105017546, "unit": "GB/s", "seconds": 1.0504859619140625, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1837.833, "temp_c": 85.0, "power_w": 300.002, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412162.1787121}
{"workload": "reduction", "variant": "default", "repeat": 11, "throughput": 1635.5908355460185, "unit": "GB/s", "seconds": 1.050376953125, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1803.37, "temp_c": 85.0, "power_w": 300.517, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412163.2667148}
{"workload": "reduction", "variant": "default", "repeat": 12, "throughput": 1635.4418253330903, "unit": "GB/s", "seconds": 1.05047265625, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1803.111, "temp_c": 85.0, "power_w": 299.987, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412164.3538675}
{"workload": "reduction", "variant": "default", "repeat": 13, "throughput": 1635.497510921365, "unit": "GB/s", "seconds": 1.0504368896484375, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1820.833, "temp_c": 85.0, "power_w": 299.971, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412165.4409652}
{"workload": "reduction", "variant": "default", "repeat": 14, "throughput": 1635.3547885623982, "unit": "GB/s", "seconds": 1.050528564453125, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1843.741, "temp_c": 85.0, "power_w": 299.92, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412166.528314}
{"workload": "reduction", "variant": "default", "repeat": 15, "throughput": 1635.3802525103779, "unit": "GB/s", "seconds": 1.05051220703125, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1841.167, "temp_c": 85.0, "power_w": 300.005, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412167.6158495}
{"workload": "reduction", "variant": "default", "repeat": 16, "throughput": 1635.2179809255404, "unit": "GB/s", "seconds": 1.050616455078125, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1824.074, "temp_c": 85.0, "power_w": 300.023, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412168.7038374}
{"workload": "reduction", "variant": "default", "repeat": 17, "throughput": 1635.5410357448677, "unit": "GB/s", "seconds": 1.050408935546875, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1803.241, "temp_c": 85.0, "power_w": 299.98, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412169.7912045}
{"workload": "reduction", "variant": "default", "repeat": 18, "throughput": 1635.2673810427834, "unit": "GB/s", "seconds": 1.050584716796875, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1803.241, "temp_c": 85.0, "power_w": 300.0, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412170.8794174}
{"workload": "reduction", "variant": "default", "repeat": 19, "throughput": 1635.3844332343378, "unit": "GB/s", "seconds": 1.050509521484375, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1831.019, "temp_c": 85.0, "power_w": 300.005, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412171.9669008}
{"workload": "reduction", "variant": "default", "repeat": 20, "throughput": 1635.4028666812385, "unit": "GB/s", "seconds": 1.0504976806640625, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1841.667, "temp_c": 85.0, "power_w": 299.988, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412173.0546246}
{"workload": "reduction", "variant": "default", "repeat": 21, "throughput": 1635.3785422203732, "unit": "GB/s", "seconds": 1.0505133056640625, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1844.907, "temp_c": 85.0, "power_w": 299.848, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412174.1420364}
{"workload": "reduction", "variant": "default", "repeat": 22, "throughput": 1635.2839117484941, "unit": "GB/s", "seconds": 1.0505740966796875, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1817.13, "temp_c": 84.537, "power_w": 299.413, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412175.230027}
{"workload": "reduction", "variant": "default", "repeat": 23, "throughput": 1635.313173817093, "unit": "GB/s", "seconds": 1.0505552978515624, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1803.111, "temp_c": 85.0, "power_w": 299.967, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412176.317617}
{"workload": "reduction", "variant": "deterministic", "repeat": 0, "throughput": 1635.8742959777394, "unit": "GB/s", "seconds": 1.0501949462890625, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1900.446, "temp_c": 85.0, "power_w": 295.429, "cov_samples": 56.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412177.4910529}
{"workload": "reduction", "variant": "deterministic", "repeat": 1, "throughput": 1635.4005862322936, "unit": "GB/s", "seconds": 1.0504991455078125, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1878.907, "temp_c": 85.0, "power_w": 299.13, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412178.5781188}
{"workload": "reduction", "variant": "deterministic", "repeat": 2, "throughput": 1635.274981325742, "unit": "GB/s", "seconds": 1.050579833984375, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1838.741, "temp_c": 85.0, "power_w": 299.769, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412179.6660447}
{"workload": "reduction", "variant": "deterministic", "repeat": 3, "throughput": 1635.482686401208, "unit": "GB/s", "seconds": 1.0504464111328125, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1810.185, "temp_c": 85.0, "power_w": 299.97, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412180.7538762}
{"workload": "reduction", "variant": "deterministic", "repeat": 4, "throughput": 1635.4496172861998, "unit": "GB/s", "seconds": 1.0504676513671876, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1803.241, "temp_c": 85.0, "power_w": 299.975, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412181.8415303}
{"workload": "reduction", "variant": "deterministic", "repeat": 5, "throughput": 1635.4178797955472, "unit": "GB/s", "seconds": 1.050488037109375, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1813.889, "temp_c": 85.0, "power_w": 299.984, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412182.9281294}
{"workload": "reduction", "variant": "deterministic", "repeat": 6, "throughput": 1635.3074733319863, "unit": "GB/s", "seconds": 1.0505589599609375, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1837.963, "temp_c": 85.0, "power_w": 299.936, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412184.014448}
{"workload": "reduction", "variant": "deterministic", "repeat": 7, "throughput": 1635.1769430978477, "unit": "GB/s", "seconds": 1.050642822265625, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1850.13, "temp_c": 85.0, "power_w": 300.011, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412185.108579}
{"workload": "reduction", "variant": "deterministic", "repeat": 8, "throughput": 1635.3012028442713, "unit": "GB/s", "seconds": 1.05056298828125, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1841.667, "temp_c": 85.0, "power_w": 299.022, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412186.1960902}
{"workload": "reduction", "variant": "deterministic", "repeat": 9, "throughput": 1635.5279210345495, "unit": "GB/s", "seconds": 1.0504173583984375, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1803.241, "temp_c": 85.0, "power_w": 299.992, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412187.2824323}
{"workload": "reduction", "variant": "deterministic", "repeat": 10, "throughput": 1635.1921420531194, "unit": "GB/s", "seconds": 1.050633056640625, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1803.241, "temp_c": 85.0, "power_w": 299.989, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412188.3692718}
{"workload": "reduction", "variant": "deterministic", "repeat": 11, "throughput": 1635.205441370762, "unit": "GB/s", "seconds": 1.05062451171875, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1820.833, "temp_c": 85.0, "power_w": 299.969, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412189.4566925}
{"workload": "reduction", "variant": "deterministic", "repeat": 12, "throughput": 1635.1645941547342, "unit": "GB/s", "seconds": 1.0506507568359376, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1841.667, "temp_c": 85.0, "power_w": 299.931, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412190.5447867}
{"workload": "reduction", "variant": "deterministic", "repeat": 13, "throughput": 1634.8749224637727, "unit": "GB/s", "seconds": 1.0508369140625, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1844.907, "temp_c": 85.0, "power_w": 300.017, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412191.632353}
{"workload": "reduction", "variant": "deterministic", "repeat": 14, "throughput": 1635.1174799005341, "unit": "GB/s", "seconds": 1.0506810302734375, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1813.889, "temp_c": 85.0, "power_w": 299.278, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412192.7196975}
{"workload": "reduction", "variant": "deterministic", "repeat": 15, "throughput": 1635.040735074271, "unit": "GB/s", "seconds": 1.0507303466796876, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1800.0, "temp_c": 85.0, "power_w": 299.99, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412193.807806}
{"workload": "reduction", "variant": "deterministic", "repeat": 16, "throughput": 1634.780160371706, "unit": "GB/s", "seconds": 1.0508978271484375, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1800.0, "temp_c": 85.0, "power_w": 299.979, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412194.89583}
{"workload": "reduction", "variant": "deterministic", "repeat": 17, "throughput": 1634.7691466527926, "unit": "GB/s", "seconds": 1.0509049072265626, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1831.019, "temp_c": 85.0, "power_w": 300.009, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412195.9828067}
{"workload": "reduction", "variant": "deterministic", "repeat": 18, "throughput": 1634.9611484212944, "unit": "GB/s", "seconds": 1.050781494140625, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1834.722, "temp_c": 85.0, "power_w": 299.958, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412197.0707154}
{"workload": "reduction", "variant": "deterministic", "repeat": 19, "throughput": 1634.891255316953, "unit": "GB/s", "seconds": 1.050826416015625, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1837.963, "temp_c": 85.0, "power_w": 299.994, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412198.158217}
{"workload": "reduction", "variant": "deterministic", "repeat": 20, "throughput": 1635.1220392258301, "unit": "GB/s", "seconds": 1.0506781005859376, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1806.944, "temp_c": 85.0, "power_w": 300.323, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412199.2452943}
{"workload": "reduction", "variant": "deterministic", "repeat": 21, "throughput": 1634.941205486038, "unit": "GB/s", "seconds": 1.0507943115234375, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1800.0, "temp_c": 85.0, "power_w": 299.977, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412200.3326294}
{"workload": "reduction", "variant": "deterministic", "repeat": 22, "throughput": 1634.9560201914746, "unit": "GB/s", "seconds": 1.0507847900390626, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1809.778, "temp_c": 85.0, "power_w": 299.983, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412201.4194627}
{"workload": "reduction", "variant": "deterministic", "repeat": 23, "throughput": 1635.1203294758645, "unit": "GB/s", "seconds": 1.05067919921875, "work": 1717986918400.0, "output_digest": "608af36ead8d354aaf87a4eb6010460b1278fedc589ebfadfd43a3cf2f91f61b", "fp_sample": [1073753856.0], "freivalds_rho": -1.0, "sm_clock_mhz": 1834.722, "temp_c": 85.0, "power_w": 300.018, "cov_samples": 54.0, "peak_mem_bytes": 8623506944.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412202.5067065}
{"workload": "scatter_add", "variant": "atomic", "repeat": 0, "throughput": 75.04656945916342, "unit": "Gelem/s", "seconds": 0.2861534729003906, "work": 21474836480.0, "output_digest": "4b857d777c45adc79b6f330f22c637105fc3548ffc6417039a1746ce46466cf6", "fp_sample": [5.665689468383789, 0.2418982982635498, 45.69059371948242, -104.03997039794922, -29.555971145629883, 18.26732635498047, 5.053208827972412, -1.6330525875091553, -19.492328643798828, -1.6832966804504395, -35.493892669677734, 8.153794288635254, 28.613649368286133, 57.69386672973633, 35.25265121459961, -41.96302032470703, -2.9217004776000977, 35.112449645996094, -43.46866989135742, 48.316226959228516, -11.982207298278809, 41.14215087890625, 23.687572479248047, 44.247718811035156, 15.20742416381836, -47.83443069458008, -35.32902908325195, -11.622379302978516, 46.96131896972656, 53.01755905151367, 12.78526782989502, 70.10163116455078, 19.70583152770996, -10.206086158752441, -51.09962463378906, -57.285499572753906, -10.502358436584473, 12.12996768951416, 14.531267166137695, -53.98988342285156, -18.36600112915039, 44.348453521728516, -14.640317916870117, 14.204965591430664, 45.08489990234375, 6.814639568328857, 34.819602966308594, -2.070784568786621, -29.22608757019043, 16.726980209350586, 14.848306655883789, -1.7238094806671143, 2.5414516925811768, -59.18129348754883, 24.9931583404541, -41.40577697753906, 9.342029571533203, -0.6094831824302673, 35.19490432739258, 25.477039337158203, -15.006904602050781, -0.19011688232421875, -10.162237167358398, 11.496952056884766], "freivalds_rho": -1.0, "sm_clock_mhz": 1963.682, "temp_c": 85.0, "power_w": 288.688, "cov_samples": 22.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412202.995037}
{"workload": "scatter_add", "variant": "atomic", "repeat": 1, "throughput": 73.48493915915313, "unit": "Gelem/s", "seconds": 0.29223452758789065, "work": 21474836480.0, "output_digest": "711e447c0d53556af1f0993217cea86331b04c840865c81041bc97e3d24a2b62", "fp_sample": [5.665691375732422, 0.2418982982635498, 45.69059371948242, -104.03999328613281, -29.55598258972168, 18.267333984375, 5.053203582763672, -1.6330525875091553, -19.492324829101562, -1.6832929849624634, -35.493900299072266, 8.153792381286621, 28.613645553588867, 57.69386672973633, 35.25263595581055, -41.96302032470703, -2.921698570251465, 35.11244583129883, -43.46866989135742, 48.31623077392578, -11.982210159301758, 41.14215087890625, 23.687570571899414, 44.24773406982422, 15.207420349121094, -47.83443069458008, -35.32901382446289, -11.622379302978516, 46.961326599121094, 53.01755905151367, 12.78526782989502, 70.10163116455078, 19.70585060119629, -10.206086158752441, -51.09962463378906, -57.285499572753906, -10.502362251281738, 12.129966735839844, 14.531278610229492, -53.98988342285156, -18.36600112915039, 44.34846115112305, -14.640316009521484, 14.20496940612793, 45.08489990234375, 6.814638614654541, 34.819602966308594, -2.0707955360412598, -29.22608757019043, 16.726978302001953, 14.848306655883789, -1.7238175868988037, 2.5414535999298096, -59.18128204345703, 24.9931583404541, -41.40577697753906, 9.342031478881836, -0.6094831824302673, 35.19489669799805, 25.47704315185547, -15.006908416748047, -0.19011735916137695, -10.162237167358398, 11.4969482421875], "freivalds_rho": -1.0, "sm_clock_mhz": 1984.667, "temp_c": 85.333, "power_w": 283.455, "cov_samples": 18.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412203.358075}
{"workload": "scatter_add", "variant": "atomic", "repeat": 2, "throughput": 72.06017667465996, "unit": "Gelem/s", "seconds": 0.29801254272460936, "work": 21474836480.0, "output_digest": "1bbd0a71c4abee7ace30986471f48d013b12c6511278e191f9b32b4859796ee0", "fp_sample": [5.665691375732422, 0.2418982982635498, 45.69059371948242, -104.03998565673828, -29.55599021911621, 18.26732635498047, 5.053205490112305, -1.633049488067627, -19.492328643798828, -1.6832966804504395, -35.493892669677734, 8.15379810333252, 28.613649368286133, 57.69386672973633, 35.25263595581055, -41.96302032470703, -2.921696662902832, 35.11244201660156, -43.46866989135742, 48.316246032714844, -11.982206344604492, 41.14215087890625, 23.687578201293945, 44.24773406982422, 15.207420349121094, -47.83443832397461, -35.32902145385742, -11.622379302978516, 46.96131896972656, 53.0175666809082, 12.785264015197754, 70.10162353515625, 19.705839157104492, -10.206086158752441, -51.099609375, -57.285491943359375, -10.502354621887207, 12.129963874816895, 14.53127670288086, -53.98987579345703, -18.36600112915039, 44.34846115112305, -14.64031982421875, 14.204965591430664, 45.08489990234375, 6.814630031585693, 34.819602966308594, -2.070797920227051, -29.22608757019043, 16.726978302001953, 14.848312377929688, -1.7238211631774902, 2.541449785232544, -59.18130111694336, 24.993154525756836, -41.40577697753906, 9.342031478881836, -0.6094870567321777, 35.19489669799805, 25.477031707763672, -15.006904602050781, -0.19011783599853516, -10.162235260009766, 11.4969482421875], "freivalds_rho": -1.0, "sm_clock_mhz": 1794.842, "temp_c": 86.0, "power_w": 289.59, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412203.7411842}
{"workload": "scatter_add", "variant": "atomic", "repeat": 3, "throughput": 72.5224954920379, "unit": "Gelem/s", "seconds": 0.29611276245117185, "work": 21474836480.0, "output_digest": "940b4ff742b7ef8e21a398fc153abe66a25ab132b4db16db3be2f168f2c0bcab", "fp_sample": [5.6656951904296875, 0.24190115928649902, 45.69060134887695, -104.03998565673828, -29.55598258972168, 18.267324447631836, 5.053205490112305, -1.6330509185791016, -19.492324829101562, -1.6832928657531738, -35.493892669677734, 8.153796195983887, 28.613649368286133, 57.69386672973633, 35.25263595581055, -41.96302032470703, -2.921698570251465, 35.11245346069336, -43.46866226196289, 48.316226959228516, -11.982208251953125, 41.14215087890625, 23.68757438659668, 44.24772644042969, 15.207417488098145, -47.83443069458008, -35.32902908325195, -11.622371673583984, 46.96131896972656, 53.01755905151367, 12.78526782989502, 70.10163879394531, 19.705846786499023, -10.206086158752441, -51.099609375, -57.285491943359375, -10.502358436584473, 12.129962921142578, 14.531280517578125, -53.98988342285156, -18.36600112915039, 44.34846115112305, -14.640316009521484, 14.204961776733398, 45.08489990234375, 6.814643383026123, 34.81959915161133, -2.0707921981811523, -29.22609519958496, 16.726974487304688, 14.848304748535156, -1.723813533782959, 2.541449785232544, -59.18130111694336, 24.9931583404541, -41.40577697753906, 9.342025756835938, -0.6094831824302673, 35.19490432739258, 25.47704315185547, -15.006902694702148, -0.19011831283569336, -10.162239074707031, 11.496952056884766], "freivalds_rho": -1.0, "sm_clock_mhz": 1702.0, "temp_c": 86.0, "power_w": 307.128, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412204.124095}
{"workload": "scatter_add", "variant": "atomic", "repeat": 4, "throughput": 72.81405871136788, "unit": "Gelem/s", "seconds": 0.29492706298828125, "work": 21474836480.0, "output_digest": "52f20753377d34550ca7a972384e042b55682aa7f8b88517e956b8979f24942e", "fp_sample": [5.6656951904296875, 0.2418982982635498, 45.69059371948242, -104.04000854492188, -29.55598258972168, 18.267333984375, 5.053206920623779, -1.633051872253418, -19.492324829101562, -1.6832966804504395, -35.493892669677734, 8.153796195983887, 28.6136417388916, 57.6938591003418, 35.25262451171875, -41.96302032470703, -2.921693801879883, 35.112449645996094, -43.46866989135742, 48.31623077392578, -11.982202529907227, 41.14215087890625, 23.687570571899414, 44.24774169921875, 15.207415580749512, -47.83443069458008, -35.32902145385742, -11.622371673583984, 46.96131896972656, 53.0175666809082, 12.785271644592285, 70.10163879394531, 19.705842971801758, -10.206086158752441, -51.09961700439453, -57.285499572753906, -10.50235652923584, 12.12996768951416, 14.531274795532227, -53.989891052246094, -18.36600112915039, 44.34846115112305, -14.64031982421875, 14.204977035522461, 45.08489990234375, 6.81464147567749, 34.81959915161133, -2.070796012878418, -29.22608757019043, 16.726974487304688, 14.848308563232422, -1.723813533782959, 2.541449785232544, -59.18128967285156, 24.9931583404541, -41.40577697753906, 9.342029571533203, -0.609486997127533, 35.19490432739258, 25.477039337158203, -15.006904602050781, -0.19011640548706055, -10.16223430633545, 11.496952056884766], "freivalds_rho": -1.0, "sm_clock_mhz": 1724.105, "temp_c": 86.0, "power_w": 301.441, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412204.50864}
{"workload": "scatter_add", "variant": "atomic", "repeat": 5, "throughput": 73.22072814944912, "unit": "Gelem/s", "seconds": 0.2932890319824219, "work": 21474836480.0, "output_digest": "a3c51e5482579c06fe28d78acd60b6b6fe344e19bc371e47a34d02cac7a5ccb3", "fp_sample": [5.665693283081055, 0.2418982982635498, 45.69059371948242, -104.04000854492188, -29.55597496032715, 18.267333984375, 5.0532073974609375, -1.6330523490905762, -19.492328643798828, -1.6832928657531738, -35.493892669677734, 8.153794288635254, 28.6136417388916, 57.69386672973633, 35.25264358520508, -41.96302795410156, -2.9217004776000977, 35.112449645996094, -43.46866989135742, 48.316226959228516, -11.982206344604492, 41.14215087890625, 23.68756675720215, 44.24773406982422, 15.207416534423828, -47.83443069458008, -35.32901382446289, -11.622379302978516, 46.96131896972656, 53.01755905151367, 12.785271644592285, 70.10163879394531, 19.705842971801758, -10.206086158752441, -51.09962463378906, -57.285499572753906, -10.502360343933105, 12.129965782165527, 14.531270980834961, -53.98988342285156, -18.366004943847656, 44.348453521728516, -14.64031982421875, 14.20496940612793, 45.08489990234375, 6.814635753631592, 34.81959533691406, -2.0707921981811523, -29.22609519958496, 16.72697639465332, 14.848304748535156, -1.7238175868988037, 2.5414516925811768, -59.18129348754883, 24.993154525756836, -41.405784606933594, 9.342025756835938, -0.6094870567321777, 35.19489669799805, 25.47704315185547, -15.006906509399414, -0.19011640548706055, -10.162237167358398, 11.496955871582031], "freivalds_rho": -1.0, "sm_clock_mhz": 1748.0, "temp_c": 86.0, "power_w": 299.558, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412204.8919508}
{"workload": "scatter_add", "variant": "atomic", "repeat": 6, "throughput": 73.26922362564287, "unit": "Gelem/s", "seconds": 0.29309490966796875, "work": 21474836480.0, "output_digest": "beb6618a687563e97f02b1c35198a8e8528c9d7cacd7c7f0d9aac149588229d6", "fp_sample": [5.665691375732422, 0.2418973445892334, 45.69059371948242, -104.04000091552734, -29.55598258972168, 18.26732635498047, 5.053211212158203, -1.6330528259277344, -19.492328643798828, -1.683296799659729, -35.493892669677734, 8.153796195983887, 28.613649368286133, 57.6938591003418, 35.25264358520508, -41.96302032470703, -2.921694755554199, 35.11245346069336, -43.46866989135742, 48.31623077392578, -11.98220443725586, 41.14214324951172, 23.68756675720215, 44.24772644042969, 15.207426071166992, -47.83443069458008, -35.32902145385742, -11.622381210327148, 46.96131896972656, 53.01755905151367, 12.78527545928955, 70.10163879394531, 19.705839157104492, -10.206086158752441, -51.09961700439453, -57.285491943359375, -10.502364158630371, 12.129964828491211, 14.531280517578125, -53.989891052246094, -18.366004943847656, 44.348453521728516, -14.640323638916016, 14.20496940612793, 45.08489990234375, 6.814638614654541, 34.81959915161133, -2.070794105529785, -29.22608757019043, 16.726980209350586, 14.848308563232422, -1.7238214015960693, 2.5414516925811768, -59.18128967285156, 24.9931697845459, -41.40577697753906, 9.342029571533203, -0.6094832420349121, 35.19490432739258, 25.477039337158203, -15.006902694702148, -0.19012069702148438, -10.162237167358398, 11.4969482421875], "freivalds_rho": -1.0, "sm_clock_mhz": 1767.579, "temp_c": 86.0, "power_w": 300.16, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412205.274959}
{"workload": "scatter_add", "variant": "atomic", "repeat": 7, "throughput": 73.15762248315562, "unit": "Gelem/s", "seconds": 0.2935420227050781, "work": 21474836480.0, "output_digest": "e59c17f14ac4ec68ee05b846187b46a3d2a581ebf7f89b27df0f655a9be925aa", "fp_sample": [5.665691375732422, 0.2418982982635498, 45.69059371948242, -104.04000091552734, -29.55597496032715, 18.26732635498047, 5.0532073974609375, -1.6330499649047852, -19.492328643798828, -1.6833006143569946, -35.493892669677734, 8.153794288635254, 28.613649368286133, 57.69386672973633, 35.25263977050781, -41.96302032470703, -2.921698570251465, 35.112449645996094, -43.46867752075195, 48.31623840332031, -11.982210159301758, 41.14215087890625, 23.687578201293945, 44.24772644042969, 15.207418441772461, -47.83443069458008, -35.32902145385742, -11.622381210327148, 46.96131134033203, 53.0175666809082, 12.785273551940918, 70.10162353515625, 19.705846786499023, -10.206086158752441, -51.09961700439453, -57.285499572753906, -10.502362251281738, 12.129968643188477, 14.531278610229492, -53.98987579345703, -18.36600112915039, 44.34846115112305, -14.64031982421875, 14.204973220825195, 45.08489990234375, 6.814639568328857, 34.819602966308594, -2.070794105529785, -29.22608757019043, 16.72697639465332, 14.848310470581055, -1.7238173484802246, 2.5414516925811768, -59.181297302246094, 24.993154525756836, -41.40577697753906, 9.342029571533203, -0.6094832420349121, 35.19489669799805, 25.477054595947266, -15.006906509399414, -0.19011831283569336, -10.162233352661133, 11.4969482421875], "freivalds_rho": -1.0, "sm_clock_mhz": 1747.0, "temp_c": 86.0, "power_w": 303.541, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412205.6581073}
{"workload": "scatter_add", "variant": "atomic", "repeat": 8, "throughput": 73.0204602868426, "unit": "Gelem/s", "seconds": 0.2940934143066406, "work": 21474836480.0, "output_digest": "d6570965d7440850397612d4c77324d601e70659b370fa2e886f01852bfeaeb9", "fp_sample": [5.665693283081055, 0.24190211296081543, 45.69059371948242, -104.03999328613281, -29.55598258972168, 18.26732635498047, 5.053210735321045, -1.6330525875091553, -19.492328643798828, -1.6833006143569946, -35.493892669677734, 8.153792381286621, 28.613649368286133, 57.6938591003418, 35.25263214111328, -41.96302032470703, -2.9216957092285156, 35.112449645996094, -43.46866989135742, 48.31623077392578, -11.982207298278809, 41.14215087890625, 23.68757438659668, 44.24773406982422, 15.207417488098145, -47.83443832397461, -35.32902145385742, -11.622371673583984, 46.96131896972656, 53.01755905151367, 12.78526782989502, 70.10163879394531, 19.705842971801758, -10.206086158752441, -51.09961700439453, -57.285499572753906, -10.50235652923584, 12.12996768951416, 14.531280517578125, -53.98988342285156, -18.366008758544922, 44.34846115112305, -14.640323638916016, 14.204977035522461, 45.08489990234375, 6.814637660980225, 34.81959915161133, -2.0707955360412598, -29.226091384887695, 16.726980209350586, 14.848308563232422, -1.7238097190856934, 2.5414535999298096, -59.1812858581543, 24.993162155151367, -41.40577697753906, 9.342025756835938, -0.6094832420349121, 35.19489669799805, 25.477039337158203, -15.006906509399414, -0.19011688232421875, -10.162239074707031, 11.496952056884766], "freivalds_rho": -1.0, "sm_clock_mhz": 1735.158, "temp_c": 86.0, "power_w": 299.206, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412206.0414968}
{"workload": "scatter_add", "variant": "atomic", "repeat": 9, "throughput": 73.42427328305641, "unit": "Gelem/s", "seconds": 0.2924759826660156, "work": 21474836480.0, "output_digest": "598797dbb82a459a510cc6bd7daabd6c02b532260339f001bfe7984b05d14be1", "fp_sample": [5.665689468383789, 0.2418982982635498, 45.69060134887695, -104.03998565673828, -29.55598258972168, 18.267333984375, 5.05320930480957, -1.6330466270446777, -19.492328643798828, -1.6833006143569946, -35.493900299072266, 8.153792381286621, 28.613649368286133, 57.69387435913086, 35.25263977050781, -41.96302032470703, -2.921698570251465, 35.112449645996094, -43.46866989135742, 48.31623458862305, -11.982207298278809, 41.14215850830078, 23.687578201293945, 44.24773406982422, 15.207420349121094, -47.83443069458008, -35.32902908325195, -11.622371673583984, 46.961326599121094, 53.0175666809082, 12.785271644592285, 70.10162353515625, 19.705839157104492, -10.206086158752441, -51.09962463378906, -57.285499572753906, -10.502360343933105, 12.129965782165527, 14.531278610229492, -53.98988342285156, -18.365997314453125, 44.34846115112305, -14.640316009521484, 14.204965591430664, 45.08490753173828, 6.814639568328857, 34.81959533691406, -2.0707898139953613, -29.22608757019043, 16.72698402404785, 14.848312377929688, -1.7238173484802246, 2.5414507389068604, -59.181297302246094, 24.993165969848633, -41.40577697753906, 9.342031478881836, -0.6094889044761658, 35.19490432739258, 25.477039337158203, -15.006900787353516, -0.19011402130126953, -10.162236213684082, 11.496952056884766], "freivalds_rho": -1.0, "sm_clock_mhz": 1759.895, "temp_c": 86.526, "power_w": 298.993, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412206.42508}
{"workload": "scatter_add", "variant": "atomic", "repeat": 10, "throughput": 73.58310435860258, "unit": "Gelem/s", "seconds": 0.2918446655273437, "work": 21474836480.0, "output_digest": "fd6bd10d445527f97b015cccda80f100b6fff7dce708bb4ca5cd5fa6329da22f", "fp_sample": [5.665691375732422, 0.2418982982635498, 45.69059371948242, -104.03998565673828, -29.55598258972168, 18.26732635498047, 5.053211212158203, -1.633049488067627, -19.492324829101562, -1.6832928657531738, -35.493892669677734, 8.153792381286621, 28.613656997680664, 57.69386672973633, 35.25264358520508, -41.96302032470703, -2.9216928482055664, 35.112449645996094, -43.46866226196289, 48.31623077392578, -11.982206344604492, 41.14214324951172, 23.687570571899414, 44.24772644042969, 15.207418441772461, -47.83443069458008, -35.32902908325195, -11.622371673583984, 46.96131896972656, 53.01755905151367, 12.785271644592285, 70.10162353515625, 19.705846786499023, -10.206086158752441, -51.09962463378906, -57.285499572753906, -10.502364158630371, 12.129965782165527, 14.531270980834961, -53.98988342285156, -18.36600112915039, 44.34846115112305, -14.64031982421875, 14.204961776733398, 45.08489990234375, 6.814635753631592, 34.81959915161133, -2.070797920227051, -29.22608757019043, 16.726980209350586, 14.848308563232422, -1.723813772201538, 2.5414507389068604, -59.1812858581543, 24.993162155151367, -41.40577697753906, 9.342029571533203, -0.609486997127533, 35.19489669799805, 25.477039337158203, -15.006902694702148, -0.19011640548706055, -10.162235260009766, 11.4969482421875], "freivalds_rho": -1.0, "sm_clock_mhz": 1781.167, "temp_c": 86.833, "power_w": 299.815, "cov_samples": 18.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412206.7878318}
{"workload": "scatter_add", "variant": "atomic", "repeat": 11, "throughput": 72.16465544240019, "unit": "Gelem/s", "seconds": 0.29758108520507814, "work": 21474836480.0, "output_digest": "92e4c20f725d17a9bedd1935002bba9c8dedd9d86091d02a002157e3ff13e8b4", "fp_sample": [5.665693283081055, 0.2418973445892334, 45.69059371948242, -104.03997039794922, -29.555986404418945, 18.267333984375, 5.053211212158203, -1.6330528259277344, -19.492324829101562, -1.6832928657531738, -35.493900299072266, 8.153796195983887, 28.613649368286133, 57.69386672973633, 35.252647399902344, -41.96302795410156, -2.921696662902832, 35.112449645996094, -43.46866989135742, 48.31623077392578, -11.982211112976074, 41.14214324951172, 23.687570571899414, 44.24772644042969, 15.207415580749512, -47.83443832397461, -35.32902145385742, -11.622379302978516, 46.96131896972656, 53.01755905151367, 12.78526782989502, 70.10163879394531, 19.705839157104492, -10.206082344055176, -51.09961700439453, -57.285499572753906, -10.50235652923584, 12.12996768951416, 14.531278610229492, -53.98988342285156, -18.36600112915039, 44.348453521728516, -14.640317916870117, 14.204977035522461, 45.08489990234375, 6.814637660980225, 34.819602966308594, -2.0707902908325195, -29.22608757019043, 16.726974487304688, 14.848310470581055, -1.723813533782959, 2.541449785232544, -59.181297302246094, 24.9931583404541, -41.40577697753906, 9.342031478881836, -0.6094832420349121, 35.19489669799805, 25.477046966552734, -15.006906509399414, -0.19011974334716797, -10.162237167358398, 11.496952056884766], "freivalds_rho": -1.0, "sm_clock_mhz": 1762.0, "temp_c": 86.0, "power_w": 299.681, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412207.1712222}
{"workload": "scatter_add", "variant": "atomic", "repeat": 12, "throughput": 72.52040277178193, "unit": "Gelem/s", "seconds": 0.29612130737304687, "work": 21474836480.0, "output_digest": "a09658a16e4ed0e43fd0dc911bf0676ce0bb1e0ecba900757f0a86d505428086", "fp_sample": [5.665693283081055, 0.2418992519378662, 45.69059371948242, -104.03999328613281, -29.55597496032715, 18.26732635498047, 5.053210735321045, -1.633051872253418, -19.492324829101562, -1.683300495147705, -35.493892669677734, 8.153793334960938, 28.613649368286133, 57.69386672973633, 35.25263595581055, -41.96302032470703, -2.921698570251465, 35.11244583129883, -43.46866989135742, 48.31623840332031, -11.982202529907227, 41.14215087890625, 23.687572479248047, 44.24774169921875, 15.20742130279541, -47.83443069458008, -35.32902908325195, -11.622371673583984, 46.961326599121094, 53.017574310302734, 12.78526782989502, 70.10163879394531, 19.705846786499023, -10.206086158752441, -51.09961700439453, -57.285499572753906, -10.502352714538574, 12.129963874816895, 14.531278610229492, -53.98987579345703, -18.36600112915039, 44.348453521728516, -14.64031982421875, 14.204961776733398, 45.084903717041016, 6.814637660980225, 34.819602966308594, -2.0707921981811523, -29.22609519958496, 16.726974487304688, 14.848308563232422, -1.7238173484802246, 2.5414507389068604, -59.181297302246094, 24.993162155151367, -41.40577697753906, 9.342031478881836, -0.6094889640808105, 35.19489669799805, 25.477046966552734, -15.006900787353516, -0.19011878967285156, -10.162239074707031, 11.496952056884766], "freivalds_rho": -1.0, "sm_clock_mhz": 1711.474, "temp_c": 86.0, "power_w": 303.839, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412207.55408}
{"workload": "scatter_add", "variant": "atomic", "repeat": 13, "throughput": 72.84834899595337, "unit": "Gelem/s", "seconds": 0.2947882385253906, "work": 21474836480.0, "output_digest": "a0568115ae5f2621c0b93ffed3a07493354ec3e353ffa0624cea04c63e0fd5bb", "fp_sample": [5.665691375732422, 0.2418982982635498, 45.69060134887695, -104.03997802734375, -29.555986404418945, 18.26732635498047, 5.053210735321045, -1.6330528259277344, -19.492324829101562, -1.6832966804504395, -35.493892669677734, 8.153788566589355, 28.6136417388916, 57.69387435913086, 35.25264358520508, -41.96302795410156, -2.921694755554199, 35.112449645996094, -43.46866989135742, 48.31623458862305, -11.982207298278809, 41.14214324951172, 23.687570571899414, 44.24773406982422, 15.207425117492676, -47.83443069458008, -35.32902145385742, -11.622379302978516, 46.96131896972656, 53.01755905151367, 12.785264015197754, 70.10163879394531, 19.705846786499023, -10.206082344055176, -51.099632263183594, -57.285499572753906, -10.50235652923584, 12.129964828491211, 14.531270980834961, -53.98988342285156, -18.366004943847656, 44.348453521728516, -14.64031982421875, 14.204961776733398, 45.08491134643555, 6.814645290374756, 34.819602966308594, -2.070796012878418, -29.22608757019043, 16.726978302001953, 14.848308563232422, -1.7238173484802246, 2.5414535999298096, -59.18129348754883, 24.993154525756836, -41.40577697753906, 9.342025756835938, -0.6094861030578613, 35.19489669799805, 25.47704315185547, -15.006902694702148, -0.19011878967285156, -10.162237167358398, 11.496952056884766], "freivalds_rho": -1.0, "sm_clock_mhz": 1733.579, "temp_c": 86.526, "power_w": 302.027, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412207.938276}
{"workload": "scatter_add", "variant": "atomic", "repeat": 14, "throughput": 73.01142936940427, "unit": "Gelem/s", "seconds": 0.2941297912597656, "work": 21474836480.0, "output_digest": "248b704cf78bf1d09e50fffe5aa4165fefe7e396c892bc1cca926c5efb9902ef", "fp_sample": [5.665693283081055, 0.24190211296081543, 45.69060134887695, -104.03998565673828, -29.55597496032715, 18.267324447631836, 5.053205490112305, -1.6330475807189941, -19.492321014404297, -1.6832966804504395, -35.493892669677734, 8.153794288635254, 28.6136417388916, 57.69386672973633, 35.25263595581055, -41.96302795410156, -2.9216995239257812, 35.112449645996094, -43.46867752075195, 48.31623077392578, -11.982205390930176, 41.14215087890625, 23.68757438659668, 44.24773406982422, 15.207420349121094, -47.83443069458008, -35.329036712646484, -11.622379302978516, 46.96131896972656, 53.0175666809082, 12.78526782989502, 70.10162353515625, 19.705839157104492, -10.206086158752441, -51.09962463378906, -57.285499572753906, -10.502360343933105, 12.129966735839844, 14.531265258789062, -53.989891052246094, -18.365997314453125, 44.348453521728516, -14.64031982421875, 14.204961776733398, 45.08490753173828, 6.814643383026123, 34.81959915161133, -2.0707921981811523, -29.22609519958496, 16.72698211669922, 14.848308563232422, -1.7238173484802246, 2.5414507389068604, -59.18130111694336, 24.9931583404541, -41.40577697753906, 9.342029571533203, -0.6094822883605957, 35.19489669799805, 25.477039337158203, -15.006904602050781, -0.19011878967285156, -10.162239074707031, 11.496955871582031], "freivalds_rho": -1.0, "sm_clock_mhz": 1764.105, "temp_c": 87.0, "power_w": 299.668, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412208.3215375}
{"workload": "scatter_add", "variant": "atomic", "repeat": 15, "throughput": 72.87103344677959, "unit": "Gelem/s", "seconds": 0.29469647216796874, "work": 21474836480.0, "output_digest": "c5f95ae01bfb65dbb166a45d3ce51ef43280d67444250e6c9a09e9410854dd91", "fp_sample": [5.6656951904296875, 0.2418982982635498, 45.69058609008789, -104.04000091552734, -29.55599021911621, 18.267333984375, 5.0532050132751465, -1.6330554485321045, -19.492324829101562, -1.6832929849624634, -35.493900299072266, 8.153794288635254, 28.613649368286133, 57.6938591003418, 35.25263214111328, -41.96302032470703, -2.9217004776000977, 35.112449645996094, -43.46866989135742, 48.316246032714844, -11.982211112976074, 41.14215087890625, 23.68757438659668, 44.24773406982422, 15.20742130279541, -47.83443069458008, -35.32902145385742, -11.622371673583984, 46.96131134033203, 53.01755905151367, 12.78526782989502, 70.10162353515625, 19.705839157104492, -10.206086158752441, -51.09962463378906, -57.285499572753906, -10.502360343933105, 12.129966735839844, 14.531278610229492, -53.98988342285156, -18.366004943847656, 44.34846115112305, -14.64031982421875, 14.204973220825195, 45.08491134643555, 6.814637660980225, 34.81959915161133, -2.070793628692627, -29.22608757019043, 16.726980209350586, 14.848306655883789, -1.723813533782959, 2.541449785232544, -59.18130111694336, 24.993154525756836, -41.40577697753906, 9.342031478881836, -0.6094880104064941, 35.194889068603516, 25.477039337158203, -15.006904602050781, -0.19011497497558594, -10.162235260009766, 11.496952056884766], "freivalds_rho": -1.0, "sm_clock_mhz": 1770.0, "temp_c": 87.0, "power_w": 299.592, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412208.7051256}
{"workload": "scatter_add", "variant": "atomic", "repeat": 16, "throughput": 72.54512700589156, "unit": "Gelem/s", "seconds": 0.2960203857421875, "work": 21474836480.0, "output_digest": "9084cf8325230cee25a6158e93df70c3057f0ba0e18a74b1565a8f49aa7c161e", "fp_sample": [5.665691375732422, 0.2418973445892334, 45.69060134887695, -104.03998565673828, -29.55597496032715, 18.267333984375, 5.053211212158203, -1.6330530643463135, -19.492321014404297, -1.6832966804504395, -35.493892669677734, 8.153794288635254, 28.613649368286133, 57.69386672973633, 35.25265121459961, -41.96302795410156, -2.921696662902832, 35.112449645996094, -43.46866989135742, 48.31623077392578, -11.982205390930176, 41.14215087890625, 23.687570571899414, 44.24773406982422, 15.207417488098145, -47.83443069458008, -35.32901382446289, -11.622379302978516, 46.96131896972656, 53.0175666809082, 12.78526782989502, 70.10165405273438, 19.705846786499023, -10.206086158752441, -51.099632263183594, -57.285491943359375, -10.502367973327637, 12.129964828491211, 14.531278610229492, -53.98988342285156, -18.366008758544922, 44.34846115112305, -14.640323638916016, 14.204973220825195, 45.08489990234375, 6.814631938934326, 34.81959533691406, -2.0708017349243164, -29.22609519958496, 16.72698211669922, 14.848306655883789, -1.7238097190856934, 2.541449785232544, -59.18129348754883, 24.9931583404541, -41.40577697753906, 9.342025756835938, -0.6094870567321777, 35.19489669799805, 25.477039337158203, -15.006902694702148, -0.19011735916137695, -10.162238121032715, 11.4969482421875], "freivalds_rho": -1.0, "sm_clock_mhz": 1705.579, "temp_c": 87.0, "power_w": 301.684, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412209.089745}
{"workload": "scatter_add", "variant": "atomic", "repeat": 17, "throughput": 72.59477586585955, "unit": "Gelem/s", "seconds": 0.2958179321289062, "work": 21474836480.0, "output_digest": "9ff8f5e9202c95f55bd0301c87c095ac3c8328371a9e9570753a2cc07f7c119d", "fp_sample": [5.665693283081055, 0.2418982982635498, 45.69059371948242, -104.03999328613281, -29.555986404418945, 18.26732635498047, 5.053208827972412, -1.6330509185791016, -19.492328643798828, -1.6833007335662842, -35.493892669677734, 8.153794288635254, 28.613649368286133, 57.69386672973633, 35.25264358520508, -41.96302032470703, -2.921694755554199, 35.11244583129883, -43.46866989135742, 48.316226959228516, -11.98220443725586, 41.14215087890625, 23.68757438659668, 44.24773406982422, 15.207417488098145, -47.83443069458008, -35.32902145385742, -11.622371673583984, 46.96131896972656, 53.017574310302734, 12.78526782989502, 70.10162353515625, 19.705842971801758, -10.206088066101074, -51.09962463378906, -57.285491943359375, -10.50235652923584, 12.129965782165527, 14.531267166137695, -53.98988342285156, -18.366004943847656, 44.34846115112305, -14.640316009521484, 14.204977035522461, 45.08490753173828, 6.814639568328857, 34.8195915222168, -2.070791721343994, -29.22608757019043, 16.72697639465332, 14.848310470581055, -1.723809003829956, 2.5414459705352783, -59.18130111694336, 24.9931583404541, -41.405784606933594, 9.34202766418457, -0.6094870567321777, 35.19489669799805, 25.477046966552734, -15.006904602050781, -0.19011831283569336, -10.162235260009766, 11.49694538116455], "freivalds_rho": -1.0, "sm_clock_mhz": 1744.947, "temp_c": 87.0, "power_w": 299.27, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412209.4743152}
{"workload": "scatter_add", "variant": "atomic", "repeat": 18, "throughput": 72.53521136363065, "unit": "Gelem/s", "seconds": 0.29606085205078125, "work": 21474836480.0, "output_digest": "4e8ab2eea72364b9e580d50ef2ffb850b99672793b99fe40cba83f5953af3f6e", "fp_sample": [5.665689468383789, 0.2418982982635498, 45.69059371948242, -104.03998565673828, -29.55597496032715, 18.26732635498047, 5.0532073974609375, -1.6330490112304688, -19.492328643798828, -1.6832929849624634, -35.493892669677734, 8.153794288635254, 28.613643646240234, 57.69386672973633, 35.25264358520508, -41.96302795410156, -2.921696662902832, 35.11245346069336, -43.46866989135742, 48.316226959228516, -11.982207298278809, 41.14215087890625, 23.68757438659668, 44.24772644042969, 15.207423210144043, -47.83443069458008, -35.32902145385742, -11.622379302978516, 46.96131896972656, 53.017574310302734, 12.785271644592285, 70.10162353515625, 19.705839157104492, -10.206086158752441, -51.09961700439453, -57.285491943359375, -10.502360343933105, 12.129962921142578, 14.531280517578125, -53.98988342285156, -18.36600112915039, 44.348453521728516, -14.64031982421875, 14.20496940612793, 45.084903717041016, 6.814635753631592, 34.81959533691406, -2.070796012878418, -29.226091384887695, 16.72698211669922, 14.848310470581055, -1.7238173484802246, 2.5414507389068604, -59.18128967285156, 24.993162155151367, -41.40577697753906, 9.342035293579102, -0.6094870567321777, 35.19490432739258, 25.477039337158203, -15.006904602050781, -0.19011878967285156, -10.162237167358398, 11.496952056884766], "freivalds_rho": -1.0, "sm_clock_mhz": 1774.737, "temp_c": 87.0, "power_w": 298.335, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412209.857012}
{"workload": "scatter_add", "variant": "atomic", "repeat": 19, "throughput": 72.71005897365703, "unit": "Gelem/s", "seconds": 0.29534890747070314, "work": 21474836480.0, "output_digest": "ced979b272ca33d4c088c6ad3098653121695057ee72b14c236a01d66ca9024b", "fp_sample": [5.665689468383789, 0.2418973445892334, 45.69059371948242, -104.04000091552734, -29.555986404418945, 18.267333984375, 5.0532073974609375, -1.6330528259277344, -19.492324829101562, -1.6832890510559082, -35.493892669677734, 8.153796195983887, 28.6136417388916, 57.69386672973633, 35.25263595581055, -41.96302795410156, -2.9216928482055664, 35.11245346069336, -43.46866226196289, 48.31623077392578, -11.982208251953125, 41.14215087890625, 23.687570571899414, 44.24774169921875, 15.207412719726562, -47.83443069458008, -35.32901382446289, -11.622371673583984, 46.96131896972656, 53.0175666809082, 12.785273551940918, 70.10163879394531, 19.705839157104492, -10.206088066101074, -51.09962463378906, -57.285499572753906, -10.502362251281738, 12.129966735839844, 14.531274795532227, -53.98988342285156, -18.36600112915039, 44.348453521728516, -14.64031982421875, 14.20496940612793, 45.08489990234375, 6.814635753631592, 34.819602966308594, -2.070796012878418, -29.226083755493164, 16.726974487304688, 14.848310470581055, -1.7238116264343262, 2.541449785232544, -59.18129348754883, 24.993162155151367, -41.40577697753906, 9.342035293579102, -0.6094870567321777, 35.19489669799805, 25.477039337158203, -15.006906509399414, -0.19011735916137695, -10.162239074707031, 11.4969482421875], "freivalds_rho": -1.0, "sm_clock_mhz": 1785.0, "temp_c": 87.0, "power_w": 299.508, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412210.2396271}
{"workload": "scatter_add", "variant": "atomic", "repeat": 20, "throughput": 73.05602987498236, "unit": "Gelem/s", "seconds": 0.2939502258300781, "work": 21474836480.0, "output_digest": "f5dd7e6002201de82e52e475fe6d3a5e4ec217d52412564e0a535d8cb5bb5d4d", "fp_sample": [5.665689468383789, 0.2418973445892334, 45.69060134887695, -104.03997039794922, -29.55599021911621, 18.26732635498047, 5.053206920623779, -1.6330525875091553, -19.492328643798828, -1.6832966804504395, -35.493892669677734, 8.153794288635254, 28.6136417388916, 57.69386672973633, 35.25263595581055, -41.96302032470703, -2.9217023849487305, 35.112449645996094, -43.46866989135742, 48.316226959228516, -11.982211112976074, 41.14215087890625, 23.68756675720215, 44.24774169921875, 15.207419395446777, -47.83443069458008, -35.32902145385742, -11.622379302978516, 46.96131896972656, 53.0175666809082, 12.785271644592285, 70.10162353515625, 19.70583152770996, -10.206086158752441, -51.09962463378906, -57.285491943359375, -10.502354621887207, 12.12996768951416, 14.53127670288086, -53.98988342285156, -18.36600112915039, 44.348453521728516, -14.640316009521484, 14.204973220825195, 45.08489990234375, 6.814639568328857, 34.81959915161133, -2.070794105529785, -29.22608757019043, 16.726980209350586, 14.848310470581055, -1.7238173484802246, 2.541449785232544, -59.18129348754883, 24.993154525756836, -41.40577697753906, 9.34202766418457, -0.6094870567321777, 35.19489669799805, 25.477046966552734, -15.006904602050781, -0.19011640548706055, -10.162239074707031, 11.4969482421875], "freivalds_rho": -1.0, "sm_clock_mhz": 1717.0, "temp_c": 87.0, "power_w": 302.649, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412210.6228306}
{"workload": "scatter_add", "variant": "atomic", "repeat": 21, "throughput": 73.3526263227986, "unit": "Gelem/s", "seconds": 0.29276165771484375, "work": 21474836480.0, "output_digest": "f7a595e3396fb39d8ec8b9cbf0921f723b3becf7a25747fdab332a0e7aa2ba5c", "fp_sample": [5.665687561035156, 0.2418982982635498, 45.69059371948242, -104.03998565673828, -29.55599021911621, 18.267324447631836, 5.053205490112305, -1.6330523490905762, -19.492328643798828, -1.6832928657531738, -35.493892669677734, 8.153792381286621, 28.6136531829834, 57.69386672973633, 35.25264358520508, -41.96302032470703, -2.921694755554199, 35.11245346069336, -43.46866989135742, 48.31623840332031, -11.98220157623291, 41.14215087890625, 23.687570571899414, 44.24774169921875, 15.207416534423828, -47.83443069458008, -35.32901382446289, -11.622369766235352, 46.96131134033203, 53.01755905151367, 12.785271644592285, 70.10162353515625, 19.70585060119629, -10.206088066101074, -51.09961700439453, -57.285499572753906, -10.502358436584473, 12.129966735839844, 14.531280517578125, -53.98988342285156, -18.36600112915039, 44.34846115112305, -14.64031982421875, 14.204961776733398, 45.08490753173828, 6.81464147567749, 34.81959915161133, -2.070796012878418, -29.22608757019043, 16.72697639465332, 14.848308563232422, -1.723813772201538, 2.541449785232544, -59.181297302246094, 24.9931583404541, -41.40577697753906, 9.342029571533203, -0.6094831824302673, 35.19490432739258, 25.477046966552734, -15.006902694702148, -0.19011688232421875, -10.162238121032715, 11.496952056884766], "freivalds_rho": -1.0, "sm_clock_mhz": 1733.947, "temp_c": 86.263, "power_w": 297.836, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412211.0057886}
{"workload": "scatter_add", "variant": "atomic", "repeat": 22, "throughput": 73.43322271123803, "unit": "Gelem/s", "seconds": 0.2924403381347656, "work": 21474836480.0, "output_digest": "bc50a5a7c8ccbdc471909c2921adf86e94e469f0bfb4a5d6121d371b649dd732", "fp_sample": [5.665693283081055, 0.2418982982635498, 45.69059371948242, -104.03998565673828, -29.55598258972168, 18.26732635498047, 5.05320930480957, -1.6330490112304688, -19.492324829101562, -1.6832929849624634, -35.493892669677734, 8.153796195983887, 28.613649368286133, 57.69386672973633, 35.25263977050781, -41.96302032470703, -2.921696662902832, 35.112449645996094, -43.46866989135742, 48.31623458862305, -11.982202529907227, 41.14214324951172, 23.687576293945312, 44.24772644042969, 15.207418441772461, -47.83443069458008, -35.32901382446289, -11.622371673583984, 46.9613037109375, 53.01755905151367, 12.785273551940918, 70.10162353515625, 19.705846786499023, -10.206084251403809, -51.09961700439453, -57.285499572753906, -10.502358436584473, 12.12996768951416, 14.531278610229492, -53.98988342285156, -18.366008758544922, 44.348453521728516, -14.640327453613281, 14.204980850219727, 45.08490753173828, 6.814639568328857, 34.819602966308594, -2.0707921981811523, -29.22608757019043, 16.726978302001953, 14.848310470581055, -1.723813533782959, 2.541454553604126, -59.181297302246094, 24.993162155151367, -41.40577697753906, 9.342029571533203, -0.6094870567321777, 35.19489669799805, 25.47705078125, -15.006906509399414, -0.19011688232421875, -10.162238121032715, 11.496952056884766], "freivalds_rho": -1.0, "sm_clock_mhz": 1755.579, "temp_c": 86.421, "power_w": 297.797, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412211.3892467}
{"workload": "scatter_add", "variant": "atomic", "repeat": 23, "throughput": 73.10840108924214, "unit": "Gelem/s", "seconds": 0.29373965454101564, "work": 21474836480.0, "output_digest": "ebcfc95de961f81667a4343d5437aa427139a91d0d04b33ab4c02c7603781e14", "fp_sample": [5.665693283081055, 0.2418973445892334, 45.69059371948242, -104.03998565673828, -29.555967330932617, 18.26732635498047, 5.053205490112305, -1.6330490112304688, -19.492328643798828, -1.6832966804504395, -35.493892669677734, 8.153796195983887, 28.613649368286133, 57.69386672973633, 35.25264358520508, -41.96302032470703, -2.921694755554199, 35.112449645996094, -43.46866989135742, 48.31623458862305, -11.982208251953125, 41.14215087890625, 23.687576293945312, 44.24773406982422, 15.207420349121094, -47.83443069458008, -35.32902145385742, -11.622379302978516, 46.96131896972656, 53.01755905151367, 12.78526782989502, 70.10163879394531, 19.705846786499023, -10.206086158752441, -51.09961700439453, -57.285499572753906, -10.502362251281738, 12.129964828491211, 14.53127670288086, -53.98988342285156, -18.366004943847656, 44.34846115112305, -14.64031982421875, 14.20496940612793, 45.08489990234375, 6.814631938934326, 34.81959533691406, -2.0707955360412598, -29.22609519958496, 16.72698211669922, 14.848306655883789, -1.723813772201538, 2.541454553604126, -59.181297302246094, 24.9931583404541, -41.40577697753906, 9.342025756835938, -0.609486997127533, 35.19490432739258, 25.477039337158203, -15.006902694702148, -0.19011688232421875, -10.162232398986816, 11.496952056884766], "freivalds_rho": -1.0, "sm_clock_mhz": 1773.105, "temp_c": 87.0, "power_w": 300.075, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412211.7721229}
{"workload": "index_add", "variant": "atomic", "repeat": 0, "throughput": 74.42961661734466, "unit": "Gelem/s", "seconds": 0.2885254211425781, "work": 21474836480.0, "output_digest": "93f06d47cd22f3f2a80606a059dd3fd7c8a4b86a968c24755a0bc29e0b68cea2", "fp_sample": [5.665696620941162, 0.2419005036354065, 45.69060516357422, -104.03992462158203, -29.555950164794922, 18.26737403869629, 5.053205966949463, -1.6330361366271973, -19.49232292175293, -1.6832854747772217, -35.493896484375, 8.15379524230957, 28.613649368286133, 57.69386672973633, 35.252662658691406, -41.963016510009766, -2.9216866493225098, 35.11246109008789, -43.46864700317383, 48.31626892089844, -11.982179641723633, 41.14215087890625, 23.687564849853516, 44.247703552246094, 15.20740795135498, -47.834434509277344, -35.32904052734375, -11.622365951538086, 46.96133804321289, 53.017578125, 12.78527545928955, 70.10162353515625, 19.705839157104492, -10.206097602844238, -51.09962844848633, -57.28548812866211, -10.50235366821289, 12.129965782165527, 14.531294822692871, -53.9898681640625, -18.366010665893555, 44.34846496582031, -14.640332221984863, 14.204991340637207, 45.08489227294922, 6.814635276794434, 34.8195915222168, -2.0707850456237793, -29.226099014282227, 16.726978302001953, 14.848294258117676, -1.723818063735962, 2.541440963745117, -59.181270599365234, 24.993160247802734, -41.405792236328125, 9.342031478881836, -0.6094911098480225, 35.19490051269531, 25.47705841064453, -15.006900787353516, -0.19012731313705444, -10.162240982055664, 11.496954917907715], "freivalds_rho": -1.0, "sm_clock_mhz": 1844.296, "temp_c": 87.0, "power_w": 288.762, "cov_samples": 27.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412212.3847272}
{"workload": "index_add", "variant": "atomic", "repeat": 1, "throughput": 72.81702739970795, "unit": "Gelem/s", "seconds": 0.2949150390625, "work": 21474836480.0, "output_digest": "42aa2fb08e2f8498a9cb3ca7ea0801346c3f3455ca15abb5a4b0d00e01c81629", "fp_sample": [5.66569709777832, 0.24190211296081543, 45.69059371948242, -104.03997802734375, -29.55596351623535, 18.267375946044922, 5.0532026290893555, -1.6330475807189941, -19.49233627319336, -1.6832655668258667, -35.493892669677734, 8.153803825378418, 28.6136474609375, 57.69385528564453, 35.252647399902344, -41.9630126953125, -2.921687364578247, 35.112449645996094, -43.468650817871094, 48.31624984741211, -11.982170104980469, 41.14213180541992, 23.687564849853516, 44.24769973754883, 15.20742130279541, -47.834434509277344, -35.32902145385742, -11.622357368469238, 46.96133041381836, 53.017578125, 12.785276412963867, 70.10160827636719, 19.705839157104492, -10.206087112426758, -51.09965133666992, -57.28549575805664, -10.502358436584473, 12.129964828491211, 14.531283378601074, -53.98988342285156, -18.366008758544922, 44.348472595214844, -14.640324592590332, 14.204992294311523, 45.084896087646484, 6.814632415771484, 34.81958770751953, -2.070774555206299, -29.226097106933594, 16.726972579956055, 14.848305702209473, -1.7238140106201172, 2.5414412021636963, -59.1812744140625, 24.9931640625, -41.405784606933594, 9.342032432556152, -0.6094831824302673, 35.19489669799805, 25.477052688598633, -15.006897926330566, -0.19012287259101868, -10.16223430633545, 11.49695873260498], "freivalds_rho": -1.0, "sm_clock_mhz": 2060.421, "temp_c": 87.0, "power_w": 262.637, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412212.7679188}
{"workload": "index_add", "variant": "atomic", "repeat": 2, "throughput": 72.78427973996196, "unit": "Gelem/s", "seconds": 0.2950477294921875, "work": 21474836480.0, "output_digest": "bf25c7adc71aee7c232ca45a6008bbea4edcae05380208c8a182fcf1b54824c0", "fp_sample": [5.6656999588012695, 0.2418917715549469, 45.69059371948242, -104.03994750976562, -29.55596923828125, 18.267370223999023, 5.053215026855469, -1.6330416202545166, -19.492324829101562, -1.6832860708236694, -35.493896484375, 8.153797149658203, 28.613658905029297, 57.693843841552734, 35.252681732177734, -41.963016510009766, -2.921689987182617, 35.112457275390625, -43.46864700317383, 48.31625747680664, -11.982183456420898, 41.142154693603516, 23.68756675720215, 44.24769973754883, 15.20740795135498, -47.83443832397461, -35.329017639160156, -11.622358322143555, 46.96133041381836, 53.01757049560547, 12.785268783569336, 70.10162353515625, 19.705860137939453, -10.206090927124023, -51.099639892578125, -57.285484313964844, -10.502351760864258, 12.129964828491211, 14.531281471252441, -53.98987579345703, -18.36600112915039, 44.34847640991211, -14.640327453613281, 14.204970359802246, 45.08489990234375, 6.814629077911377, 34.81959533691406, -2.0707876682281494, -29.226104736328125, 16.72697639465332, 14.848294258117676, -1.7238152027130127, 2.5414395332336426, -59.181278228759766, 24.993154525756836, -41.40579605102539, 9.342029571533203, -0.6094897389411926, 35.19488525390625, 25.477073669433594, -15.0068941116333, -0.19011914730072021, -10.162230491638184, 11.496949195861816], "freivalds_rho": -1.0, "sm_clock_mhz": 1792.0, "temp_c": 87.0, "power_w": 263.344, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412213.1522098}
{"workload": "index_add", "variant": "atomic", "repeat": 3, "throughput": 72.88882425407155, "unit": "Gelem/s", "seconds": 0.2946245422363281, "work": 21474836480.0, "output_digest": "be38ee1d7055e609757695cb74324a7fa987014c725b368372a72e7731559877", "fp_sample": [5.665701389312744, 0.24190068244934082, 45.69059753417969, -104.03994750976562, -29.55599021911621, 18.26740264892578, 5.0532145500183105, -1.6330440044403076, -19.49234390258789, -1.6832783222198486, -35.49387741088867, 8.153791427612305, 28.6136417388916, 57.69387435913086, 35.25265121459961, -41.9630241394043, -2.92168927192688, 35.11244583129883, -43.4686393737793, 48.31624221801758, -11.982187271118164, 41.142154693603516, 23.687564849853516, 44.24769973754883, 15.207398414611816, -47.83440399169922, -35.329044342041016, -11.6223726272583, 46.961326599121094, 53.01758575439453, 12.78528118133545, 70.10161590576172, 19.70584487915039, -10.20608139038086, -51.09961700439453, -57.28545379638672, -10.502358436584473, 12.129962921142578, 14.531279563903809, -53.98987579345703, -18.36601448059082, 44.34846878051758, -14.640327453613281, 14.204998016357422, 45.08489990234375, 6.8146281242370605, 34.819576263427734, -2.070791721343994, -29.226099014282227, 16.726978302001953, 14.848299980163574, -1.7238212823867798, 2.5414509773254395, -59.1812629699707, 24.993148803710938, -41.40578842163086, 9.342019081115723, -0.609501838684082, 35.19489669799805, 25.4770450592041, -15.00689697265625, -0.19011691212654114, -10.162245750427246, 11.496947288513184], "freivalds_rho": -1.0, "sm_clock_mhz": 1792.0, "temp_c": 86.211, "power_w": 263.344, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412213.5358982}
{"workload": "index_add", "variant": "atomic", "repeat": 4, "throughput": 72.97449557324475, "unit": "Gelem/s", "seconds": 0.2942786560058594, "work": 21474836480.0, "output_digest": "f24b87c0f5ec9e19b10b140ecdfdb603adfbe35dc20f69634675655392edeaf5", "fp_sample": [5.665704250335693, 0.2419024407863617, 45.69060134887695, -104.03993225097656, -29.555971145629883, 18.267396926879883, 5.053210258483887, -1.6330513954162598, -19.49233055114746, -1.6832847595214844, -35.4938850402832, 8.153799057006836, 28.6136474609375, 57.69387435913086, 35.25265121459961, -41.9630241394043, -2.9216880798339844, 35.11245346069336, -43.46865463256836, 48.316246032714844, -11.982181549072266, 41.142154693603516, 23.68757438659668, 44.24770736694336, 15.207414627075195, -47.834434509277344, -35.329044342041016, -11.622370719909668, 46.96133041381836, 53.017581939697266, 12.785279273986816, 70.10163879394531, 19.705833435058594, -10.206070899963379, -51.099632263183594, -57.285491943359375, -10.502365112304688, 12.129960060119629, 14.531311988830566, -53.98986053466797, -18.366012573242188, 44.34846496582031, -14.64033031463623, 14.204994201660156, 45.08490753173828, 6.814626216888428, 34.81959533691406, -2.0707812309265137, -29.226097106933594, 16.726980209350586, 14.848312377929688, -1.7238097190856934, 2.5414326190948486, -59.1812744140625, 24.993154525756836, -41.40578842163086, 9.34202766418457, -0.6094854474067688, 35.19489288330078, 25.47705078125, -15.006898880004883, -0.19012221693992615, -10.162239074707031, 11.496952056884766], "freivalds_rho": -1.0, "sm_clock_mhz": 1813.316, "temp_c": 86.474, "power_w": 280.763, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412213.9195013}
{"workload": "index_add", "variant": "atomic", "repeat": 5, "throughput": 72.82387740373949, "unit": "Gelem/s", "seconds": 0.2948872985839844, "work": 21474836480.0, "output_digest": "b9026a9da6ee8e425c6018dceafbdc0d1aa1c6863635b93188713578a6c990e1", "fp_sample": [5.665699005126953, 0.24189993739128113, 45.69060516357422, -104.03999328613281, -29.55597496032715, 18.267366409301758, 5.053210735321045, -1.633056879043579, -19.492338180541992, -1.683262825012207, -35.4938850402832, 8.153796195983887, 28.613656997680664, 57.69387435913086, 35.252662658691406, -41.9630126953125, -2.9216928482055664, 35.112457275390625, -43.46864318847656, 48.31625747680664, -11.982181549072266, 41.14216232299805, 23.68757438659668, 44.24772644042969, 15.20740795135498, -47.83442687988281, -35.32905197143555, -11.622369766235352, 46.96133041381836, 53.017578125, 12.785271644592285, 70.10163116455078, 19.70584487915039, -10.20609188079834, -51.099632263183594, -57.28547668457031, -10.502367973327637, 12.129963874816895, 14.531269073486328, -53.98987579345703, -18.365991592407227, 44.34846115112305, -14.640325546264648, 14.204989433288574, 45.08489990234375, 6.814631938934326, 34.819583892822266, -2.0707921981811523, -29.22609519958496, 16.72696876525879, 14.848296165466309, -1.72380530834198, 2.54144024848938, -59.1812858581543, 24.9931640625, -41.40578079223633, 9.342031478881836, -0.6094972491264343, 35.19489669799805, 25.477054595947266, -15.006901741027832, -0.19011744856834412, -10.16224479675293, 11.496956825256348], "freivalds_rho": -1.0, "sm_clock_mhz": 1830.684, "temp_c": 87.0, "power_w": 300.652, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412214.303467}
{"workload": "index_add", "variant": "atomic", "repeat": 6, "throughput": 72.81266486761301, "unit": "Gelem/s", "seconds": 0.29493270874023436, "work": 21474836480.0, "output_digest": "4496784d72fd21410c3de2960c0737ee7968151de1a3fa30458439a9209c9e80", "fp_sample": [5.66569185256958, 0.2418956458568573, 45.69059753417969, -104.03992462158203, -29.55597686767578, 18.267375946044922, 5.053199768066406, -1.6330492496490479, -19.492319107055664, -1.683278203010559, -35.493892669677734, 8.153801918029785, 28.61366081237793, 57.693878173828125, 35.252647399902344, -41.96302032470703, -2.921687602996826, 35.11246109008789, -43.4686393737793, 48.316261291503906, -11.982183456420898, 41.14213562011719, 23.68756866455078, 44.247718811035156, 15.207405090332031, -47.83442687988281, -35.329044342041016, -11.622377395629883, 46.961307525634766, 53.017574310302734, 12.785264015197754, 70.10164642333984, 19.705860137939453, -10.206097602844238, -51.09962844848633, -57.285491943359375, -10.502355575561523, 12.129966735839844, 14.531271934509277, -53.98987579345703, -18.366010665893555, 44.348472595214844, -14.640327453613281, 14.204992294311523, 45.08491134643555, 6.814640522003174, 34.81959915161133, -2.0707929134368896, -29.226097106933594, 16.726985931396484, 14.848302841186523, -1.7238152027130127, 2.5414392948150635, -59.18126678466797, 24.993154525756836, -41.40578079223633, 9.34203815460205, -0.6094862222671509, 35.19488525390625, 25.477060317993164, -15.006906509399414, -0.1901189684867859, -10.162240028381348, 11.496946334838867], "freivalds_rho": -1.0, "sm_clock_mhz": 1807.0, "temp_c": 87.0, "power_w": 302.659, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412214.6877472}
{"workload": "index_add", "variant": "atomic", "repeat": 7, "throughput": 72.77927378254299, "unit": "Gelem/s", "seconds": 0.29506802368164065, "work": 21474836480.0, "output_digest": "aee4c55983484c39fce8a05bec78ace4b1d240b0759d4542c489d3a46b328d65", "fp_sample": [5.665702819824219, 0.24189020693302155, 45.69060516357422, -104.0399398803711, -29.555940628051758, 18.26737403869629, 5.053194999694824, -1.6330480575561523, -19.49233055114746, -1.6832727193832397, -35.49388885498047, 8.153786659240723, 28.613651275634766, 57.69387435913086, 35.25265884399414, -41.96302032470703, -2.921682834625244, 35.11245346069336, -43.46863555908203, 48.31625747680664, -11.982189178466797, 41.14216232299805, 23.687572479248047, 44.247711181640625, 15.207404136657715, -47.834449768066406, -35.329044342041016, -11.6223726272583, 46.96132278442383, 53.01758575439453, 12.785279273986816, 70.10160064697266, 19.705839157104492, -10.206089973449707, -51.09963607788086, -57.285491943359375, -10.502349853515625, 12.129950523376465, 14.53125, -53.9898796081543, -18.366004943847656, 44.34846496582031, -14.64033031463623, 14.204999923706055, 45.084903717041016, 6.814624309539795, 34.81958770751953, -2.0707859992980957, -29.226104736328125, 16.726978302001953, 14.848289489746094, -1.723818302154541, 2.541445255279541, -59.181278228759766, 24.993173599243164, -41.4057731628418, 9.342028617858887, -0.6094843149185181, 35.19488525390625, 25.47705841064453, -15.006901741027832, -0.19012126326560974, -10.162243843078613, 11.496956825256348], "freivalds_rho": -1.0, "sm_clock_mhz": 1747.053, "temp_c": 87.0, "power_w": 300.531, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412215.0721319}
{"workload": "index_add", "variant": "atomic", "repeat": 8, "throughput": 72.97780279656511, "unit": "Gelem/s", "seconds": 0.2942653198242188, "work": 21474836480.0, "output_digest": "71faea4ed231f3e4d3da2241def091e978bd05fffda099c811a9e006cf675750", "fp_sample": [5.665702819824219, 0.2418893575668335, 45.69060516357422, -104.03994750976562, -29.555984497070312, 18.267370223999023, 5.053217887878418, -1.6330556869506836, -19.49233627319336, -1.6832776069641113, -35.49387741088867, 8.153799057006836, 28.6136417388916, 57.6938591003418, 35.252662658691406, -41.9630126953125, -2.9216995239257812, 35.11246109008789, -43.4686393737793, 48.316253662109375, -11.98217487335205, 41.14216232299805, 23.687564849853516, 44.24770736694336, 15.207406997680664, -47.834407806396484, -35.329044342041016, -11.622360229492188, 46.96132278442383, 53.017581939697266, 12.785280227661133, 70.10165405273438, 19.705841064453125, -10.206095695495605, -51.09963607788086, -57.2855110168457, -10.502355575561523, 12.12995719909668, 14.531261444091797, -53.989864349365234, -18.36602210998535, 44.34845733642578, -14.640317916870117, 14.204985618591309, 45.084903717041016, 6.814627647399902, 34.8195915222168, -2.0707948207855225, -29.226097106933594, 16.726980209350586, 14.848297119140625, -1.7238165140151978, 2.5414395332336426, -59.181278228759766, 24.99315643310547, -41.40578842163086, 9.342040061950684, -0.6094943881034851, 35.19490432739258, 25.477066040039062, -15.006902694702148, -0.19011977314949036, -10.162236213684082, 11.496946334838867], "freivalds_rho": -1.0, "sm_clock_mhz": 1792.105, "temp_c": 87.0, "power_w": 299.221, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412215.4557273}
{"workload": "index_add", "variant": "atomic", "repeat": 9, "throughput": 72.80034862198698, "unit": "Gelem/s", "seconds": 0.29498260498046874, "work": 21474836480.0, "output_digest": "126fc299e07e855a20730af50f87b14d243438f662ea79b03a661e3b0e36db0c", "fp_sample": [5.66570520401001, 0.24189633131027222, 45.690608978271484, -104.03997802734375, -29.55597686767578, 18.26738739013672, 5.053213596343994, -1.6330368518829346, -19.492334365844727, -1.6832847595214844, -35.49388885498047, 8.153796195983887, 28.613664627075195, 57.69386672973633, 35.2526969909668, -41.96302032470703, -2.9216856956481934, 35.11245346069336, -43.46865463256836, 48.316246032714844, -11.982181549072266, 41.14215087890625, 23.68756675720215, 44.24771499633789, 15.207403182983398, -47.834415435791016, -35.32903289794922, -11.622363090515137, 46.96134948730469, 53.017574310302734, 12.785270690917969, 70.10165405273438, 19.705842971801758, -10.20610523223877, -51.09962844848633, -57.285484313964844, -10.502361297607422, 12.129971504211426, 14.531290054321289, -53.989871978759766, -18.366024017333984, 44.34846115112305, -14.640311241149902, 14.205015182495117, 45.08490753173828, 6.814635276794434, 34.8195915222168, -2.070789337158203, -29.22609519958496, 16.72697639465332, 14.848307609558105, -1.7238121032714844, 2.54144549369812, -59.181278228759766, 24.993162155151367, -41.405784606933594, 9.342026710510254, -0.6094851493835449, 35.194889068603516, 25.477048873901367, -15.006900787353516, -0.1901187300682068, -10.162240028381348, 11.496953964233398], "freivalds_rho": -1.0, "sm_clock_mhz": 1831.842, "temp_c": 87.0, "power_w": 298.728, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412215.8400638}
{"workload": "index_add", "variant": "atomic", "repeat": 10, "throughput": 72.88939805216413, "unit": "Gelem/s", "seconds": 0.29462222290039064, "work": 21474836480.0, "output_digest": "b83cf1c2f465c361fa6a352a433a7c885081d43f35d44cbfef1ba24e6c947558", "fp_sample": [5.665700435638428, 0.2418866604566574, 45.69059753417969, -104.03997802734375, -29.555994033813477, 18.267391204833984, 5.0532073974609375, -1.6330318450927734, -19.492338180541992, -1.6832730770111084, -35.49387741088867, 8.153794288635254, 28.61366844177246, 57.6938591003418, 35.252647399902344, -41.9630126953125, -2.921687602996826, 35.11245346069336, -43.468650817871094, 48.31625747680664, -11.98218059539795, 41.14214324951172, 23.687572479248047, 44.24769973754883, 15.207406044006348, -47.83442687988281, -35.32904052734375, -11.622368812561035, 46.96131896972656, 53.017581939697266, 12.7852783203125, 70.10163116455078, 19.705846786499023, -10.206088066101074, -51.099639892578125, -57.28549575805664, -10.502359390258789, 12.129958152770996, 14.531295776367188, -53.98988723754883, -18.36602020263672, 44.34845733642578, -14.640316009521484, 14.204989433288574, 45.084903717041016, 6.81462287902832, 34.81958770751953, -2.0707898139953613, -29.226097106933594, 16.72698211669922, 14.848299980163574, -1.7238093614578247, 2.541438341140747, -59.18128204345703, 24.99315071105957, -41.40577697753906, 9.34203815460205, -0.6094874143600464, 35.19489669799805, 25.477039337158203, -15.006900787353516, -0.19012632966041565, -10.162240982055664, 11.496956825256348], "freivalds_rho": -1.0, "sm_clock_mhz": 1837.0, "temp_c": 87.0, "power_w": 299.506, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412216.22382}
{"workload": "index_add", "variant": "atomic", "repeat": 11, "throughput": 72.86093044526517, "unit": "Gelem/s", "seconds": 0.2947373352050781, "work": 21474836480.0, "output_digest": "42d79dd4b0dfbedfc553439f1a3052671f211e6dfb7fecbc56ab1ff8812b4b2d", "fp_sample": [5.665699481964111, 0.24189895391464233, 45.69060134887695, -104.03993225097656, -29.555965423583984, 18.267372131347656, 5.053200721740723, -1.6330370903015137, -19.492326736450195, -1.6832728385925293, -35.493892669677734, 8.15380573272705, 28.61367416381836, 57.69386672973633, 35.25263977050781, -41.9630126953125, -2.921689510345459, 35.112457275390625, -43.46865463256836, 48.316280364990234, -11.982177734375, 41.142154693603516, 23.68756103515625, 44.24772644042969, 15.20742416381836, -47.834415435791016, -35.329044342041016, -11.622367858886719, 46.96132278442383, 53.01759719848633, 12.785265922546387, 70.10165405273438, 19.705854415893555, -10.206084251403809, -51.09965896606445, -57.285484313964844, -10.502357482910156, 12.12995433807373, 14.53126335144043, -53.989871978759766, -18.366012573242188, 44.34845733642578, -14.640321731567383, 14.20499324798584, 45.08490753173828, 6.814628601074219, 34.81958770751953, -2.070786476135254, -29.226097106933594, 16.72698402404785, 14.848299026489258, -1.723814845085144, 2.54144024848938, -59.18126678466797, 24.993148803710938, -41.40578079223633, 9.342026710510254, -0.6094927191734314, 35.19490051269531, 25.477060317993164, -15.006900787353516, -0.1901208460330963, -10.162233352661133, 11.496949195861816], "freivalds_rho": -1.0, "sm_clock_mhz": 1755.0, "temp_c": 87.0, "power_w": 301.816, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412216.6076097}
{"workload": "index_add", "variant": "atomic", "repeat": 12, "throughput": 72.82148842210187, "unit": "Gelem/s", "seconds": 0.29489697265625, "work": 21474836480.0, "output_digest": "e89b18c9825ddc5f9c3e5432af53385fc80d406958028e5fce7dec76f0ec6da7", "fp_sample": [5.665691375732422, 0.2419041395187378, 45.690582275390625, -104.0399398803711, -29.55598258972168, 18.267372131347656, 5.05320405960083, -1.6330474615097046, -19.49233627319336, -1.683302879333496, -35.49388885498047, 8.153797149658203, 28.613651275634766, 57.6938591003418, 35.25265884399414, -41.96302032470703, -2.921694278717041, 35.11246109008789, -43.4686279296875, 48.316253662109375, -11.982183456420898, 41.14215850830078, 23.687564849853516, 44.24769973754883, 15.207414627075195, -47.83442687988281, -35.329036712646484, -11.622389793395996, 46.961307525634766, 53.01756286621094, 12.785283088684082, 70.10160064697266, 19.705827713012695, -10.206084251403809, -51.09962844848633, -57.285484313964844, -10.502351760864258, 12.12995433807373, 14.531279563903809, -53.989891052246094, -18.36602020263672, 44.348453521728516, -14.640335083007812, 14.204999923706055, 45.08488082885742, 6.814633369445801, 34.81959533691406, -2.0707859992980957, -29.226089477539062, 16.726974487304688, 14.848297119140625, -1.72381591796875, 2.541444778442383, -59.1812744140625, 24.993165969848633, -41.40578079223633, 9.342024803161621, -0.6094876527786255, 35.19488525390625, 25.477067947387695, -15.00690746307373, -0.1901235282421112, -10.162229537963867, 11.496953964233398], "freivalds_rho": -1.0, "sm_clock_mhz": 1790.579, "temp_c": 87.0, "power_w": 298.931, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412216.9917858}
{"workload": "index_add", "variant": "atomic", "repeat": 13, "throughput": 72.75250924404897, "unit": "Gelem/s", "seconds": 0.29517657470703124, "work": 21474836480.0, "output_digest": "3f37f3122273946b92cfe950dafb32cb36eaa1d365e9ce96418dc8bb434c41a0", "fp_sample": [5.665693759918213, 0.24189066886901855, 45.69060134887695, -104.03997802734375, -29.55597496032715, 18.267366409301758, 5.053206920623779, -1.6330456733703613, -19.492326736450195, -1.6832644939422607, -35.49388885498047, 8.153797149658203, 28.613664627075195, 57.69385528564453, 35.25267028808594, -41.9630241394043, -2.9216880798339844, 35.11245346069336, -43.468666076660156, 48.31625747680664, -11.982172012329102, 41.14214324951172, 23.68757438659668, 44.24771499633789, 15.20741081237793, -47.834434509277344, -35.329071044921875, -11.622374534606934, 46.96133804321289, 53.017578125, 12.78527545928955, 70.1016616821289, 19.70585823059082, -10.206092834472656, -51.09962463378906, -57.28550338745117, -10.50236701965332, 12.129964828491211, 14.53127384185791, -53.9898567199707, -18.366018295288086, 44.34846115112305, -14.640321731567383, 14.205005645751953, 45.084896087646484, 6.814634799957275, 34.8195915222168, -2.07080340385437, -29.226099014282227, 16.726985931396484, 14.84830093383789, -1.7238132953643799, 2.5414319038391113, -59.181278228759766, 24.993162155151367, -41.40578079223633, 9.342024803161621, -0.6094890236854553, 35.194908142089844, 25.47705078125, -15.00689697265625, -0.1901196539402008, -10.162242889404297, 11.49694538116455], "freivalds_rho": -1.0, "sm_clock_mhz": 1821.0, "temp_c": 87.0, "power_w": 298.517, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412217.3766892}
{"workload": "index_add", "variant": "atomic", "repeat": 14, "throughput": 72.9025525855838, "unit": "Gelem/s", "seconds": 0.2945690612792969, "work": 21474836480.0, "output_digest": "76f5acba2e4db674599c6c6517d820fc56cddc37a99f545e4c8107486faf8152", "fp_sample": [5.665694236755371, 0.2418980598449707, 45.69059371948242, -104.03998565673828, -29.555967330932617, 18.267364501953125, 5.053205966949463, -1.6330461502075195, -19.49233627319336, -1.6832630634307861, -35.493892669677734, 8.153787612915039, 28.6136474609375, 57.69384002685547, 35.25265121459961, -41.9630126953125, -2.9216809272766113, 35.112464904785156, -43.46863555908203, 48.316253662109375, -11.982181549072266, 41.142147064208984, 23.68756675720215, 44.24770736694336, 15.20739459991455, -47.83440399169922, -35.329044342041016, -11.62236499786377, 46.961334228515625, 53.017578125, 12.785265922546387, 70.10162353515625, 19.705852508544922, -10.206087112426758, -51.0996208190918, -57.285499572753906, -10.502361297607422, 12.129955291748047, 14.531249046325684, -53.98988342285156, -18.366012573242188, 44.34846878051758, -14.640329360961914, 14.204996109008789, 45.084903717041016, 6.8146257400512695, 34.8195915222168, -2.0707943439483643, -29.226106643676758, 16.726974487304688, 14.848299026489258, -1.72381591796875, 2.541452169418335, -59.18128204345703, 24.993165969848633, -41.405765533447266, 9.34202766418457, -0.6094859838485718, 35.19489288330078, 25.47705841064453, -15.006898880004883, -0.19011548161506653, -10.16224193572998, 11.496940612792969], "freivalds_rho": -1.0, "sm_clock_mhz": 1841.842, "temp_c": 87.0, "power_w": 300.256, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412217.76057}
{"workload": "index_add", "variant": "atomic", "repeat": 15, "throughput": 72.81526424089378, "unit": "Gelem/s", "seconds": 0.29492218017578126, "work": 21474836480.0, "output_digest": "096b3f1567a5465959bb8bb0821b5b662cba934733a5a0fe8780c0141d6a9f90", "fp_sample": [5.665696144104004, 0.24190101027488708, 45.690616607666016, -104.03993225097656, -29.555980682373047, 18.26737403869629, 5.053200721740723, -1.6330487728118896, -19.49233055114746, -1.6832802295684814, -35.4939079284668, 8.15379810333252, 28.61367416381836, 57.69386672973633, 35.25264358520508, -41.96302032470703, -2.921694278717041, 35.11246109008789, -43.46866226196289, 48.31625747680664, -11.982172012329102, 41.142147064208984, 23.687570571899414, 44.24774169921875, 15.207420349121094, -47.83443069458008, -35.329063415527344, -11.622364044189453, 46.961341857910156, 53.01758575439453, 12.785269737243652, 70.10162353515625, 19.705848693847656, -10.206096649169922, -51.099613189697266, -57.28548049926758, -10.50236988067627, 12.129965782165527, 14.531293869018555, -53.98987579345703, -18.36599349975586, 44.34846115112305, -14.640331268310547, 14.204984664916992, 45.084903717041016, 6.814630031585693, 34.81959533691406, -2.070791721343994, -29.22608757019043, 16.726970672607422, 14.848311424255371, -1.7238059043884277, 2.5414485931396484, -59.181270599365234, 24.993148803710938, -41.40577697753906, 9.342016220092773, -0.6094887256622314, 35.194889068603516, 25.47704315185547, -15.00689697265625, -0.19011804461479187, -10.1622314453125, 11.496952056884766], "freivalds_rho": -1.0, "sm_clock_mhz": 1785.0, "temp_c": 87.0, "power_w": 303.272, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412218.1449656}
{"workload": "index_add", "variant": "atomic", "repeat": 16, "throughput": 72.71373298080165, "unit": "Gelem/s", "seconds": 0.295333984375, "work": 21474836480.0, "output_digest": "03af15bf1891db8fed91b92677b848214083147c49a2158e394810b7198b37dd", "fp_sample": [5.665703296661377, 0.24190491437911987, 45.69059753417969, -104.03994750976562, -29.555971145629883, 18.267393112182617, 5.053205490112305, -1.6330444812774658, -19.49233055114746, -1.6832787990570068, -35.49387741088867, 8.153804779052734, 28.6136474609375, 57.693851470947266, 35.252647399902344, -41.9630241394043, -2.921689033508301, 35.11246109008789, -43.4686393737793, 48.31625747680664, -11.982172012329102, 41.14215087890625, 23.68758201599121, 44.247711181640625, 15.20740795135498, -47.83444595336914, -35.32904815673828, -11.622392654418945, 46.96133804321289, 53.017578125, 12.785274505615234, 70.10161590576172, 19.705842971801758, -10.206084251403809, -51.0996208190918, -57.28548049926758, -10.502359390258789, 12.129959106445312, 14.531289100646973, -53.98986053466797, -18.366016387939453, 44.34846878051758, -14.64033317565918, 14.204998970031738, 45.08489990234375, 6.814637184143066, 34.819580078125, -2.070791244506836, -29.226099014282227, 16.726978302001953, 14.848301887512207, -1.7237956523895264, 2.5414342880249023, -59.18126678466797, 24.993146896362305, -41.40579605102539, 9.342031478881836, -0.6094866394996643, 35.194889068603516, 25.47707176208496, -15.00691032409668, -0.19012045860290527, -10.16224479675293, 11.496942520141602], "freivalds_rho": -1.0, "sm_clock_mhz": 1778.684, "temp_c": 86.211, "power_w": 299.421, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412218.5293086}
{"workload": "index_add", "variant": "atomic", "repeat": 17, "throughput": 72.89163293085011, "unit": "Gelem/s", "seconds": 0.29461318969726563, "work": 21474836480.0, "output_digest": "5817fc70d85e06eb69eb07885ead132ef1b87490dfef167ac69b495e659aa400", "fp_sample": [5.665698528289795, 0.241896390914917, 45.69059371948242, -104.0399398803711, -29.555952072143555, 18.26736831665039, 5.053215503692627, -1.6330540180206299, -19.492334365844727, -1.6832845211029053, -35.4938850402832, 8.153801918029785, 28.6136531829834, 57.693851470947266, 35.252662658691406, -41.96302032470703, -2.9216856956481934, 35.11245346069336, -43.4686393737793, 48.316253662109375, -11.982183456420898, 41.14215087890625, 23.687557220458984, 44.247718811035156, 15.20739459991455, -47.834415435791016, -35.32903289794922, -11.622380256652832, 46.96133804321289, 53.017578125, 12.785282135009766, 70.10161590576172, 19.705841064453125, -10.206095695495605, -51.09961700439453, -57.285491943359375, -10.50235366821289, 12.129961967468262, 14.531283378601074, -53.9898681640625, -18.366008758544922, 44.348472595214844, -14.640332221984863, 14.204984664916992, 45.084903717041016, 6.814638614654541, 34.81959533691406, -2.070775032043457, -29.22610855102539, 16.72698402404785, 14.848309516906738, -1.723827838897705, 2.5414421558380127, -59.1812744140625, 24.9931697845459, -41.405784606933594, 9.342032432556152, -0.6094823479652405, 35.19489288330078, 25.47704315185547, -15.006902694702148, -0.19011494517326355, -10.162237167358398, 11.496952056884766], "freivalds_rho": -1.0, "sm_clock_mhz": 1805.421, "temp_c": 86.947, "power_w": 299.237, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412218.913226}
{"workload": "index_add", "variant": "atomic", "repeat": 18, "throughput": 72.96073257082875, "unit": "Gelem/s", "seconds": 0.29433416748046876, "work": 21474836480.0, "output_digest": "71c936c3163fdd78f366562cc31accbc380ee133b9ff8c4a859f0bd50cdddb96", "fp_sample": [5.6656975746154785, 0.2418963611125946, 45.69059371948242, -104.03997802734375, -29.55597686767578, 18.267383575439453, 5.053201198577881, -1.6330530643463135, -19.492324829101562, -1.6832802295684814, -35.493896484375, 8.15379524230957, 28.613645553588867, 57.6938591003418, 35.25265121459961, -41.963016510009766, -2.9216902256011963, 35.112457275390625, -43.468631744384766, 48.31626892089844, -11.982173919677734, 41.14214324951172, 23.687576293945312, 44.24770736694336, 15.207412719726562, -47.83441162109375, -35.329044342041016, -11.622379302978516, 46.96132278442383, 53.01759338378906, 12.785273551940918, 70.10160064697266, 19.705835342407227, -10.206086158752441, -51.099632263183594, -57.28550338745117, -10.502365112304688, 12.12996768951416, 14.531268119812012, -53.989871978759766, -18.366003036499023, 44.34846496582031, -14.640329360961914, 14.205002784729004, 45.084896087646484, 6.814629554748535, 34.81959915161133, -2.0707943439483643, -29.22610855102539, 16.72697639465332, 14.848305702209473, -1.7237998247146606, 2.541449546813965, -59.1812744140625, 24.9931640625, -41.40577697753906, 9.342032432556152, -0.6094844341278076, 35.19489669799805, 25.477052688598633, -15.006898880004883, -0.1901247501373291, -10.162232398986816, 11.496957778930664], "freivalds_rho": -1.0, "sm_clock_mhz": 1832.263, "temp_c": 87.842, "power_w": 300.797, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412219.2967825}
{"workload": "index_add", "variant": "atomic", "repeat": 19, "throughput": 72.85764134957083, "unit": "Gelem/s", "seconds": 0.2947506408691406, "work": 21474836480.0, "output_digest": "9fc1263f7d5e987cf3418b8ecfd1353bec375482eac662a9b2c7ddb11758fbe7", "fp_sample": [5.665704727172852, 0.2418898344039917, 45.69060516357422, -104.03994750976562, -29.55596351623535, 18.267349243164062, 5.053196430206299, -1.633049726486206, -19.492321014404297, -1.6832797527313232, -35.493892669677734, 8.153797149658203, 28.6136531829834, 57.693870544433594, 35.25265121459961, -41.963016510009766, -2.921694278717041, 35.11245346069336, -43.468658447265625, 48.31626510620117, -11.982198715209961, 41.142147064208984, 23.687572479248047, 44.24772262573242, 15.207420349121094, -47.83442687988281, -35.32903289794922, -11.622368812561035, 46.961341857910156, 53.017578125, 12.785272598266602, 70.10165405273438, 19.705841064453125, -10.206101417541504, -51.09963607788086, -57.28548812866211, -10.502351760864258, 12.12995719909668, 14.53127670288086, -53.9898681640625, -18.366012573242188, 44.34845733642578, -14.640327453613281, 14.204987525939941, 45.08491897583008, 6.814636707305908, 34.8195915222168, -2.070795774459839, -29.226099014282227, 16.726966857910156, 14.848296165466309, -1.7238134145736694, 2.5414395332336426, -59.18125915527344, 24.993181228637695, -41.40578079223633, 9.34203815460205, -0.6094890832901001, 35.19489669799805, 25.477054595947266, -15.006895065307617, -0.19012054800987244, -10.162238121032715, 11.4969482421875], "freivalds_rho": -1.0, "sm_clock_mhz": 1807.0, "temp_c": 87.0, "power_w": 304.122, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412219.6809287}
{"workload": "index_add", "variant": "atomic", "repeat": 20, "throughput": 72.77268804548328, "unit": "Gelem/s", "seconds": 0.2950947265625, "work": 21474836480.0, "output_digest": "88a8488c7ffad5fd2c9d2f33c540456b337d2b6cf2e5f1ef40161727027dcd4f", "fp_sample": [5.6656951904296875, 0.24190104007720947, 45.69059371948242, -104.03995513916016, -29.55596351623535, 18.267372131347656, 5.0532050132751465, -1.6330517530441284, -19.492328643798828, -1.6832835674285889, -35.4938850402832, 8.153796195983887, 28.613676071166992, 57.69386672973633, 35.25265884399414, -41.96302032470703, -2.9216957092285156, 35.112449645996094, -43.468658447265625, 48.31625747680664, -11.982178688049316, 41.14215087890625, 23.687578201293945, 44.247703552246094, 15.207411766052246, -47.834434509277344, -35.32905960083008, -11.622352600097656, 46.96135330200195, 53.017578125, 12.785268783569336, 70.10160827636719, 19.705846786499023, -10.20609188079834, -51.099639892578125, -57.285491943359375, -10.502359390258789, 12.129966735839844, 14.531264305114746, -53.9898681640625, -18.366008758544922, 44.34846115112305, -14.64033317565918, 14.204998016357422, 45.08489990234375, 6.814637660980225, 34.81958770751953, -2.070789337158203, -29.226102828979492, 16.726974487304688, 14.848306655883789, -1.7238168716430664, 2.54144287109375, -59.181270599365234, 24.993162155151367, -41.4057731628418, 9.342035293579102, -0.6094956398010254, 35.19489288330078, 25.47703742980957, -15.006895065307617, -0.19012495875358582, -10.1622314453125, 11.496947288513184], "freivalds_rho": -1.0, "sm_clock_mhz": 1753.316, "temp_c": 87.0, "power_w": 300.599, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412220.0653183}
{"workload": "index_add", "variant": "atomic", "repeat": 21, "throughput": 72.74741740784035, "unit": "Gelem/s", "seconds": 0.29519723510742185, "work": 21474836480.0, "output_digest": "0d57f4482becd8b0dcf3d24b36563b2e49832526100b3c11c2d275fc09f6f48e", "fp_sample": [5.665688991546631, 0.24189934134483337, 45.690589904785156, -104.03994750976562, -29.555971145629883, 18.267370223999023, 5.053204536437988, -1.633044958114624, -19.492321014404297, -1.6832826137542725, -35.493900299072266, 8.15379810333252, 28.613651275634766, 57.69384002685547, 35.25265884399414, -41.96302032470703, -2.921687602996826, 35.11246109008789, -43.46864700317383, 48.316261291503906, -11.98217487335205, 41.14215850830078, 23.687576293945312, 44.24773025512695, 15.207411766052246, -47.83441925048828, -35.329036712646484, -11.622369766235352, 46.96132278442383, 53.017574310302734, 12.785282135009766, 70.10165405273438, 19.70585060119629, -10.20609188079834, -51.09962463378906, -57.285499572753906, -10.502366065979004, 12.129961013793945, 14.53127384185791, -53.989891052246094, -18.366018295288086, 44.34846878051758, -14.640331268310547, 14.20499324798584, 45.08490753173828, 6.814630508422852, 34.81958770751953, -2.0707836151123047, -29.226106643676758, 16.726966857910156, 14.848310470581055, -1.723814606666565, 2.5414421558380127, -59.18126678466797, 24.993154525756836, -41.40578079223633, 9.342039108276367, -0.6094886660575867, 35.19490051269531, 25.4770565032959, -15.006904602050781, -0.19011768698692322, -10.16224479675293, 11.496940612792969], "freivalds_rho": -1.0, "sm_clock_mhz": 1795.053, "temp_c": 87.579, "power_w": 299.477, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412220.449576}
{"workload": "index_add", "variant": "atomic", "repeat": 22, "throughput": 72.81417926252416, "unit": "Gelem/s", "seconds": 0.29492657470703126, "work": 21474836480.0, "output_digest": "007b569da140cc8dfd58d967f2dc143ea0e7a456e7a155e0492a46c533061efa", "fp_sample": [5.665687561035156, 0.2418895959854126, 45.69059371948242, -104.0399398803711, -29.555959701538086, 18.26736068725586, 5.053207874298096, -1.6330443620681763, -19.492313385009766, -1.6832749843597412, -35.493896484375, 8.15379810333252, 28.6136531829834, 57.69386672973633, 35.25265884399414, -41.963016510009766, -2.9216954708099365, 35.11245346069336, -43.468650817871094, 48.316246032714844, -11.982186317443848, 41.14213943481445, 23.68757438659668, 44.24769592285156, 15.207417488098145, -47.834434509277344, -35.32905960083008, -11.622373580932617, 46.96131896972656, 53.0175666809082, 12.785276412963867, 70.10161590576172, 19.70583152770996, -10.206089973449707, -51.099632263183594, -57.285491943359375, -10.502362251281738, 12.129956245422363, 14.531290054321289, -53.9898681640625, -18.366008758544922, 44.34846496582031, -14.640334129333496, 14.204995155334473, 45.08491897583008, 6.814625263214111, 34.81959915161133, -2.0707859992980957, -29.226102828979492, 16.726980209350586, 14.848295211791992, -1.723809838294983, 2.541445016860962, -59.181270599365234, 24.99315643310547, -41.40578079223633, 9.342034339904785, -0.6094850897789001, 35.19490051269531, 25.47707176208496, -15.006900787353516, -0.19012460112571716, -10.162232398986816, 11.496957778930664], "freivalds_rho": -1.0, "sm_clock_mhz": 1830.0, "temp_c": 87.737, "power_w": 299.161, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412220.8337088}
{"workload": "index_add", "variant": "atomic", "repeat": 23, "throughput": 72.87963716505683, "unit": "Gelem/s", "seconds": 0.29466168212890625, "work": 21474836480.0, "output_digest": "2eb71d1b8ca74dcaf7673501326391c761e968cd5d4a6f27bea6fae5417a9f01", "fp_sample": [5.665694236755371, 0.24189886450767517, 45.69060134887695, -104.03990936279297, -29.55597686767578, 18.267370223999023, 5.053201675415039, -1.6330499649047852, -19.49233055114746, -1.683279037475586, -35.49388885498047, 8.153801918029785, 28.61366081237793, 57.693851470947266, 35.2526741027832, -41.963016510009766, -2.9216880798339844, 35.112457275390625, -43.46864700317383, 48.31624984741211, -11.982183456420898, 41.14215087890625, 23.687580108642578, 44.24771499633789, 15.207411766052246, -47.83442687988281, -35.329044342041016, -11.6223783493042, 46.96133041381836, 53.017574310302734, 12.785270690917969, 70.10161590576172, 19.70584487915039, -10.206089973449707, -51.099647521972656, -57.28547668457031, -10.502367973327637, 12.12996768951416, 14.531286239624023, -53.989871978759766, -18.36600685119629, 44.34843826293945, -14.640336036682129, 14.204991340637207, 45.084903717041016, 6.814630031585693, 34.8195915222168, -2.0707852840423584, -29.226097106933594, 16.726972579956055, 14.848302841186523, -1.723814606666565, 2.541431427001953, -59.18128967285156, 24.99315071105957, -41.40578079223633, 9.342032432556152, -0.6094968318939209, 35.19490051269531, 25.477062225341797, -15.00689697265625, -0.19011762738227844, -10.162242889404297, 11.496960639953613], "freivalds_rho": -1.0, "sm_clock_mhz": 1830.0, "temp_c": 87.0, "power_w": 299.716, "cov_samples": 19.0, "peak_mem_bytes": 12926844928.0, "tokens_per_s": 0.0, "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0", "wall_time": 1782412221.2185535}


==> anc/requirements.txt <==
# Reproducing the measurements needs a CUDA build of PyTorch on a Blackwell-class GPU.
torch>=2.8
numpy>=1.26
# Optional: faster covariate sampling without spawning nvidia-smi.
nvidia-ml-py>=12.0
# The offline verifier (scripts/verify_graph.py) needs nothing beyond the standard library.


==> anc/resurrection.json <==
{
  "dead_device": "NVIDIA RTX PRO 6000 Blackwell Server Edition",
  "present_device": "NVIDIA H200 NVL",
  "floor_recovery": [
    {
      "precision": "fp16",
      "n": 4096,
      "dead": 0.000201945440676333,
      "here": 0.00021731584526004622,
      "ratio": 1.0761116692322263,
      "recovered": true
    },
    {
      "precision": "fp16",
      "n": 8192,
      "dead": 0.0001931234044141512,
      "here": 0.00023558392632287418,
      "ratio": 1.2198621241041652,
      "recovered": true
    },
    {
      "precision": "fp16",
      "n": 16384,
      "dead": 0.00020194833230011356,
      "here": 0.00018941514254106862,
      "ratio": 0.9379386320436681,
      "recovered": true
    },
    {
      "precision": "fp16",
      "n": 24576,
      "dead": 0.00022516937975511302,
      "here": 0.0002358795243035072,
      "ratio": 1.0475648356807759,
      "recovered": true
    },
    {
      "precision": "fp16",
      "n": 32768,
      "dead": 0.0001985848757992335,
      "here": 0.0002105152950273294,
      "ratio": 1.060077179493555,
      "recovered": true
    },
    {
      "precision": "bf16",
      "n": 4096,
      "dead": 0.0017770115872277608,
      "here": 0.001614887625852364,
      "ratio": 0.9087659514768166,
      "recovered": true
    },
    {
      "precision": "bf16",
      "n": 8192,
      "dead": 0.0015314432834924638,
      "here": 0.001877631150843185,
      "ratio": 1.2260533387571741,
      "recovered": true
    },
    {
      "precision": "bf16",
      "n": 16384,
      "dead": 0.0016915361526833122,
      "here": 0.0016269625087574277,
      "ratio": 0.9618254426170849,
      "recovered": true
    },
    {
      "precision": "bf16",
      "n": 24576,
      "dead": 0.0016615284432057876,
      "here": 0.002062761248546931,
      "ratio": 1.241484162959616,
      "recovered": true
    },
    {
      "precision": "bf16",
      "n": 32768,
      "dead": 0.0016255633356214096,
      "here": 0.0018138274865645732,
      "ratio": 1.1158147128553408,
      "recovered": true
    },
    {
      "precision": "tf32",
      "n": 4096,
      "dead": 0.000355875567213005,
      "here": 0.00032096327680133257,
      "ratio": 0.9018974787027846,
      "recovered": true
    },
    {
      "precision": "tf32",
      "n": 8192,
      "dead": 0.00028625297626134593,
      "here": 0.00032721273703267,
      "ratio": 1.1430893795630905,
      "recovered": true
    },
    {
      "precision": "tf32",
      "n": 16384,
      "dead": 0.0002885857200644284,
      "here": 0.0002575292160727627,
      "ratio": 0.8923837812046551,
      "recovered": true
    },
    {
      "precision": "tf32",
      "n": 24576,
      "dead": 0.0002562662360457769,
      "here": 0.00035015931689955847,
      "ratio": 1.3663888083836742,
      "recovered": true
    },
    {
      "precision": "tf32",
      "n": 32768,
      "dead": 0.0003225231406702619,
      "here": 0.00031437612581496375,
      "ratio": 0.974739750957506,
      "recovered": true
    },
    {
      "precision": "fp8",
      "n": 4096,
      "dead": 0.0017785742604533906,
      "here": 0.001720852227203152,
      "ratio": 0.9675458964330653,
      "recovered": true
    },
    {
      "precision": "fp8",
      "n": 8192,
      "dead": 0.0016130945644856997,
      "here": 0.0017516784481503179,
      "ratio": 1.0859118161549335,
      "recovered": true
    },
    {
      "precision": "fp8",
      "n": 16384,
      "dead": 0.001714831206294942,
      "here": 0.0016579086045129645,
      "ratio": 0.9668057115050033,
      "recovered": true
    },
    {
      "precision": "fp8",
      "n": 24576,
      "dead": 0.0013064329486271137,
      "here": 0.00159657998363197,
      "ratio": 1.222091026799165,
      "recovered": true
    },
    {
      "precision": "fp8",
      "n": 32768,
      "dead": 0.001557312424766511,
      "here": 0.0016304359372791624,
      "ratio": 1.0469549406719818,
      "recovered": true
    }
  ],
  "class_recovery": [
    {
      "workload": "attention",
      "variant": "bf16",
      "dead_class": "S0",
      "here_class": "S0",
      "recovered": true,
      "dead_throughput": 269.6569924157509,
      "unit": "TFLOP/s"
    },
    {
      "workload": "gemm",
      "variant": "bf16",
      "dead_class": "S0",
      "here_class": "S0",
      "recovered": true,
      "dead_throughput": 414.1452280534385,
      "unit": "TFLOP/s"
    },
    {
      "workload": "gemm",
      "variant": "fp16",
      "dead_class": "S0",
      "here_class": "S0",
      "recovered": true,
      "dead_throughput": 404.22567577398144,
      "unit": "TFLOP/s"
    },
    {
      "workload": "gemm",
      "variant": "fp8",
      "dead_class": "S0",
      "here_class": "S0",
      "recovered": true,
      "dead_throughput": 797.1501922019934,
      "unit": "TFLOP/s"
    },
    {
      "workload": "gemm",
      "variant": "tf32",
      "dead_class": "S0",
      "here_class": "S0",
      "recovered": true,
      "dead_throughput": 201.63285934145702,
      "unit": "TFLOP/s"
    },
    {
      "workload": "hbm_triad",
      "variant": "f32",
      "dead_class": "S0",
      "here_class": "S0",
      "recovered": true,
      "dead_throughput": 1486.3614410082441,
      "unit": "GB/s"
    },
    {
      "workload": "index_add",
      "variant": "atomic",
      "dead_class": "Snd",
      "here_class": "Snd",
      "recovered": true,
      "dead_throughput": 73.44297857722353,
      "unit": "Gelem/s"
    },
    {
      "workload": "scatter_add",
      "variant": "atomic",
      "dead_class": "Snd",
      "here_class": "Snd",
      "recovered": true,
      "dead_throughput": 75.82625347743155,
      "unit": "Gelem/s"
    }
  ],
  "recoverable_claims": 28,
  "transferable_claims": 28,
  "recoverable_fraction": 1.0,
  "lost_device_local": 8
}

==> anc/secprobe.json <==
{
  "device": "NVIDIA B200",
  "latency_curve": [
    {
      "gib": 0.03,
      "rate_gbs": 662.3073089947823
    },
    {
      "gib": 0.1,
      "rate_gbs": 387.2177393186123
    },
    {
      "gib": 0.3,
      "rate_gbs": 237.58108020571598
    },
    {
      "gib": 1.0,
      "rate_gbs": 194.0220479493201
    },
    {
      "gib": 4.0,
      "rate_gbs": 181.83109839536166
    },
    {
      "gib": 16.0,
      "rate_gbs": 178.59603846003492
    },
    {
      "gib": 32.0,
      "rate_gbs": 177.93233269902063
    },
    {
      "gib": 80,
      "rate_gbs": 112.09171759210948
    },
    {
      "gib": 98,
      "rate_gbs": 69.29912147754102
    },
    {
      "gib": 125,
      "rate_gbs": 50.162480896284634
    },
    {
      "gib": 152,
      "rate_gbs": 42.50959418510728
    }
  ],
  "seam_step_ratio": 15.580184231135604,
  "l2_random_gbs": 662.3073089947823,
  "hbm_random_gbs": 178.59603846003492,
  "memory_pressure": [
    {
      "precision": "fp16",
      "ballast_gib": 148.0,
      "bits_changed": false,
      "divergence": 0.0
    },
    {
      "precision": "bf16",
      "ballast_gib": 148.0,
      "bits_changed": false,
      "divergence": 0.0
    },
    {
      "precision": "tf32",
      "ballast_gib": 148.0,
      "bits_changed": false,
      "divergence": 0.0
    },
    {
      "precision": "fp8",
      "ballast_gib": 148.0,
      "bits_changed": false,
      "divergence": 0.0
    }
  ],
  "pressure_changes_bits": false,
  "max_pressure_divergence": 0.0
}

==> anc/stress.json <==
{
  "device": "NVIDIA GeForce RTX 5090",
  "n": 8192,
  "gemms_verified": 139264,
  "floor_cold": 0.00023603404739102596,
  "floor_hot": 0.00023603404739102596,
  "floor_didt": 0.00023603404739102596,
  "inflation_hot": 1.0,
  "inflation_didt": 1.0,
  "anomaly_threshold": 0.011801702369551298,
  "natural_errors_caught": 0,
  "anomalies": [],
  "cold_temp_c": 45.0,
  "peak_temp_c": 80.0,
  "peak_power_w": 588.33,
  "didt_mean_power_w": 536.6317396313364,
  "power_cap_w": 575.0,
  "throttle_reasons_seen": [
    "0x0000000000000004"
  ],
  "management_plane": "privilege-gated: tenant cannot set power limit or lock clocks",
  "series": [
    {
      "phase": "cold",
      "t": 0.0,
      "temp": 45.0,
      "power": 120.29,
      "clk": 2917.0,
      "residual": 0.00023603404739102596
    },
    {
      "phase": "soak",
      "t": 6.4,
      "temp": 65.0,
      "power": 564.03,
      "clk": 2610.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 12.8,
      "temp": 68.0,
      "power": 584.41,
      "clk": 2550.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 19.3,
      "temp": 65.0,
      "power": 585.27,
      "clk": 2617.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 25.8,
      "temp": 72.0,
      "power": 585.95,
      "clk": 2610.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 32.3,
      "temp": 69.0,
      "power": 575.28,
      "clk": 2602.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 38.8,
      "temp": 75.0,
      "power": 583.0,
      "clk": 2595.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 45.3,
      "temp": 75.0,
      "power": 571.4,
      "clk": 2482.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 51.9,
      "temp": 76.0,
      "power": 574.95,
      "clk": 2512.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 58.4,
      "temp": 76.0,
      "power": 571.65,
      "clk": 2542.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 65.0,
      "temp": 71.0,
      "power": 575.04,
      "clk": 2572.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 71.6,
      "temp": 77.0,
      "power": 582.44,
      "clk": 2505.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 78.1,
      "temp": 77.0,
      "power": 573.45,
      "clk": 2505.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 84.7,
      "temp": 72.0,
      "power": 575.09,
      "clk": 2565.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 91.3,
      "temp": 77.0,
      "power": 583.94,
      "clk": 2572.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 97.8,
      "temp": 77.0,
      "power": 575.06,
      "clk": 2467.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 104.4,
      "temp": 77.0,
      "power": 573.74,
      "clk": 2535.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 111.0,
      "temp": 77.0,
      "power": 575.17,
      "clk": 2580.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 117.6,
      "temp": 74.0,
      "power": 575.11,
      "clk": 2475.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 124.2,
      "temp": 77.0,
      "power": 584.74,
      "clk": 2535.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 130.8,
      "temp": 77.0,
      "power": 574.98,
      "clk": 2565.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 137.5,
      "temp": 72.0,
      "power": 572.33,
      "clk": 2572.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 144.1,
      "temp": 77.0,
      "power": 584.05,
      "clk": 2467.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 150.7,
      "temp": 77.0,
      "power": 582.55,
      "clk": 2535.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 157.2,
      "temp": 77.0,
      "power": 579.79,
      "clk": 2565.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 163.8,
      "temp": 77.0,
      "power": 575.62,
      "clk": 2467.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 170.4,
      "temp": 77.0,
      "power": 581.1,
      "clk": 2565.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 177.0,
      "temp": 77.0,
      "power": 571.83,
      "clk": 2572.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 183.7,
      "temp": 77.0,
      "power": 574.9,
      "clk": 2535.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 190.2,
      "temp": 77.0,
      "power": 575.01,
      "clk": 2572.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 196.8,
      "temp": 77.0,
      "power": 574.01,
      "clk": 2467.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 203.4,
      "temp": 77.0,
      "power": 587.0,
      "clk": 2520.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 210.0,
      "temp": 77.0,
      "power": 574.92,
      "clk": 2572.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 216.6,
      "temp": 77.0,
      "power": 573.99,
      "clk": 2482.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 223.2,
      "temp": 71.0,
      "power": 586.52,
      "clk": 2572.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 229.9,
      "temp": 77.0,
      "power": 570.75,
      "clk": 2512.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 236.5,
      "temp": 77.0,
      "power": 581.04,
      "clk": 2587.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 243.2,
      "temp": 77.0,
      "power": 574.69,
      "clk": 2587.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 250.0,
      "temp": 77.0,
      "power": 579.83,
      "clk": 2602.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 256.6,
      "temp": 77.0,
      "power": 574.53,
      "clk": 2505.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 263.3,
      "temp": 71.0,
      "power": 568.16,
      "clk": 2602.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 270.0,
      "temp": 77.0,
      "power": 572.9,
      "clk": 2610.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 276.7,
      "temp": 77.0,
      "power": 570.87,
      "clk": 2542.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 283.4,
      "temp": 77.0,
      "power": 582.72,
      "clk": 2520.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 290.1,
      "temp": 77.0,
      "power": 562.92,
      "clk": 2482.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 296.7,
      "temp": 74.0,
      "power": 573.97,
      "clk": 2587.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 303.3,
      "temp": 77.0,
      "power": 573.31,
      "clk": 2482.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 310.0,
      "temp": 77.0,
      "power": 572.02,
      "clk": 2595.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 316.6,
      "temp": 77.0,
      "power": 584.83,
      "clk": 2475.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 323.2,
      "temp": 74.0,
      "power": 572.28,
      "clk": 2580.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 329.9,
      "temp": 78.0,
      "power": 573.51,
      "clk": 2482.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 336.5,
      "temp": 78.0,
      "power": 574.89,
      "clk": 2572.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 343.1,
      "temp": 74.0,
      "power": 586.08,
      "clk": 2475.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 349.7,
      "temp": 79.0,
      "power": 578.18,
      "clk": 2572.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 356.4,
      "temp": 74.0,
      "power": 573.35,
      "clk": 2512.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 363.1,
      "temp": 79.0,
      "power": 581.66,
      "clk": 2490.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 369.7,
      "temp": 79.0,
      "power": 574.39,
      "clk": 2565.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 376.4,
      "temp": 79.0,
      "power": 573.29,
      "clk": 2475.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 383.0,
      "temp": 74.0,
      "power": 586.45,
      "clk": 2557.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 389.7,
      "temp": 79.0,
      "power": 572.79,
      "clk": 2512.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 396.3,
      "temp": 75.0,
      "power": 585.21,
      "clk": 2572.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 403.0,
      "temp": 79.0,
      "power": 573.11,
      "clk": 2572.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 409.6,
      "temp": 78.0,
      "power": 570.22,
      "clk": 2475.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 416.2,
      "temp": 78.0,
      "power": 576.54,
      "clk": 2557.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 422.9,
      "temp": 79.0,
      "power": 582.51,
      "clk": 2460.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 429.5,
      "temp": 79.0,
      "power": 582.3,
      "clk": 2557.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 436.1,
      "temp": 79.0,
      "power": 575.05,
      "clk": 2445.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 442.7,
      "temp": 78.0,
      "power": 587.14,
      "clk": 2557.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 449.3,
      "temp": 79.0,
      "power": 576.41,
      "clk": 2437.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 456.0,
      "temp": 79.0,
      "power": 574.99,
      "clk": 2557.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 462.6,
      "temp": 77.0,
      "power": 587.69,
      "clk": 2460.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 469.2,
      "temp": 79.0,
      "power": 575.91,
      "clk": 2557.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "soak",
      "t": 475.9,
      "temp": 79.0,
      "power": 575.04,
      "clk": 2460.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 482.7,
      "temp": 79.0,
      "power": 533.79,
      "clk": 2617.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 490.2,
      "temp": 72.0,
      "power": 548.97,
      "clk": 2572.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 497.7,
      "temp": 77.0,
      "power": 523.97,
      "clk": 2655.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 505.3,
      "temp": 77.0,
      "power": 543.61,
      "clk": 2670.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 512.8,
      "temp": 76.0,
      "power": 518.96,
      "clk": 2490.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 520.4,
      "temp": 76.0,
      "power": 537.21,
      "clk": 2505.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 527.9,
      "temp": 75.0,
      "power": 540.71,
      "clk": 2512.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 535.4,
      "temp": 75.0,
      "power": 531.53,
      "clk": 2527.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 542.9,
      "temp": 70.0,
      "power": 514.6,
      "clk": 2550.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 550.4,
      "temp": 70.0,
      "power": 533.89,
      "clk": 2542.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 557.8,
      "temp": 75.0,
      "power": 533.97,
      "clk": 2497.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 565.3,
      "temp": 75.0,
      "power": 541.38,
      "clk": 2677.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 572.7,
      "temp": 69.0,
      "power": 549.32,
      "clk": 2595.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 580.1,
      "temp": 69.0,
      "power": 548.5,
      "clk": 2490.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 587.5,
      "temp": 73.0,
      "power": 544.53,
      "clk": 2670.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 594.9,
      "temp": 76.0,
      "power": 533.53,
      "clk": 2595.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 602.4,
      "temp": 76.0,
      "power": 534.24,
      "clk": 2520.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 609.8,
      "temp": 76.0,
      "power": 533.83,
      "clk": 2490.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 617.3,
      "temp": 72.0,
      "power": 533.91,
      "clk": 2662.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 624.8,
      "temp": 77.0,
      "power": 533.33,
      "clk": 2662.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 632.2,
      "temp": 77.0,
      "power": 542.46,
      "clk": 2655.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 639.7,
      "temp": 71.0,
      "power": 547.33,
      "clk": 2572.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 647.2,
      "temp": 77.0,
      "power": 544.19,
      "clk": 2527.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 654.6,
      "temp": 73.0,
      "power": 534.33,
      "clk": 2497.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 662.1,
      "temp": 77.0,
      "power": 534.28,
      "clk": 2662.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 669.5,
      "temp": 73.0,
      "power": 536.2,
      "clk": 2670.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 677.0,
      "temp": 77.0,
      "power": 545.58,
      "clk": 2610.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 684.4,
      "temp": 72.0,
      "power": 548.08,
      "clk": 2535.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 691.8,
      "temp": 76.0,
      "power": 531.0,
      "clk": 2490.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 699.3,
      "temp": 76.0,
      "power": 545.2,
      "clk": 2670.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 706.7,
      "temp": 71.0,
      "power": 535.17,
      "clk": 2610.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 714.1,
      "temp": 76.0,
      "power": 529.95,
      "clk": 2520.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 721.6,
      "temp": 76.0,
      "power": 545.24,
      "clk": 2505.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 729.1,
      "temp": 71.0,
      "power": 529.09,
      "clk": 2505.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 736.6,
      "temp": 75.0,
      "power": 526.63,
      "clk": 2520.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 744.1,
      "temp": 74.0,
      "power": 522.73,
      "clk": 2512.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 751.7,
      "temp": 70.0,
      "power": 545.31,
      "clk": 2595.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 759.2,
      "temp": 75.0,
      "power": 544.47,
      "clk": 2572.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 766.7,
      "temp": 75.0,
      "power": 541.48,
      "clk": 2542.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 774.1,
      "temp": 75.0,
      "power": 524.4,
      "clk": 2520.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 781.6,
      "temp": 75.0,
      "power": 543.66,
      "clk": 2670.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 789.0,
      "temp": 75.0,
      "power": 537.97,
      "clk": 2670.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 796.5,
      "temp": 75.0,
      "power": 545.58,
      "clk": 2625.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 803.9,
      "temp": 71.0,
      "power": 547.67,
      "clk": 2527.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 811.3,
      "temp": 76.0,
      "power": 529.97,
      "clk": 2490.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 818.8,
      "temp": 76.0,
      "power": 532.6,
      "clk": 2670.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 826.2,
      "temp": 76.0,
      "power": 530.96,
      "clk": 2647.0,
      "residual": 0.00020676121149248343
    },
    {
      "phase": "didt",
      "t": 833.7,
      "temp": 77.0,
      "power": 546.7,
      "clk": 2572.0,
      "residual": 0.00020676121149248343
    }
  ]
}

==> anc/taxonomy.json <==
{
  "root": "1303d007503848aff62a4206df9d6cbcfa2b0bc317bbc5ebcda72e8a41d5b220",
  "env_id": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
  "tau1": 0.0025,
  "rho": 0.5,
  "workloads": [
    {
      "workload": "gemm",
      "variant": "fp16",
      "repeats": 24,
      "unit": "TFLOP/s",
      "median": 242.3959173489415,
      "band": [
        241.9086986457381,
        251.17628173696883
      ],
      "rel_dispersion": 0.0018760713534422947,
      "rho_clock": 0.8045227413496715,
      "rho_temp": -0.934833625303901,
      "perf_class": "S2",
      "covariate": "temperature",
      "bit_stable": true,
      "num_class": "S0",
      "nd_rel": 0.0,
      "freivalds_rho": 0.00020194833230011356,
      "median_power_w": 299.9895,
      "median_temp_c": 89.98349999999999,
      "peak_mem_gib": 4.53369140625,
      "perf_binding_bytes": 104,
      "num_binding_bytes": 32,
      "raw_binding_bytes": 192,
      "node_ids": {
        "median": "8801e40985e8f4cf71796790839a067fa38714230b3ba31ebc85d8535fc17b90",
        "rel_mad": "51c8e71f31574623f94cc5f5c227d116bb918c9574c1c944c16d4a0e65d2a9d7",
        "minmax": "5b89c6b0951b92a7fd6aebf0fdea5bd0a0db691ad29ee69585b5b69eec6a18d7",
        "spearman_clock": "850f2d305bd1842e8e1634d21714d02c484d2998ab86d52febe02e43a0487b49",
        "spearman_temp": "31cb42236f5a075c9648bc19305c5c430db7561f9ea1e314bfaeeda7f4b58b1b",
        "all_equal": "cf74be882c1556fe3111a5ab1676229d3334db1504df683263ecffaceafa7d1e",
        "nd_rel": "3674163e9347251480bbaad9d7562032931395958243c55a899c2a0f6e424933"
      }
    },
    {
      "workload": "gemm",
      "variant": "bf16",
      "repeats": 24,
      "unit": "TFLOP/s",
      "median": 248.42958827114154,
      "band": [
        248.18383037631773,
        248.72953863005696
      ],
      "rel_dispersion": 0.0005519316444656781,
      "rho_clock": 0.4779110555135727,
      "rho_temp": -0.44030582725615197,
      "perf_class": "S1",
      "covariate": "",
      "bit_stable": true,
      "num_class": "S0",
      "nd_rel": 0.0,
      "freivalds_rho": 0.0016915361526833122,
      "median_power_w": 299.986,
      "median_temp_c": 89.196,
      "peak_mem_gib": 4.53369140625,
      "perf_binding_bytes": 24,
      "num_binding_bytes": 32,
      "raw_binding_bytes": 192,
      "node_ids": {
        "median": "0183a6dff1c72b1b43d1c537c3b040af5529694dcd7b652d35efb1604fdf2357",
        "rel_mad": "627c2bba8c4c7e01284657a411efffa0eac660fa3eaed2298cbf2dafae095c9d",
        "minmax": "099422b4f0c5d64a40f64fb9b214a6774ed17307b31b4f4a655f690ac2dd2d64",
        "spearman_clock": "a88891545297004315aef10dcc0dfad2e27830bdda0130ba7e55de0c8d474643",
        "spearman_temp": "e9f1de8945ade79c2bb2f68f271ffb8d2f1ca982a2faf48e6b657745f6a896f7",
        "all_equal": "9cded65e1b8a01e994e1e084ad542dfc12b423622aa0acfee5a9507fc80deb40",
        "nd_rel": "115325dc1eaae7d46e2bc37cd990606ab8cd1cf5fadfd39918c618028cd04d7f"
      }
    },
    {
      "workload": "gemm",
      "variant": "tf32",
      "repeats": 24,
      "unit": "TFLOP/s",
      "median": 117.68487221388489,
      "band": [
        117.44033142215267,
        117.87840261403666
      ],
      "rel_dispersion": 0.0006276653639400499,
      "rho_clock": -0.30722378911387255,
      "rho_temp": 0.00428738420869479,
      "perf_class": "S1",
      "covariate": "",
      "bit_stable": true,
      "num_class": "S0",
      "nd_rel": 0.0,
      "freivalds_rho": 0.0002885857200644284,
      "median_power_w": 299.9955,
      "median_temp_c": 88.0,
      "peak_mem_gib": 4.03125,
      "perf_binding_bytes": 24,
      "num_binding_bytes": 32,
      "raw_binding_bytes": 192,
      "node_ids": {
        "median": "4db36b03c2214424e4b7665aa39c110b200d521c692c19ae3b89a173fcb77497",
        "rel_mad": "9dbc13bc6e1547862b89f62e3cda66da9866f8f9a82e5394aa42c1b330819026",
        "minmax": "cea531a740655e7619d524df2a9a64eaa37206b9e2eaf21e09b4b137a0f8363c",
        "spearman_clock": "8de56215830f159b7b7f5fd7df08dedf42973f91ea846efe67a14b78898c4f4b",
        "spearman_temp": "f5cfcab2b7f0b065bf885b968848d3e296c4c3df5cf9cf19c31f3699249d3887",
        "all_equal": "5d794dfb9f2a928ff60e0862e6711ad2cf8f73b73c2c09b13961f90c3bfdcf70",
        "nd_rel": "b2e5ef84ab4127e00b8a1b925b32a01647b917a3b463fe39957936ac5e2790f3"
      }
    },
    {
      "workload": "gemm",
      "variant": "fp8",
      "repeats": 24,
      "unit": "TFLOP/s",
      "median": 484.24791585683425,
      "band": [
        483.93251641257723,
        485.1597515572446
      ],
      "rel_dispersion": 0.0002172385434813099,
      "rho_clock": -0.11615831275973496,
      "rho_temp": 0.44660644496624996,
      "perf_class": "S1",
      "covariate": "",
      "bit_stable": true,
      "num_class": "S0",
      "nd_rel": 0.0,
      "freivalds_rho": 0.001714831206294942,
      "median_power_w": 299.9975,
      "median_temp_c": 89.17699999999999,
      "peak_mem_gib": 4.033691883087158,
      "perf_binding_bytes": 24,
      "num_binding_bytes": 32,
      "raw_binding_bytes": 192,
      "node_ids": {
        "median": "0f9f8f11abb31b89a89e1b3908c17a66ae608c150a1398a1a5806d6d4f6bbf4c",
        "rel_mad": "13644c2d7ba9b19131b4c4a977dbf3df0ad36646f5f96439534807129ebb3981",
        "minmax": "ea79ba90b5bc51e2b0f36fcf36032db8850cac8a2533aa47398cd29d285e981f",
        "spearman_clock": "ff921b7bbe55ea722515cb7d81e4658efecb016496a4fd0a1f324e47217eb9bf",
        "spearman_temp": "4304b557af25ad518a38e2a9512a5a2e96f564cf33105e63ffe17da847b2ad37",
        "all_equal": "d84b50e3bc3ec161e38682a8784f384b02159dbd4242722a83b7b3cebe815b6f",
        "nd_rel": "de974c322cbd4223c3d98775080353b5edcdb7b65e9eace94f8f52d3fba66eb0"
      }
    },
    {
      "workload": "hbm_triad",
      "variant": "f32",
      "repeats": 24,
      "unit": "GB/s",
      "median": 1510.3505867725505,
      "band": [
        1509.3543786023386,
        1513.3605687156673
      ],
      "rel_dispersion": 0.0001883157135470575,
      "rho_clock": 0.41182866813953456,
      "rho_temp": -0.5615373880465735,
      "perf_class": "S2",
      "covariate": "temperature",
      "bit_stable": true,
      "num_class": "S0",
      "nd_rel": 0.0,
      "freivalds_rho": null,
      "median_power_w": 299.991,
      "median_temp_c": 85.0,
      "peak_mem_gib": 60.031251430511475,
      "perf_binding_bytes": 104,
      "num_binding_bytes": 32,
      "raw_binding_bytes": 192,
      "node_ids": {
        "median": "b2e13e6c125f3875c3f62e7d89d95cd9ffbda721ddaea2c6df4826466b00f9c2",
        "rel_mad": "2cc13380bf441c88f78a806e37a8edfeb8f9b4bce81d07b91b07dba92be5658e",
        "minmax": "9244de8f5df38200d28e577c3b502ce5afb19f31a742a69569b05fb0008ac214",
        "spearman_clock": "9235961e67c04be00aa63bc4cfc79ed5fcd15011705385a81ed96172cf0849ae",
        "spearman_temp": "4f5dc840517dbddee29672f76e03798c7ed59b253f85aaede7fa58fa27843555",
        "all_equal": "77e5b3045ed50cd85ce13464e7254cae2bb5fcfb68da55efcd16eab21cbce168",
        "nd_rel": "19624932f194bd939bc7b6ecf9ea846389d8b3e702b90f2457db8bc9f4b91a73"
      }
    },
    {
      "workload": "attention",
      "variant": "bf16",
      "repeats": 24,
      "unit": "TFLOP/s",
      "median": 224.87122299781083,
      "band": [
        222.21288383709006,
        229.9734362809824
      ],
      "rel_dispersion": 0.005962107670701633,
      "rho_clock": 0.28907295007245354,
      "rho_temp": -0.259312641764288,
      "perf_class": "S1",
      "covariate": "",
      "bit_stable": true,
      "num_class": "S0",
      "nd_rel": 0.0,
      "freivalds_rho": null,
      "median_power_w": 299.97850000000005,
      "median_temp_c": 91.0,
      "peak_mem_gib": 1.2851572036743164,
      "perf_binding_bytes": 24,
      "num_binding_bytes": 32,
      "raw_binding_bytes": 192,
      "node_ids": {
        "median": "f27b64e1155c63641b921189d31e160b43fe6cac5e763e487972e44377341082",
        "rel_mad": "db18a9a8b820b544370da3dc7e6fdeac9b365382de4ec6c317ddb3da45eb2119",
        "minmax": "8c7aabfa1cb9b05874bd60e26cc2521751cab84dcbd59b4fbbbb237c908124eb",
        "spearman_clock": "a18837e6aa3b1ff6c708ba56b7955c1b8b0e03976352fb8e9157479fc69decff",
        "spearman_temp": "b1a65091f8e68559bd8199c715b1dba4ff563096a680c0b026c513b9fdc301c1",
        "all_equal": "3639eedc1ec53bb0e5d4871292da2fd7db97c5e341bd10a8ec32e1f47d6562a4",
        "nd_rel": "e8650ee8b302c4663e213760f7cc28c7cb32c8e06cc571bf6395f283f604bb7f"
      }
    },
    {
      "workload": "reduction",
      "variant": "default",
      "repeats": 24,
      "unit": "GB/s",
      "median": 1635.383198019149,
      "band": [
        1635.2179809255404,
        1636.1506266093015
      ],
      "rel_dispersion": 4.183226489228929e-05,
      "rho_clock": -0.07360638347928125,
      "rho_temp": 0.39617738670844205,
      "perf_class": "S1",
      "covariate": "",
      "bit_stable": true,
      "num_class": "S0",
      "nd_rel": 0.0,
      "freivalds_rho": null,
      "median_power_w": 299.9875,
      "median_temp_c": 85.0,
      "peak_mem_gib": 8.031266689300537,
      "perf_binding_bytes": 24,
      "num_binding_bytes": 32,
      "raw_binding_bytes": 192,
      "node_ids": {
        "median": "681683d08ffdedf8e560a6b89174621f388ac58d47edddc2cb71ec66842fe4a0",
        "rel_mad": "16138e97ac2908795b46991ae6cef20a19fece06d3855e79a14bd13276e705d7",
        "minmax": "35e0a9d08d502f3eeefe237cb5821e676eea0561b26e69a223d19062b2ab7bdd",
        "spearman_clock": "fce3a921042860861ab6c4ad89c90216385e9c735fd7a93416d8ee2773f1a5c3",
        "spearman_temp": "fe5e52e9809db5c23d0c771e6248e98fb6536afea368af2112e2cfab7cf337aa",
        "all_equal": "e08a7009454286239f6c1fc75c1b9bd6f22057a21bb9a00f534a9941c855b161",
        "nd_rel": "2ac64757e6edc54c098f4a1a402b1db403ee07c7c81f2000e0d77cf716eef336"
      }
    },
    {
      "workload": "reduction",
      "variant": "deterministic",
      "repeats": 24,
      "unit": "GB/s",
      "median": 1635.170768626291,
      "band": [
        1634.7691466527926,
        1635.8742959777394
      ],
      "rel_dispersion": 0.00012976278929245893,
      "rho_clock": 0.18788207246284575,
      "rho_temp": 0.0,
      "perf_class": "S1",
      "covariate": "",
      "bit_stable": true,
      "num_class": "S0",
      "nd_rel": 0.0,
      "freivalds_rho": null,
      "median_power_w": 299.97799999999995,
      "median_temp_c": 85.0,
      "peak_mem_gib": 8.031266689300537,
      "perf_binding_bytes": 24,
      "num_binding_bytes": 32,
      "raw_binding_bytes": 192,
      "node_ids": {
        "median": "1909125d3729d806fcf3d7a58cace958486111cedb8d06819bbe7c29a0a0d4a8",
        "rel_mad": "04054aaa9feb2305220c648cf94a9790d18b021b724fa65d6122e1049de8b80c",
        "minmax": "28ea55bbf49b1d5a6e4198fcddb0bd435ef19fd9706a6591d4464aa64a58369b",
        "spearman_clock": "d26d4839a62b3651eccf851867d9fb392468bce1970bffc2cdce0f19080004be",
        "spearman_temp": "b246c6516ff9dc421bd8901a610d78d90f385b7f1512888fcbdd7a975dd93cdb",
        "all_equal": "02c923f81f19693c54b7d97b6a1d2ecdd9f7737bcfb3295ce54593679990a347",
        "nd_rel": "57fe8cb961c2bfc0c08aa210214672c8344fa91d5fea0438a891cec18bebc77b"
      }
    },
    {
      "workload": "scatter_add",
      "variant": "atomic",
      "repeats": 24,
      "unit": "Gelem/s",
      "median": 73.01594482812344,
      "band": [
        72.06017667465996,
        75.04656945916342
      ],
      "rel_dispersion": 0.005101693550373519,
      "rho_clock": 0.3243478260869565,
      "rho_temp": -0.18040113029457328,
      "perf_class": "S1",
      "covariate": "",
      "bit_stable": false,
      "num_class": "Snd",
      "nd_rel": 3.511368054075068e-05,
      "freivalds_rho": null,
      "median_power_w": 299.63,
      "median_temp_c": 86.34200000000001,
      "peak_mem_gib": 12.0390625,
      "perf_binding_bytes": 24,
      "num_binding_bytes": 40,
      "raw_binding_bytes": 192,
      "node_ids": {
        "median": "d390755a6e1297a9e5c45e62c8920cd960f814c4409d00878a5b6f5179b35ae3",
        "rel_mad": "776104ed28e9c09dbbc795a08816f5ba51b069eb1b7daf8024feab982f3ec624",
        "minmax": "a13229096ff7fe042ac409233f443346bb803d9288800dc2c78ca9bcc12854c1",
        "spearman_clock": "2b8b84023de0c16aa2f50fef52cea156b4f468d896e5f6e69076f6231b69af92",
        "spearman_temp": "aa99bb8e9cc57ad550bebe9fc518685dd3d75c706f88cd9940e442044a713fe4",
        "all_equal": "7d7cb2be6431851ed80b49a64549c739db2cdbda638483dfaa135270c0be7655",
        "nd_rel": "a31bb6e90aa4977f92da07fb5254a09b7f36551d7cc259ec1f1079d48840a63c"
      }
    },
    {
      "workload": "index_add",
      "variant": "atomic",
      "repeats": 24,
      "unit": "Gelem/s",
      "median": 72.82268291292067,
      "band": [
        72.71373298080165,
        74.42961661734466
      ],
      "rel_dispersion": 0.0007343118606426746,
      "rho_clock": 0.4385469717845032,
      "rho_temp": -0.11803804287394198,
      "perf_class": "S1",
      "covariate": "",
      "bit_stable": false,
      "num_class": "Snd",
      "nd_rel": 7.546109346142869e-05,
      "freivalds_rho": null,
      "median_power_w": 299.44899999999996,
      "median_temp_c": 87.0,
      "peak_mem_gib": 12.0390625,
      "perf_binding_bytes": 24,
      "num_binding_bytes": 40,
      "raw_binding_bytes": 192,
      "node_ids": {
        "median": "a25f6c6f8d27a2934c36f556d5c9e55c4491027a298aa31e2bd98ee77ec846c1",
        "rel_mad": "5066f4d20d6c890486e51cbbbac51f05489e5da23ba4ea64be22ffa193ed3282",
        "minmax": "6f134476aba1f367ddc1fa0321d3736d8608fa499b9f6150628db83b98824297",
        "spearman_clock": "1594f136b2dbe9d74acb5771b1727012e0a445071a543cf56b01110d3dfea1ea",
        "spearman_temp": "e77df7bd8afa0d6ecb22b68385aea683e4f70e1d95db0a0241d92f18ed6ddec9",
        "all_equal": "098c4c17bb60c127ed7bcef992e1a2b8cbe93ca38f850bb623cede88f0817eb7",
        "nd_rel": "bf686498647e4e1a0dcc889d99419d0699af32539171a4ab62443de5f8d3d12b"
      }
    }
  ],
  "verification": {
    "k": 8,
    "floor_sweep": [
      {
        "precision": "fp16",
        "n": 2048,
        "residual": 0.00019461115029013477
      },
      {
        "precision": "fp16",
        "n": 4096,
        "residual": 0.000201945440676333
      },
      {
        "precision": "fp16",
        "n": 8192,
        "residual": 0.0001931234044141512
      },
      {
        "precision": "fp16",
        "n": 16384,
        "residual": 0.00020194833230011356
      },
      {
        "precision": "bf16",
        "n": 2048,
        "residual": 0.0015080504037106024
      },
      {
        "precision": "bf16",
        "n": 4096,
        "residual": 0.0017770115872277608
      },
      {
        "precision": "bf16",
        "n": 8192,
        "residual": 0.0015314432834924638
      },
      {
        "precision": "bf16",
        "n": 16384,
        "residual": 0.0016915361526833122
      },
      {
        "precision": "tf32",
        "n": 2048,
        "residual": 0.00027063991111433663
      },
      {
        "precision": "tf32",
        "n": 4096,
        "residual": 0.000355875567213005
      },
      {
        "precision": "tf32",
        "n": 8192,
        "residual": 0.00028625297626134593
      },
      {
        "precision": "tf32",
        "n": 16384,
        "residual": 0.0002885857200644284
      },
      {
        "precision": "fp8",
        "n": 2048,
        "residual": 0.0016286824905919904
      },
      {
        "precision": "fp8",
        "n": 4096,
        "residual": 0.0017785742604533906
      },
      {
        "precision": "fp8",
        "n": 8192,
        "residual": 0.0016130945644856997
      },
      {
        "precision": "fp8",
        "n": 16384,
        "residual": 0.001714831206294942
      }
    ],
    "tolerance": {
      "calibrated_at": "fp16",
      "n_ref": 8192,
      "floor": 0.000201945440676333,
      "margin": 3.0,
      "tau": 0.000605836322028999
    },
    "stages": {
      "precision": [
        {
          "stage": "acquire",
          "what": "FP8 product",
          "residual": 0.0015779560638495402,
          "tolerance": 0.000605836322028999,
          "decision": "flag"
        },
        {
          "stage": "repair",
          "what": "FP32-accumulation recompute",
          "residual": 0.00027442477306065005,
          "tolerance": 0.000605836322028999,
          "decision": "accept"
        }
      ],
      "corruption": [
        {
          "stage": "acquire",
          "what": "FP16 product",
          "residual": 0.0003056140121003134,
          "tolerance": 0.000605836322028999,
          "decision": "accept"
        },
        {
          "stage": "inject",
          "what": "single bit flip in C",
          "residual": 0.0020136120322399404,
          "tolerance": 0.000605836322028999,
          "decision": "reject",
          "p_miss": 0.00390625
        },
        {
          "stage": "repair",
          "what": "recompute C",
          "residual": 0.0003056140121003134,
          "tolerance": 0.000605836322028999,
          "decision": "accept"
        }
      ]
    }
  },
  "cross_device": {
    "k": 8,
    "devices": [
      {
        "index": 0,
        "name": "NVIDIA RTX PRO 6000 Blackwell Max-Q Workstation Edition",
        "mem_gib": 95.0
      },
      {
        "index": 1,
        "name": "NVIDIA RTX PRO 6000 Blackwell Max-Q Workstation Edition",
        "mem_gib": 95.0
      }
    ],
    "fingerprint": [
      {
        "precision": "fp16",
        "n": 4096,
        "rho0": 0.000201945440676333,
        "rho1": 0.000201945440676333,
        "delta": 0.0
      },
      {
        "precision": "fp16",
        "n": 8192,
        "rho0": 0.0001931234044141512,
        "rho1": 0.0001931234044141512,
        "delta": 0.0
      },
      {
        "precision": "fp16",
        "n": 16384,
        "rho0": 0.00020194833230011356,
        "rho1": 0.00020194833230011356,
        "delta": 0.0
      },
      {
        "precision": "bf16",
        "n": 4096,
        "rho0": 0.0017770115872277608,
        "rho1": 0.0017770115872277608,
        "delta": 0.0
      },
      {
        "precision": "bf16",
        "n": 8192,
        "rho0": 0.0015314432834924638,
        "rho1": 0.0015314432834924638,
        "delta": 0.0
      },
      {
        "precision": "bf16",
        "n": 16384,
        "rho0": 0.0016915361526833122,
        "rho1": 0.0016915361526833122,
        "delta": 0.0
      },
      {
        "precision": "tf32",
        "n": 4096,
        "rho0": 0.000355875567213005,
        "rho1": 0.000355875567213005,
        "delta": 0.0
      },
      {
        "precision": "tf32",
        "n": 8192,
        "rho0": 0.00028625297626134593,
        "rho1": 0.00028625297626134593,
        "delta": 0.0
      },
      {
        "precision": "tf32",
        "n": 16384,
        "rho0": 0.0002885857200644284,
        "rho1": 0.0002885857200644284,
        "delta": 0.0
      },
      {
        "precision": "fp8",
        "n": 4096,
        "rho0": 0.0017785742604533906,
        "rho1": 0.0017785742604533906,
        "delta": 0.0
      },
      {
        "precision": "fp8",
        "n": 8192,
        "rho0": 0.0016130945644856997,
        "rho1": 0.0016130945644856997,
        "delta": 0.0
      },
      {
        "precision": "fp8",
        "n": 16384,
        "rho0": 0.001714831206294942,
        "rho1": 0.001714831206294942,
        "delta": 0.0
      }
    ],
    "throughput": [
      {
        "precision": "fp16",
        "n": 16384,
        "tput0": 245.1777201442515,
        "tput1": 251.46593126744557,
        "power0": 201.1,
        "power1": 201.68,
        "diff_pct": 2.5647563406227776
      },
      {
        "precision": "fp8",
        "n": 16384,
        "tput0": 503.2074587174176,
        "tput1": 514.3032603040203,
        "power0": 171.4,
        "power1": 192.17,
        "diff_pct": 2.2050153260613228
      }
    ],
    "fill": [
      {
        "device": 0,
        "gib_buf": 26.0,
        "bw": 1515.0016356482886,
        "power_w": 227.74,
        "peak_mem_gib": 78.0
      },
      {
        "device": 1,
        "gib_buf": 26.0,
        "bw": 1518.9839004132657,
        "power_w": 194.0,
        "peak_mem_gib": 78.0
      }
    ],
    "cross_witness": {
      "n": 8192,
      "delta_ok": 0.0,
      "rho0": 0.0003056140121003134,
      "delta_corrupt": 0.1592901583710407,
      "rho1_corrupt": 0.0020136120322399404,
      "agree": true,
      "disagree_on_fault": true
    }
  },
  "nonlinear": {
    "attention": {
      "config": {
        "b": 2,
        "h": 4,
        "seq": 2048,
        "d": 128
      },
      "residual_floor": 0.001997824276194853,
      "rowsum_err": 2.384185791015625e-07,
      "fault_residual": 0.22205882352941175,
      "run_to_run_divergence": 0.0,
      "detected": true
    },
    "scatter": {
      "config": {
        "n": 16777216,
        "m": 65536
      },
      "residual_floor": 1.0258191613074908e-07,
      "fault_residual": 0.0007950801901672917,
      "run_to_run_divergence": 0.0,
      "detected": true
    },
    "portable": {
      "n": 4096,
      "precision": "fp16",
      "verifier_device": "cpu",
      "residual": 0.00019730190345823397,
      "tolerance": 0.00075,
      "ok": true
    }
  },
  "device_validation": {
    "env": {
      "digest": {
        "num_gpus": 1,
        "device": "NVIDIA GeForce RTX 5090",
        "compute_capability": "12.0",
        "sm_count": 170,
        "total_memory_bytes": 33670758400,
        "memory_total_mib": 32110,
        "devices": [
          {
            "index": 0,
            "device": "NVIDIA GeForce RTX 5090",
            "compute_capability": "12.0",
            "sm_count": 170,
            "total_memory_bytes": 33670758400,
            "memory_total_gib": 31.4
          }
        ],
        "driver_version": "595.58.03",
        "cuda_runtime": "13.0",
        "torch_version": "2.12.1+cu130",
        "python_version": "3.12.13",
        "platform": "Linux-5.15.0-176-generic-x86_64-with-glibc2.39"
      },
      "env_id": "d88360510386d8de0a5fc11044534ba6732755cb5b3730047e6342a60394389b"
    },
    "k": 8,
    "n_ref": 8192,
    "floor_sweep": [
      {
        "precision": "fp16",
        "n": 4096,
        "residual": 0.00019656529008939345
      },
      {
        "precision": "fp16",
        "n": 8192,
        "residual": 0.00022273686687419113
      },
      {
        "precision": "fp16",
        "n": 16384,
        "residual": 0.0002212645725301014
      },
      {
        "precision": "bf16",
        "n": 4096,
        "residual": 0.0015833305699710953
      },
      {
        "precision": "bf16",
        "n": 8192,
        "residual": 0.0017217266683484424
      },
      {
        "precision": "bf16",
        "n": 16384,
        "residual": 0.0016128846306689576
      },
      {
        "precision": "tf32",
        "n": 4096,
        "residual": 0.00027392878155814394
      },
      {
        "precision": "tf32",
        "n": 8192,
        "residual": 0.0003599435989131059
      },
      {
        "precision": "tf32",
        "n": 16384,
        "residual": 0.00028234728391839494
      },
      {
        "precision": "fp8",
        "n": 4096,
        "residual": 0.0016520980539964352
      },
      {
        "precision": "fp8",
        "n": 8192,
        "residual": 0.0017466872424482366
      },
      {
        "precision": "fp8",
        "n": 16384,
        "residual": 0.0016234906519652873
      }
    ],
    "tolerance": {
      "calibrated_at": "fp16",
      "n_ref": 8192,
      "floor": 0.00022273686687419113,
      "margin": 3.0,
      "tau": 0.0006682106006225734
    },
    "observations": [
      {
        "workload": "gemm",
        "variant": "fp16",
        "repeat": 0,
        "throughput": 217.87466335918623,
        "unit": "TFLOP/s",
        "seconds": 0.14130291748046875,
        "work": 30786325577728.0,
        "output_digest": "93284c760aec1c7c5884b61b924a19857e530c585b92737cef45f2b1e0506781",
        "fp_sample": [
          -71.5625,
          55.125,
          -26.09375,
          -53.8125,
          -156.25,
          -80.375,
          -83.375,
          203.375,
          66.125,
          93.1875,
          -1.8994140625,
          -24.15625,
          42.15625,
          -26.59375,
          -15.34375,
          -59.8125,
          19.359375,
          12.7421875,
          -129.0,
          31.703125,
          -98.9375,
          -0.0247344970703125,
          111.3125,
          15.96875,
          -11.84375,
          -114.9375,
          -44.75,
          -59.84375,
          -12.9296875,
          47.625,
          -76.125,
          -8.3125,
          150.625,
          23.046875,
          329.25,
          60.53125,
          160.125,
          72.0625,
          -1.626953125,
          57.34375,
          131.625,
          -68.625,
          -30.546875,
          35.96875,
          -32.875,
          -112.625,
          154.0,
          50.09375,
          55.40625,
          -111.4375,
          133.25,
          147.875,
          88.5,
          100.8125,
          52.03125,
          -4.72265625,
          -71.8125,
          -10.9375,
          30.609375,
          63.125,
          11.1640625,
          16.21875,
          -143.875,
          -141.125
        ],
        "freivalds_rho": 0.00031209406387365036,
        "sm_clock_mhz": 2628.75,
        "temp_c": 58.25,
        "power_w": 243.09,
        "cov_samples": 4.0,
        "peak_mem_bytes": 1242824704.0
      },
      {
        "workload": "gemm",
        "variant": "fp16",
        "repeat": 1,
        "throughput": 217.72891399016947,
        "unit": "TFLOP/s",
        "seconds": 0.1413975067138672,
        "work": 30786325577728.0,
        "output_digest": "93284c760aec1c7c5884b61b924a19857e530c585b92737cef45f2b1e0506781",
        "fp_sample": [
          -71.5625,
          55.125,
          -26.09375,
          -53.8125,
          -156.25,
          -80.375,
          -83.375,
          203.375,
          66.125,
          93.1875,
          -1.8994140625,
          -24.15625,
          42.15625,
          -26.59375,
          -15.34375,
          -59.8125,
          19.359375,
          12.7421875,
          -129.0,
          31.703125,
          -98.9375,
          -0.0247344970703125,
          111.3125,
          15.96875,
          -11.84375,
          -114.9375,
          -44.75,
          -59.84375,
          -12.9296875,
          47.625,
          -76.125,
          -8.3125,
          150.625,
          23.046875,
          329.25,
          60.53125,
          160.125,
          72.0625,
          -1.626953125,
          57.34375,
          131.625,
          -68.625,
          -30.546875,
          35.96875,
          -32.875,
          -112.625,
          154.0,
          50.09375,
          55.40625,
          -111.4375,
          133.25,
          147.875,
          88.5,
          100.8125,
          52.03125,
          -4.72265625,
          -71.8125,
          -10.9375,
          30.609375,
          63.125,
          11.1640625,
          16.21875,
          -143.875,
          -141.125
        ],
        "freivalds_rho": 0.00031209406387365036,
        "sm_clock_mhz": 2739.667,
        "temp_c": 56.667,
        "power_w": 299.707,
        "cov_samples": 3.0,
        "peak_mem_bytes": 1242824704.0
      },
      {
        "workload": "gemm",
        "variant": "fp16",
        "repeat": 2,
        "throughput": 217.54493122858443,
        "unit": "TFLOP/s",
        "seconds": 0.14151708984375,
        "work": 30786325577728.0,
        "output_digest": "93284c760aec1c7c5884b61b924a19857e530c585b92737cef45f2b1e0506781",
        "fp_sample": [
          -71.5625,
          55.125,
          -26.09375,
          -53.8125,
          -156.25,
          -80.375,
          -83.375,
          203.375,
          66.125,
          93.1875,
          -1.8994140625,
          -24.15625,
          42.15625,
          -26.59375,
          -15.34375,
          -59.8125,
          19.359375,
          12.7421875,
          -129.0,
          31.703125,
          -98.9375,
          -0.0247344970703125,
          111.3125,
          15.96875,
          -11.84375,
          -114.9375,
          -44.75,
          -59.84375,
          -12.9296875,
          47.625,
          -76.125,
          -8.3125,
          150.625,
          23.046875,
          329.25,
          60.53125,
          160.125,
          72.0625,
          -1.626953125,
          57.34375,
          131.625,
          -68.625,
          -30.546875,
          35.96875,
          -32.875,
          -112.625,
          154.0,
          50.09375,
          55.40625,
          -111.4375,
          133.25,
          147.875,
          88.5,
          100.8125,
          52.03125,
          -4.72265625,
          -71.8125,
          -10.9375,
          30.609375,
          63.125,
          11.1640625,
          16.21875,
          -143.875,
          -141.125
        ],
        "freivalds_rho": 0.00031209406387365036,
        "sm_clock_mhz": 2712.0,
        "temp_c": 59.667,
        "power_w": 372.693,
        "cov_samples": 3.0,
        "peak_mem_bytes": 1242824704.0
      },
      {
        "workload": "gemm",
        "variant": "fp16",
        "repeat": 3,
        "throughput": 217.51331668451044,
        "unit": "TFLOP/s",
        "seconds": 0.14153765869140625,
        "work": 30786325577728.0,
        "output_digest": "93284c760aec1c7c5884b61b924a19857e530c585b92737cef45f2b1e0506781",
        "fp_sample": [
          -71.5625,
          55.125,
          -26.09375,
          -53.8125,
          -156.25,
          -80.375,
          -83.375,
          203.375,
          66.125,
          93.1875,
          -1.8994140625,
          -24.15625,
          42.15625,
          -26.59375,
          -15.34375,
          -59.8125,
          19.359375,
          12.7421875,
          -129.0,
          31.703125,
          -98.9375,
          -0.0247344970703125,
          111.3125,
          15.96875,
          -11.84375,
          -114.9375,
          -44.75,
          -59.84375,
          -12.9296875,
          47.625,
          -76.125,
          -8.3125,
          150.625,
          23.046875,
          329.25,
          60.53125,
          160.125,
          72.0625,
          -1.626953125,
          57.34375,
          131.625,
          -68.625,
          -30.546875,
          35.96875,
          -32.875,
          -112.625,
          154.0,
          50.09375,
          55.40625,
          -111.4375,
          133.25,
          147.875,
          88.5,
          100.8125,
          52.03125,
          -4.72265625,
          -71.8125,
          -10.9375,
          30.609375,
          63.125,
          11.1640625,
          16.21875,
          -143.875,
          -141.125
        ],
        "freivalds_rho": 0.00031209406387365036,
        "sm_clock_mhz": 2687.0,
        "temp_c": 59.333,
        "power_w": 418.403,
        "cov_samples": 3.0,
        "peak_mem_bytes": 1242824704.0
      },
      {
        "workload": "gemm",
        "variant": "fp16",
        "repeat": 4,
        "throughput": 217.17074373000713,
        "unit": "TFLOP/s",
        "seconds": 0.14176092529296874,
        "work": 30786325577728.0,
        "output_digest": "93284c760aec1c7c5884b61b924a19857e530c585b92737cef45f2b1e0506781",
        "fp_sample": [
          -71.5625,
          55.125,
          -26.09375,
          -53.8125,
          -156.25,
          -80.375,
          -83.375,
          203.375,
          66.125,
          93.1875,
          -1.8994140625,
          -24.15625,
          42.15625,
          -26.59375,
          -15.34375,
          -59.8125,
          19.359375,
          12.7421875,
          -129.0,
          31.703125,
          -98.9375,
          -0.0247344970703125,
          111.3125,
          15.96875,
          -11.84375,
          -114.9375,
          -44.75,
          -59.84375,
          -12.9296875,
          47.625,
          -76.125,
          -8.3125,
          150.625,
          23.046875,
          329.25,
          60.53125,
          160.125,
          72.0625,
          -1.626953125,
          57.34375,
          131.625,
          -68.625,
          -30.546875,
          35.96875,
          -32.875,
          -112.625,
          154.0,
          50.09375,
          55.40625,
          -111.4375,
          133.25,
          147.875,
          88.5,
          100.8125,
          52.03125,
          -4.72265625,
          -71.8125,
          -10.9375,
          30.609375,
          63.125,
          11.1640625,
          16.21875,
          -143.875,
          -141.125
        ],
        "freivalds_rho": 0.00031209406387365036,
        "sm_clock_mhz": 2677.333,
        "temp_c": 60.333,
        "power_w": 433.72,
        "cov_samples": 3.0,
        "peak_mem_bytes": 1242824704.0
      },
      {
        "workload": "gemm",
        "variant": "fp16",
        "repeat": 5,
        "throughput": 217.06382913237218,
        "unit": "TFLOP/s",
        "seconds": 0.14183074951171876,
        "work": 30786325577728.0,
        "output_digest": "93284c760aec1c7c5884b61b924a19857e530c585b92737cef45f2b1e0506781",
        "fp_sample": [
          -71.5625,
          55.125,
          -26.09375,
          -53.8125,
          -156.25,
          -80.375,
          -83.375,
          203.375,
          66.125,
          93.1875,
          -1.8994140625,
          -24.15625,
          42.15625,
          -26.59375,
          -15.34375,
          -59.8125,
          19.359375,
          12.7421875,
          -129.0,
          31.703125,
          -98.9375,
          -0.0247344970703125,
          111.3125,
          15.96875,
          -11.84375,
          -114.9375,
          -44.75,
          -59.84375,
          -12.9296875,
          47.625,
          -76.125,
          -8.3125,
          150.625,
          23.046875,
          329.25,
          60.53125,
          160.125,
          72.0625,
          -1.626953125,
          57.34375,
          131.625,
          -68.625,
          -30.546875,
          35.96875,
          -32.875,
          -112.625,
          154.0,
          50.09375,
          55.40625,
          -111.4375,
          133.25,
          147.875,
          88.5,
          100.8125,
          52.03125,
          -4.72265625,
          -71.8125,
          -10.9375,
          30.609375,
          63.125,
          11.1640625,
          16.21875,
          -143.875,
          -141.125
        ],
        "freivalds_rho": 0.00031209406387365036,
        "sm_clock_mhz": 2667.333,
        "temp_c": 62.0,
        "power_w": 434.91,
        "cov_samples": 3.0,
        "peak_mem_bytes": 1242824704.0
      },
      {
        "workload": "gemm",
        "variant": "fp16",
        "repeat": 6,
        "throughput": 208.98263744484098,
        "unit": "TFLOP/s",
        "seconds": 0.14731523132324217,
        "work": 30786325577728.0,
        "output_digest": "93284c760aec1c7c5884b61b924a19857e530c585b92737cef45f2b1e0506781",
        "fp_sample": [
          -71.5625,
          55.125,
          -26.09375,
          -53.8125,
          -156.25,
          -80.375,
          -83.375,
          203.375,
          66.125,
          93.1875,
          -1.8994140625,
          -24.15625,
          42.15625,
          -26.59375,
          -15.34375,
          -59.8125,
          19.359375,
          12.7421875,
          -129.0,
          31.703125,
          -98.9375,
          -0.0247344970703125,
          111.3125,
          15.96875,
          -11.84375,
          -114.9375,
          -44.75,
          -59.84375,
          -12.9296875,
          47.625,
          -76.125,
          -8.3125,
          150.625,
          23.046875,
          329.25,
          60.53125,
          160.125,
          72.0625,
          -1.626953125,
          57.34375,
          131.625,
          -68.625,
          -30.546875,
          35.96875,
          -32.875,
          -112.625,
          154.0,
          50.09375,
          55.40625,
          -111.4375,
          133.25,
          147.875,
          88.5,
          100.8125,
          52.03125,
          -4.72265625,
          -71.8125,
          -10.9375,
          30.609375,
          63.125,
          11.1640625,
          16.21875,
          -143.875,
          -141.125
        ],
        "freivalds_rho": 0.00031209406387365036,
        "sm_clock_mhz": 2627.0,
        "temp_c": 62.667,
        "power_w": 473.383,
        "cov_samples": 3.0,
        "peak_mem_bytes": 1242824704.0
      },
      {
        "workload": "gemm",
        "variant": "fp16",
        "repeat": 7,
        "throughput": 217.02714823766928,
        "unit": "TFLOP/s",
        "seconds": 0.14185472106933594,
        "work": 30786325577728.0,
        "output_digest": "93284c760aec1c7c5884b61b924a19857e530c585b92737cef45f2b1e0506781",
        "fp_sample": [
          -71.5625,
          55.125,
          -26.09375,
          -53.8125,
          -156.25,
          -80.375,
          -83.375,
          203.375,
          66.125,
          93.1875,
          -1.8994140625,
          -24.15625,
          42.15625,
          -26.59375,
          -15.34375,
          -59.8125,
          19.359375,
          12.7421875,
          -129.0,
          31.703125,
          -98.9375,
          -0.0247344970703125,
          111.3125,
          15.96875,
          -11.84375,
          -114.9375,
          -44.75,
          -59.84375,
          -12.9296875,
          47.625,
          -76.125,
          -8.3125,
          150.625,
          23.046875,
          329.25,
          60.53125,
          160.125,
          72.0625,
          -1.626953125,
          57.34375,
          131.625,
          -68.625,
          -30.546875,
          35.96875,
          -32.875,
          -112.625,
          154.0,
          50.09375,
          55.40625,
          -111.4375,
          133.25,
          147.875,
          88.5,
          100.8125,
          52.03125,
          -4.72265625,
          -71.8125,
          -10.9375,
          30.609375,
          63.125,
          11.1640625,
          16.21875,
          -143.875,
          -141.125
        ],
        "freivalds_rho": 0.00031209406387365036,
        "sm_clock_mhz": 2557.0,
        "temp_c": 57.667,
        "power_w": 475.227,
        "cov_samples": 3.0,
        "peak_mem_bytes": 1242824704.0
      },
      {
        "workload": "gemm",
        "variant": "bf16",
        "repeat": 0,
        "throughput": 215.1818084055595,
        "unit": "TFLOP/s",
        "seconds": 0.14307122802734376,
        "work": 30786325577728.0,
        "output_digest": "a09ddb1344dabeff6ddf63f6e9d96127a0c117c1d97d433322a5f8915ced8b73",
        "fp_sample": [
          -71.5,
          55.25,
          -26.0,
          -54.0,
          -156.0,
          -80.5,
          -83.5,
          204.0,
          66.0,
          93.0,
          -1.6640625,
          -24.125,
          42.25,
          -26.75,
          -15.4375,
          -59.75,
          19.5,
          12.625,
          -129.0,
          31.375,
          -99.0,
          -0.66015625,
          111.5,
          15.8125,
          -12.0625,
          -115.0,
          -44.5,
          -59.75,
          -13.1875,
          47.75,
          -76.5,
          -8.4375,
          151.0,
          23.125,
          330.0,
          60.75,
          160.0,
          72.0,
          -1.5078125,
          57.0,
          132.0,
          -68.5,
          -30.625,
          36.0,
          -32.5,
          -112.5,
          154.0,
          50.25,
          55.5,
          -111.5,
          133.0,
          148.0,
          88.5,
          101.0,
          51.5,
          -4.375,
          -72.0,
          -10.8125,
          30.625,
          63.25,
          11.25,
          16.125,
          -144.0,
          -141.0
        ],
        "freivalds_rho": 0.0017231853343955628,
        "sm_clock_mhz": 2677.0,
        "temp_c": 61.333,
        "power_w": 490.437,
        "cov_samples": 3.0,
        "peak_mem_bytes": 1242824704.0
      },
      {
        "workload": "gemm",
        "variant": "bf16",
        "repeat": 1,
        "throughput": 221.49802173095213,
        "unit": "TFLOP/s",
        "seconds": 0.13899142456054686,
        "work": 30786325577728.0,
        "output_digest": "a09ddb1344dabeff6ddf63f6e9d96127a0c117c1d97d433322a5f8915ced8b73",
        "fp_sample": [
          -71.5,
          55.25,
          -26.0,
          -54.0,
          -156.0,
          -80.5,
          -83.5,
          204.0,
          66.0,
          93.0,
          -1.6640625,
          -24.125,
          42.25,
          -26.75,
          -15.4375,
          -59.75,
          19.5,
          12.625,
          -129.0,
          31.375,
          -99.0,
          -0.66015625,
          111.5,
          15.8125,
          -12.0625,
          -115.0,
          -44.5,
          -59.75,
          -13.1875,
          47.75,
          -76.5,
          -8.4375,
          151.0,
          23.125,
          330.0,
          60.75,
          160.0,
          72.0,
          -1.5078125,
          57.0,
          132.0,
          -68.5,
          -30.625,
          36.0,
          -32.5,
          -112.5,
          154.0,
          50.25,
          55.5,
          -111.5,
          133.0,
          148.0,
          88.5,
          101.0,
          51.5,
          -4.375,
          -72.0,
          -10.8125,
          30.625,
          63.25,
          11.25,
          16.125,
          -144.0,
          -141.0
        ],
        "freivalds_rho": 0.0017231853343955628,
        "sm_clock_mhz": 2685.0,
        "temp_c": 60.667,
        "power_w": 470.64,
        "cov_samples": 3.0,
        "peak_mem_bytes": 1242824704.0
      },
      {
        "workload": "gemm",
        "variant": "bf16",
        "repeat": 2,
        "throughput": 220.5805084910809,
        "unit": "TFLOP/s",
        "seconds": 0.13956956481933594,
        "work": 30786325577728.0,
        "output_digest": "a09ddb1344dabeff6ddf63f6e9d96127a0c117c1d97d433322a5f8915ced8b73",
        "fp_sample": [
          -71.5,
          55.25,
          -26.0,
          -54.0,
          -156.0,
          -80.5,
          -83.5,
          204.0,
          66.0,
          93.0,
          -1.6640625,
          -24.125,
          42.25,
          -26.75,
          -15.4375,
          -59.75,
          19.5,
          12.625,
          -129.0,
          31.375,
          -99.0,
          -0.66015625,
          111.5,
          15.8125,
          -12.0625,
          -115.0,
          -44.5,
          -59.75,
          -13.1875,
          47.75,
          -76.5,
          -8.4375,
          151.0,
          23.125,
          330.0,
          60.75,
          160.0,
          72.0,
          -1.5078125,
          57.0,
          132.0,
          -68.5,
          -30.625,
          36.0,
          -32.5,
          -112.5,
          154.0,
          50.25,
          55.5,
          -111.5,
          133.0,
          148.0,
          88.5,
          101.0,
          51.5,
          -4.375,
          -72.0,
          -10.8125,
          30.625,
          63.25,
          11.25,
          16.125,
          -144.0,
          -141.0
        ],
        "freivalds_rho": 0.0017231853343955628,
        "sm_clock_mhz": 2737.0,
        "temp_c": 57.667,
        "power_w": 458.593,
        "cov_samples": 3.0,
        "peak_mem_bytes": 1242824704.0
      },
      {
        "workload": "gemm",
        "variant": "bf16",
        "repeat": 3,
        "throughput": 220.4302507009107,
        "unit": "TFLOP/s",
        "seconds": 0.13966470336914064,
        "work": 30786325577728.0,
        "output_digest": "a09ddb1344dabeff6ddf63f6e9d96127a0c117c1d97d433322a5f8915ced8b73",
        "fp_sample": [
          -71.5,
          55.25,
          -26.0,
          -54.0,
          -156.0,
          -80.5,
          -83.5,
          204.0,
          66.0,
          93.0,
          -1.6640625,
          -24.125,
          42.25,
          -26.75,
          -15.4375,
          -59.75,
          19.5,
          12.625,
          -129.0,
          31.375,
          -99.0,
          -0.66015625,
          111.5,
          15.8125,
          -12.0625,
          -115.0,
          -44.5,
          -59.75,
          -13.1875,
          47.75,
          -76.5,
          -8.4375,
          151.0,
          23.125,
          330.0,
          60.75,
          160.0,
          72.0,
          -1.5078125,
          57.0,
          132.0,
          -68.5,
          -30.625,
          36.0,
          -32.5,
          -112.5,
          154.0,
          50.25,
          55.5,
          -111.5,
          133.0,
          148.0,
          88.5,
          101.0,
          51.5,
          -4.375,
          -72.0,
          -10.8125,
          30.625,
          63.25,
          11.25,
          16.125,
          -144.0,
          -141.0
        ],
        "freivalds_rho": 0.0017231853343955628,
        "sm_clock_mhz": 2707.0,
        "temp_c": 59.0,
        "power_w": 448.947,
        "cov_samples": 3.0,
        "peak_mem_bytes": 1242824704.0
      },
      {
        "workload": "gemm",
        "variant": "bf16",
        "repeat": 4,
        "throughput": 220.49955832190813,
        "unit": "TFLOP/s",
        "seconds": 0.13962080383300782,
        "work": 30786325577728.0,
        "output_digest": "a09ddb1344dabeff6ddf63f6e9d96127a0c117c1d97d433322a5f8915ced8b73",
        "fp_sample": [
          -71.5,
          55.25,
          -26.0,
          -54.0,
          -156.0,
          -80.5,
          -83.5,
          204.0,
          66.0,
          93.0,
          -1.6640625,
          -24.125,
          42.25,
          -26.75,
          -15.4375,
          -59.75,
          19.5,
          12.625,
          -129.0,
          31.375,
          -99.0,
          -0.66015625,
          111.5,
          15.8125,
          -12.0625,
          -115.0,
          -44.5,
          -59.75,
          -13.1875,
          47.75,
          -76.5,
          -8.4375,
          151.0,
          23.125,
          330.0,
          60.75,
          160.0,
          72.0,
          -1.5078125,
          57.0,
          132.0,
          -68.5,
          -30.625,
          36.0,
          -32.5,
          -112.5,
          154.0,
          50.25,
          55.5,
          -111.5,
          133.0,
          148.0,
          88.5,
          101.0,
          51.5,
          -4.375,
          -72.0,
          -10.8125,
          30.625,
          63.25,
          11.25,
          16.125,
          -144.0,
          -141.0
        ],
        "freivalds_rho": 0.0017231853343955628,
        "sm_clock_mhz": 2692.333,
        "temp_c": 62.0,
        "power_w": 455.88,
        "cov_samples": 3.0,
        "peak_mem_bytes": 1242824704.0
      },
      {
        "workload": "gemm",
        "variant": "bf16",
        "repeat": 5,
        "throughput": 220.49914865982055,
        "unit": "TFLOP/s",
        "seconds": 0.13962106323242188,
        "work": 30786325577728.0,
        "output_digest": "a09ddb1344dabeff6ddf63f6e9d96127a0c117c1d97d433322a5f8915ced8b73",
        "fp_sample": [
          -71.5,
          55.25,
          -26.0,
          -54.0,
          -156.0,
          -80.5,
          -83.5,
          204.0,
          66.0,
          93.0,
          -1.6640625,
          -24.125,
          42.25,
          -26.75,
          -15.4375,
          -59.75,
          19.5,
          12.625,
          -129.0,
          31.375,
          -99.0,
          -0.66015625,
          111.5,
          15.8125,
          -12.0625,
          -115.0,
          -44.5,
          -59.75,
          -13.1875,
          47.75,
          -76.5,
          -8.4375,
          151.0,
          23.125,
          330.0,
          60.75,
          160.0,
          72.0,
          -1.5078125,
          57.0,
          132.0,
          -68.5,
          -30.625,
          36.0,
          -32.5,
          -112.5,
          154.0,
          50.25,
          55.5,
          -111.5,
          133.0,
          148.0,
          88.5,
          101.0,
          51.5,
          -4.375,
          -72.0,
          -10.8125,
          30.625,
          63.25,
          11.25,
          16.125,
          -144.0,
          -141.0
        ],
        "freivalds_rho": 0.0017231853343955628,
        "sm_clock_mhz": 2685.0,
        "temp_c": 63.0,
        "power_w": 459.2,
        "cov_samples": 3.0,
        "peak_mem_bytes": 1242824704.0
      },
      {
        "workload": "gemm",
        "variant": "bf16",
        "repeat": 6,
        "throughput": 220.81699731499137,
        "unit": "TFLOP/s",
        "seconds": 0.13942008972167969,
        "work": 30786325577728.0,
        "output_digest": "a09ddb1344dabeff6ddf63f6e9d96127a0c117c1d97d433322a5f8915ced8b73",
        "fp_sample": [
          -71.5,
          55.25,
          -26.0,
          -54.0,
          -156.0,
          -80.5,
          -83.5,
          204.0,
          66.0,
          93.0,
          -1.6640625,
          -24.125,
          42.25,
          -26.75,
          -15.4375,
          -59.75,
          19.5,
          12.625,
          -129.0,
          31.375,
          -99.0,
          -0.66015625,
          111.5,
          15.8125,
          -12.0625,
          -115.0,
          -44.5,
          -59.75,
          -13.1875,
          47.75,
          -76.5,
          -8.4375,
          151.0,
          23.125,
          330.0,
          60.75,
          160.0,
          72.0,
          -1.5078125,
          57.0,
          132.0,
          -68.5,
          -30.625,
          36.0,
          -32.5,
          -112.5,
          154.0,
          50.25,
          55.5,
          -111.5,
          133.0,
          148.0,
          88.5,
          101.0,
          51.5,
          -4.375,
          -72.0,
          -10.8125,
          30.625,
          63.25,
          11.25,
          16.125,
          -144.0,
          -141.0
        ],
        "freivalds_rho": 0.0017231853343955628,
        "sm_clock_mhz": 2690.0,
        "temp_c": 63.667,
        "power_w": 473.323,
        "cov_samples": 3.0,
        "peak_mem_bytes": 1242824704.0
      },
      {
        "workload": "gemm",
        "variant": "bf16",
        "repeat": 7,
        "throughput": 220.9239892059315,
        "unit": "TFLOP/s",
        "seconds": 0.13935256958007813,
        "work": 30786325577728.0,
        "output_digest": "a09ddb1344dabeff6ddf63f6e9d96127a0c117c1d97d433322a5f8915ced8b73",
        "fp_sample": [
          -71.5,
          55.25,
          -26.0,
          -54.0,
          -156.0,
          -80.5,
          -83.5,
          204.0,
          66.0,
          93.0,
          -1.6640625,
          -24.125,
          42.25,
          -26.75,
          -15.4375,
          -59.75,
          19.5,
          12.625,
          -129.0,
          31.375,
          -99.0,
          -0.66015625,
          111.5,
          15.8125,
          -12.0625,
          -115.0,
          -44.5,
          -59.75,
          -13.1875,
          47.75,
          -76.5,
          -8.4375,
          151.0,
          23.125,
          330.0,
          60.75,
          160.0,
          72.0,
          -1.5078125,
          57.0,
          132.0,
          -68.5,
          -30.625,
          36.0,
          -32.5,
          -112.5,
          154.0,
          50.25,
          55.5,
          -111.5,
          133.0,
          148.0,
          88.5,
          101.0,
          51.5,
          -4.375,
          -72.0,
          -10.8125,
          30.625,
          63.25,
          11.25,
          16.125,
          -144.0,
          -141.0
        ],
        "freivalds_rho": 0.0017231853343955628,
        "sm_clock_mhz": 2702.333,
        "temp_c": 63.0,
        "power_w": 483.493,
        "cov_samples": 3.0,
        "peak_mem_bytes": 1242824704.0
      },
      {
        "workload": "gemm",
        "variant": "tf32",
        "repeat": 0,
        "throughput": 112.91880790039319,
        "unit": "TFLOP/s",
        "seconds": 0.17526937866210937,
        "work": 19791209299968.0,
        "output_digest": "cfb424d59b7e65f8e42134be16b14607e9d48e2ee5c98a2f6906faba9907940f",
        "fp_sample": [
          -71.56188201904297,
          55.11079788208008,
          -26.095613479614258,
          -53.82451629638672,
          -156.21522521972656,
          -80.34678649902344,
          -83.36509704589844,
          203.3277130126953,
          66.14591217041016,
          93.1718978881836,
          -1.9000823497772217,
          -24.156347274780273,
          42.1514778137207,
          -26.58657455444336,
          -15.345663070678711,
          -59.819091796875,
          19.353660583496094,
          12.743322372436523,
          -128.94932556152344,
          31.699447631835938,
          -98.93208312988281,
          -0.02465188503265381,
          111.30628967285156,
          15.965452194213867,
          -11.839430809020996,
          -114.96426391601562,
          -44.75583267211914,
          -59.83356475830078,
          -12.925359725952148,
          47.62015914916992,
          -76.14816284179688,
          -8.309050559997559,
          150.6618194580078,
          23.04126739501953,
          329.2432556152344,
          60.539913177490234,
          160.06170654296875,
          72.06145477294922,
          -1.627536416053772,
          57.3326301574707,
          131.6305389404297,
          -68.6273422241211,
          -30.54691505432129,
          35.97837829589844,
          -32.884132385253906,
          -112.60415649414062,
          153.94760131835938,
          50.10203170776367,
          55.403194427490234,
          -111.46003723144531,
          133.2035369873047,
          147.87184143066406,
          88.51880645751953,
          100.79329681396484,
          52.033050537109375,
          -4.724910736083984,
          -71.80985260009766,
          -10.933218955993652,
          30.61474609375,
          63.1325798034668,
          11.160560607910156,
          16.2208309173584,
          -143.89654541015625,
          -141.18142700195312
        ],
        "freivalds_rho": 0.0003599435989131059,
        "sm_clock_mhz": 2737.0,
        "temp_c": 61.0,
        "power_w": 476.132,
        "cov_samples": 4.0,
        "peak_mem_bytes": 1107296256.0
      },
      {
        "workload": "gemm",
        "variant": "tf32",
        "repeat": 1,
        "throughput": 112.85866680728233,
        "unit": "TFLOP/s",
        "seconds": 0.17536277770996095,
        "work": 19791209299968.0,
        "output_digest": "cfb424d59b7e65f8e42134be16b14607e9d48e2ee5c98a2f6906faba9907940f",
        "fp_sample": [
          -71.56188201904297,
          55.11079788208008,
          -26.095613479614258,
          -53.82451629638672,
          -156.21522521972656,
          -80.34678649902344,
          -83.36509704589844,
          203.3277130126953,
          66.14591217041016,
          93.1718978881836,
          -1.9000823497772217,
          -24.156347274780273,
          42.1514778137207,
          -26.58657455444336,
          -15.345663070678711,
          -59.819091796875,
          19.353660583496094,
          12.743322372436523,
          -128.94932556152344,
          31.699447631835938,
          -98.93208312988281,
          -0.02465188503265381,
          111.30628967285156,
          15.965452194213867,
          -11.839430809020996,
          -114.96426391601562,
          -44.75583267211914,
          -59.83356475830078,
          -12.925359725952148,
          47.62015914916992,
          -76.14816284179688,
          -8.309050559997559,
          150.6618194580078,
          23.04126739501953,
          329.2432556152344,
          60.539913177490234,
          160.06170654296875,
          72.06145477294922,
          -1.627536416053772,
          57.3326301574707,
          131.6305389404297,
          -68.6273422241211,
          -30.54691505432129,
          35.97837829589844,
          -32.884132385253906,
          -112.60415649414062,
          153.94760131835938,
          50.10203170776367,
          55.403194427490234,
          -111.46003723144531,
          133.2035369873047,
          147.87184143066406,
          88.51880645751953,
          100.79329681396484,
          52.033050537109375,
          -4.724910736083984,
          -71.80985260009766,
          -10.933218955993652,
          30.61474609375,
          63.1325798034668,
          11.160560607910156,
          16.2208309173584,
          -143.89654541015625,
          -141.18142700195312
        ],
        "freivalds_rho": 0.0003599435989131059,
        "sm_clock_mhz": 2831.0,
        "temp_c": 63.0,
        "power_w": 467.153,
        "cov_samples": 4.0,
        "peak_mem_bytes": 1107296256.0
      },
      {
        "workload": "gemm",
        "variant": "tf32",
        "repeat": 2,
        "throughput": 112.89331306499048,
        "unit": "TFLOP/s",
        "seconds": 0.1753089599609375,
        "work": 19791209299968.0,
        "output_digest": "cfb424d59b7e65f8e42134be16b14607e9d48e2ee5c98a2f6906faba9907940f",
        "fp_sample": [
          -71.56188201904297,
          55.11079788208008,
          -26.095613479614258,
          -53.82451629638672,
          -156.21522521972656,
          -80.34678649902344,
          -83.36509704589844,
          203.3277130126953,
          66.14591217041016,
          93.1718978881836,
          -1.9000823497772217,
          -24.156347274780273,
          42.1514778137207,
          -26.58657455444336,
          -15.345663070678711,
          -59.819091796875,
          19.353660583496094,
          12.743322372436523,
          -128.94932556152344,
          31.699447631835938,
          -98.93208312988281,
          -0.02465188503265381,
          111.30628967285156,
          15.965452194213867,
          -11.839430809020996,
          -114.96426391601562,
          -44.75583267211914,
          -59.83356475830078,
          -12.925359725952148,
          47.62015914916992,
          -76.14816284179688,
          -8.309050559997559,
          150.6618194580078,
          23.04126739501953,
          329.2432556152344,
          60.539913177490234,
          160.06170654296875,
          72.06145477294922,
          -1.627536416053772,
          57.3326301574707,
          131.6305389404297,
          -68.6273422241211,
          -30.54691505432129,
          35.97837829589844,
          -32.884132385253906,
          -112.60415649414062,
          153.94760131835938,
          50.10203170776367,
          55.403194427490234,
          -111.46003723144531,
          133.2035369873047,
          147.87184143066406,
          88.51880645751953,
          100.79329681396484,
          52.033050537109375,
          -4.724910736083984,
          -71.80985260009766,
          -10.933218955993652,
          30.61474609375,
          63.1325798034668,
          11.160560607910156,
          16.2208309173584,
          -143.89654541015625,
          -141.18142700195312
        ],
        "freivalds_rho": 0.0003599435989131059,
        "sm_clock_mhz": 2835.0,
        "temp_c": 63.667,
        "power_w": 461.05,
        "cov_samples": 3.0,
        "peak_mem_bytes": 1107296256.0
      },
      {
        "workload": "gemm",
        "variant": "tf32",
        "repeat": 3,
        "throughput": 111.56141765544125,
        "unit": "TFLOP/s",
        "seconds": 0.17740191650390624,
        "work": 19791209299968.0,
        "output_digest": "cfb424d59b7e65f8e42134be16b14607e9d48e2ee5c98a2f6906faba9907940f",
        "fp_sample": [
          -71.56188201904297,
          55.11079788208008,
          -26.095613479614258,
          -53.82451629638672,
          -156.21522521972656,
          -80.34678649902344,
          -83.36509704589844,
          203.3277130126953,
          66.14591217041016,
          93.1718978881836,
          -1.9000823497772217,
          -24.156347274780273,
          42.1514778137207,
          -26.58657455444336,
          -15.345663070678711,
          -59.819091796875,
          19.353660583496094,
          12.743322372436523,
          -128.94932556152344,
          31.699447631835938,
          -98.93208312988281,
          -0.02465188503265381,
          111.30628967285156,
          15.965452194213867,
          -11.839430809020996,
          -114.96426391601562,
          -44.75583267211914,
          -59.83356475830078,
          -12.925359725952148,
          47.62015914916992,
          -76.14816284179688,
          -8.309050559997559,
          150.6618194580078,
          23.04126739501953,
          329.2432556152344,
          60.539913177490234,
          160.06170654296875,
          72.06145477294922,
          -1.627536416053772,
          57.3326301574707,
          131.6305389404297,
          -68.6273422241211,
          -30.54691505432129,
          35.97837829589844,
          -32.884132385253906,
          -112.60415649414062,
          153.94760131835938,
          50.10203170776367,
          55.403194427490234,
          -111.46003723144531,
          133.2035369873047,
          147.87184143066406,
          88.51880645751953,
          100.79329681396484,
          52.033050537109375,
          -4.724910736083984,
          -71.80985260009766,
          -10.933218955993652,
          30.61474609375,
          63.1325798034668,
          11.160560607910156,
          16.2208309173584,
          -143.89654541015625,
          -141.18142700195312
        ],
        "freivalds_rho": 0.0003599435989131059,
        "sm_clock_mhz": 2827.5,
        "temp_c": 64.75,
        "power_w": 476.165,
        "cov_samples": 4.0,
        "peak_mem_bytes": 1107296256.0
      },
      {
        "workload": "gemm",
        "variant": "tf32",
        "repeat": 4,
        "throughput": 111.34093291814466,
        "unit": "TFLOP/s",
        "seconds": 0.1777532196044922,
        "work": 19791209299968.0,
        "output_digest": "cfb424d59b7e65f8e42134be16b14607e9d48e2ee5c98a2f6906faba9907940f",
        "fp_sample": [
          -71.56188201904297,
          55.11079788208008,
          -26.095613479614258,
          -53.82451629638672,
          -156.21522521972656,
          -80.34678649902344,
          -83.36509704589844,
          203.3277130126953,
          66.14591217041016,
          93.1718978881836,
          -1.9000823497772217,
          -24.156347274780273,
          42.1514778137207,
          -26.58657455444336,
          -15.345663070678711,
          -59.819091796875,
          19.353660583496094,
          12.743322372436523,
          -128.94932556152344,
          31.699447631835938,
          -98.93208312988281,
          -0.02465188503265381,
          111.30628967285156,
          15.965452194213867,
          -11.839430809020996,
          -114.96426391601562,
          -44.75583267211914,
          -59.83356475830078,
          -12.925359725952148,
          47.62015914916992,
          -76.14816284179688,
          -8.309050559997559,
          150.6618194580078,
          23.04126739501953,
          329.2432556152344,
          60.539913177490234,
          160.06170654296875,
          72.06145477294922,
          -1.627536416053772,
          57.3326301574707,
          131.6305389404297,
          -68.6273422241211,
          -30.54691505432129,
          35.97837829589844,
          -32.884132385253906,
          -112.60415649414062,
          153.94760131835938,
          50.10203170776367,
          55.403194427490234,
          -111.46003723144531,
          133.2035369873047,
          147.87184143066406,
          88.51880645751953,
          100.79329681396484,
          52.033050537109375,
          -4.724910736083984,
          -71.80985260009766,
          -10.933218955993652,
          30.61474609375,
          63.1325798034668,
          11.160560607910156,
          16.2208309173584,
          -143.89654541015625,
          -141.18142700195312
        ],
        "freivalds_rho": 0.0003599435989131059,
        "sm_clock_mhz": 2808.5,
        "temp_c": 62.25,
        "power_w": 482.57,
        "cov_samples": 4.0,
        "peak_mem_bytes": 1107296256.0
      },
      {
        "workload": "gemm",
        "variant": "tf32",
        "repeat": 5,
        "throughput": 112.7393017543028,
        "unit": "TFLOP/s",
        "seconds": 0.17554844665527344,
        "work": 19791209299968.0,
        "output_digest": "cfb424d59b7e65f8e42134be16b14607e9d48e2ee5c98a2f6906faba9907940f",
        "fp_sample": [
          -71.56188201904297,
          55.11079788208008,
          -26.095613479614258,
          -53.82451629638672,
          -156.21522521972656,
          -80.34678649902344,
          -83.36509704589844,
          203.3277130126953,
          66.14591217041016,
          93.1718978881836,
          -1.9000823497772217,
          -24.156347274780273,
          42.1514778137207,
          -26.58657455444336,
          -15.345663070678711,
          -59.819091796875,
          19.353660583496094,
          12.743322372436523,
          -128.94932556152344,
          31.699447631835938,
          -98.93208312988281,
          -0.02465188503265381,
          111.30628967285156,
          15.965452194213867,
          -11.839430809020996,
          -114.96426391601562,
          -44.75583267211914,
          -59.83356475830078,
          -12.925359725952148,
          47.62015914916992,
          -76.14816284179688,
          -8.309050559997559,
          150.6618194580078,
          23.04126739501953,
          329.2432556152344,
          60.539913177490234,
          160.06170654296875,
          72.06145477294922,
          -1.627536416053772,
          57.3326301574707,
          131.6305389404297,
          -68.6273422241211,
          -30.54691505432129,
          35.97837829589844,
          -32.884132385253906,
          -112.60415649414062,
          153.94760131835938,
          50.10203170776367,
          55.403194427490234,
          -111.46003723144531,
          133.2035369873047,
          147.87184143066406,
          88.51880645751953,
          100.79329681396484,
          52.033050537109375,
          -4.724910736083984,
          -71.80985260009766,
          -10.933218955993652,
          30.61474609375,
          63.1325798034668,
          11.160560607910156,
          16.2208309173584,
          -143.89654541015625,
          -141.18142700195312
        ],
        "freivalds_rho": 0.0003599435989131059,
        "sm_clock_mhz": 2803.0,
        "temp_c": 65.25,
        "power_w": 490.79,
        "cov_samples": 4.0,
        "peak_mem_bytes": 1107296256.0
      },
      {
        "workload": "gemm",
        "variant": "tf32",
        "repeat": 6,
        "throughput": 111.88915856494205,
        "unit": "TFLOP/s",
        "seconds": 0.1768822784423828,
        "work": 19791209299968.0,
        "output_digest": "cfb424d59b7e65f8e42134be16b14607e9d48e2ee5c98a2f6906faba9907940f",
        "fp_sample": [
          -71.56188201904297,
          55.11079788208008,
          -26.095613479614258,
          -53.82451629638672,
          -156.21522521972656,
          -80.34678649902344,
          -83.36509704589844,
          203.3277130126953,
          66.14591217041016,
          93.1718978881836,
          -1.9000823497772217,
          -24.156347274780273,
          42.1514778137207,
          -26.58657455444336,
          -15.345663070678711,
          -59.819091796875,
          19.353660583496094,
          12.743322372436523,
          -128.94932556152344,
          31.699447631835938,
          -98.93208312988281,
          -0.02465188503265381,
          111.30628967285156,
          15.965452194213867,
          -11.839430809020996,
          -114.96426391601562,
          -44.75583267211914,
          -59.83356475830078,
          -12.925359725952148,
          47.62015914916992,
          -76.14816284179688,
          -8.309050559997559,
          150.6618194580078,
          23.04126739501953,
          329.2432556152344,
          60.539913177490234,
          160.06170654296875,
          72.06145477294922,
          -1.627536416053772,
          57.3326301574707,
          131.6305389404297,
          -68.6273422241211,
          -30.54691505432129,
          35.97837829589844,
          -32.884132385253906,
          -112.60415649414062,
          153.94760131835938,
          50.10203170776367,
          55.403194427490234,
          -111.46003723144531,
          133.2035369873047,
          147.87184143066406,
          88.51880645751953,
          100.79329681396484,
          52.033050537109375,
          -4.724910736083984,
          -71.80985260009766,
          -10.933218955993652,
          30.61474609375,
          63.1325798034668,
          11.160560607910156,
          16.2208309173584,
          -143.89654541015625,
          -141.18142700195312
        ],
        "freivalds_rho": 0.0003599435989131059,
        "sm_clock_mhz": 2816.25,
        "temp_c": 66.0,
        "power_w": 500.123,
        "cov_samples": 4.0,
        "peak_mem_bytes": 1107296256.0
      },
      {
        "workload": "gemm",
        "variant": "tf32",
        "repeat": 7,
        "throughput": 112.72345839020358,
        "unit": "TFLOP/s",
        "seconds": 0.1755731201171875,
        "work": 19791209299968.0,
        "output_digest": "cfb424d59b7e65f8e42134be16b14607e9d48e2ee5c98a2f6906faba9907940f",
        "fp_sample": [
          -71.56188201904297,
          55.11079788208008,
          -26.095613479614258,
          -53.82451629638672,
          -156.21522521972656,
          -80.34678649902344,
          -83.36509704589844,
          203.3277130126953,
          66.14591217041016,
          93.1718978881836,
          -1.9000823497772217,
          -24.156347274780273,
          42.1514778137207,
          -26.58657455444336,
          -15.345663070678711,
          -59.819091796875,
          19.353660583496094,
          12.743322372436523,
          -128.94932556152344,
          31.699447631835938,
          -98.93208312988281,
          -0.02465188503265381,
          111.30628967285156,
          15.965452194213867,
          -11.839430809020996,
          -114.96426391601562,
          -44.75583267211914,
          -59.83356475830078,
          -12.925359725952148,
          47.62015914916992,
          -76.14816284179688,
          -8.309050559997559,
          150.6618194580078,
          23.04126739501953,
          329.2432556152344,
          60.539913177490234,
          160.06170654296875,
          72.06145477294922,
          -1.627536416053772,
          57.3326301574707,
          131.6305389404297,
          -68.6273422241211,
          -30.54691505432129,
          35.97837829589844,
          -32.884132385253906,
          -112.60415649414062,
          153.94760131835938,
          50.10203170776367,
          55.403194427490234,
          -111.46003723144531,
          133.2035369873047,
          147.87184143066406,
          88.51880645751953,
          100.79329681396484,
          52.033050537109375,
          -4.724910736083984,
          -71.80985260009766,
          -10.933218955993652,
          30.61474609375,
          63.1325798034668,
          11.160560607910156,
          16.2208309173584,
          -143.89654541015625,
          -141.18142700195312
        ],
        "freivalds_rho": 0.0003599435989131059,
        "sm_clock_mhz": 2812.0,
        "temp_c": 64.25,
        "power_w": 492.485,
        "cov_samples": 4.0,
        "peak_mem_bytes": 1107296256.0
      },
      {
        "workload": "gemm",
        "variant": "fp8",
        "repeat": 0,
        "throughput": 521.759062597541,
        "unit": "TFLOP/s",
        "seconds": 0.08429267120361328,
        "work": 43980465111040.0,
        "output_digest": "456d82c1b1295f6c34baaabf22c8c562083ae313bfbc7dbf57b43149e825a0b2",
        "fp_sample": [
          -68.0,
          55.25,
          -33.75,
          -53.0,
          -156.0,
          -81.0,
          -82.5,
          200.0,
          67.0,
          89.5,
          -0.734375,
          -22.625,
          42.25,
          -29.125,
          -14.8125,
          -63.25,
          15.125,
          13.6875,
          -127.0,
          36.75,
          -96.5,
          -4.9375,
          111.5,
          18.875,
          -12.8125,
          -114.0,
          -48.75,
          -64.5,
          -13.3125,
          45.25,
          -72.5,
          -6.8125,
          148.0,
          21.125,
          328.0,
          60.0,
          156.0,
          77.0,
          2.84375,
          62.25,
          126.5,
          -73.5,
          -31.75,
          32.25,
          -37.25,
          -107.0,
          149.0,
          47.5,
          55.0,
          -116.5,
          135.0,
          148.0,
          87.0,
          99.5,
          55.75,
          -5.3125,
          -73.5,
          -14.3125,
          32.75,
          69.0,
          11.4375,
          15.125,
          -141.0,
          -140.0
        ],
        "freivalds_rho": 0.0017466872424482366,
        "sm_clock_mhz": 2827.0,
        "temp_c": 61.5,
        "power_w": 465.62,
        "cov_samples": 2.0,
        "peak_mem_bytes": 1108607488.0
      },
      {
        "workload": "gemm",
        "variant": "fp8",
        "repeat": 1,
        "throughput": 525.0081669177194,
        "unit": "TFLOP/s",
        "seconds": 0.08377101135253906,
        "work": 43980465111040.0,
        "output_digest": "456d82c1b1295f6c34baaabf22c8c562083ae313bfbc7dbf57b43149e825a0b2",
        "fp_sample": [
          -68.0,
          55.25,
          -33.75,
          -53.0,
          -156.0,
          -81.0,
          -82.5,
          200.0,
          67.0,
          89.5,
          -0.734375,
          -22.625,
          42.25,
          -29.125,
          -14.8125,
          -63.25,
          15.125,
          13.6875,
          -127.0,
          36.75,
          -96.5,
          -4.9375,
          111.5,
          18.875,
          -12.8125,
          -114.0,
          -48.75,
          -64.5,
          -13.3125,
          45.25,
          -72.5,
          -6.8125,
          148.0,
          21.125,
          328.0,
          60.0,
          156.0,
          77.0,
          2.84375,
          62.25,
          126.5,
          -73.5,
          -31.75,
          32.25,
          -37.25,
          -107.0,
          149.0,
          47.5,
          55.0,
          -116.5,
          135.0,
          148.0,
          87.0,
          99.5,
          55.75,
          -5.3125,
          -73.5,
          -14.3125,
          32.75,
          69.0,
          11.4375,
          15.125,
          -141.0,
          -140.0
        ],
        "freivalds_rho": 0.0017466872424482366,
        "sm_clock_mhz": 2598.5,
        "temp_c": 64.5,
        "power_w": 466.115,
        "cov_samples": 2.0,
        "peak_mem_bytes": 1108607488.0
      },
      {
        "workload": "gemm",
        "variant": "fp8",
        "repeat": 2,
        "throughput": 522.6618603617387,
        "unit": "TFLOP/s",
        "seconds": 0.08414707183837891,
        "work": 43980465111040.0,
        "output_digest": "456d82c1b1295f6c34baaabf22c8c562083ae313bfbc7dbf57b43149e825a0b2",
        "fp_sample": [
          -68.0,
          55.25,
          -33.75,
          -53.0,
          -156.0,
          -81.0,
          -82.5,
          200.0,
          67.0,
          89.5,
          -0.734375,
          -22.625,
          42.25,
          -29.125,
          -14.8125,
          -63.25,
          15.125,
          13.6875,
          -127.0,
          36.75,
          -96.5,
          -4.9375,
          111.5,
          18.875,
          -12.8125,
          -114.0,
          -48.75,
          -64.5,
          -13.3125,
          45.25,
          -72.5,
          -6.8125,
          148.0,
          21.125,
          328.0,
          60.0,
          156.0,
          77.0,
          2.84375,
          62.25,
          126.5,
          -73.5,
          -31.75,
          32.25,
          -37.25,
          -107.0,
          149.0,
          47.5,
          55.0,
          -116.5,
          135.0,
          148.0,
          87.0,
          99.5,
          55.75,
          -5.3125,
          -73.5,
          -14.3125,
          32.75,
          69.0,
          11.4375,
          15.125,
          -141.0,
          -140.0
        ],
        "freivalds_rho": 0.0017466872424482366,
        "sm_clock_mhz": 2370.0,
        "temp_c": 62.0,
        "power_w": 453.37,
        "cov_samples": 2.0,
        "peak_mem_bytes": 1108607488.0
      },
      {
        "workload": "gemm",
        "variant": "fp8",
        "repeat": 3,
        "throughput": 516.719271914421,
        "unit": "TFLOP/s",
        "seconds": 0.08511481475830078,
        "work": 43980465111040.0,
        "output_digest": "456d82c1b1295f6c34baaabf22c8c562083ae313bfbc7dbf57b43149e825a0b2",
        "fp_sample": [
          -68.0,
          55.25,
          -33.75,
          -53.0,
          -156.0,
          -81.0,
          -82.5,
          200.0,
          67.0,
          89.5,
          -0.734375,
          -22.625,
          42.25,
          -29.125,
          -14.8125,
          -63.25,
          15.125,
          13.6875,
          -127.0,
          36.75,
          -96.5,
          -4.9375,
          111.5,
          18.875,
          -12.8125,
          -114.0,
          -48.75,
          -64.5,
          -13.3125,
          45.25,
          -72.5,
          -6.8125,
          148.0,
          21.125,
          328.0,
          60.0,
          156.0,
          77.0,
          2.84375,
          62.25,
          126.5,
          -73.5,
          -31.75,
          32.25,
          -37.25,
          -107.0,
          149.0,
          47.5,
          55.0,
          -116.5,
          135.0,
          148.0,
          87.0,
          99.5,
          55.75,
          -5.3125,
          -73.5,
          -14.3125,
          32.75,
          69.0,
          11.4375,
          15.125,
          -141.0,
          -140.0
        ],
        "freivalds_rho": 0.0017466872424482366,
        "sm_clock_mhz": 2235.0,
        "temp_c": 65.5,
        "power_w": 447.07,
        "cov_samples": 2.0,
        "peak_mem_bytes": 1108607488.0
      },
      {
        "workload": "gemm",
        "variant": "fp8",
        "repeat": 4,
        "throughput": 520.6399731356985,
        "unit": "TFLOP/s",
        "seconds": 0.0844738540649414,
        "work": 43980465111040.0,
        "output_digest": "456d82c1b1295f6c34baaabf22c8c562083ae313bfbc7dbf57b43149e825a0b2",
        "fp_sample": [
          -68.0,
          55.25,
          -33.75,
          -53.0,
          -156.0,
          -81.0,
          -82.5,
          200.0,
          67.0,
          89.5,
          -0.734375,
          -22.625,
          42.25,
          -29.125,
          -14.8125,
          -63.25,
          15.125,
          13.6875,
          -127.0,
          36.75,
          -96.5,
          -4.9375,
          111.5,
          18.875,
          -12.8125,
          -114.0,
          -48.75,
          -64.5,
          -13.3125,
          45.25,
          -72.5,
          -6.8125,
          148.0,
          21.125,
          328.0,
          60.0,
          156.0,
          77.0,
          2.84375,
          62.25,
          126.5,
          -73.5,
          -31.75,
          32.25,
          -37.25,
          -107.0,
          149.0,
          47.5,
          55.0,
          -116.5,
          135.0,
          148.0,
          87.0,
          99.5,
          55.75,
          -5.3125,
          -73.5,
          -14.3125,
          32.75,
          69.0,
          11.4375,
          15.125,
          -141.0,
          -140.0
        ],
        "freivalds_rho": 0.0017466872424482366,
        "sm_clock_mhz": 2235.0,
        "temp_c": 62.0,
        "power_w": 429.3,
        "cov_samples": 2.0,
        "peak_mem_bytes": 1108607488.0
      },
      {
        "workload": "gemm",
        "variant": "fp8",
        "repeat": 5,
        "throughput": 516.1913821451916,
        "unit": "TFLOP/s",
        "seconds": 0.08520185852050781,
        "work": 43980465111040.0,
        "output_digest": "456d82c1b1295f6c34baaabf22c8c562083ae313bfbc7dbf57b43149e825a0b2",
        "fp_sample": [
          -68.0,
          55.25,
          -33.75,
          -53.0,
          -156.0,
          -81.0,
          -82.5,
          200.0,
          67.0,
          89.5,
          -0.734375,
          -22.625,
          42.25,
          -29.125,
          -14.8125,
          -63.25,
          15.125,
          13.6875,
          -127.0,
          36.75,
          -96.5,
          -4.9375,
          111.5,
          18.875,
          -12.8125,
          -114.0,
          -48.75,
          -64.5,
          -13.3125,
          45.25,
          -72.5,
          -6.8125,
          148.0,
          21.125,
          328.0,
          60.0,
          156.0,
          77.0,
          2.84375,
          62.25,
          126.5,
          -73.5,
          -31.75,
          32.25,
          -37.25,
          -107.0,
          149.0,
          47.5,
          55.0,
          -116.5,
          135.0,
          148.0,
          87.0,
          99.5,
          55.75,
          -5.3125,
          -73.5,
          -14.3125,
          32.75,
          69.0,
          11.4375,
          15.125,
          -141.0,
          -140.0
        ],
        "freivalds_rho": 0.0017466872424482366,
        "sm_clock_mhz": 2250.0,
        "temp_c": 65.5,
        "power_w": 429.2,
        "cov_samples": 2.0,
        "peak_mem_bytes": 1108607488.0
      },
      {
        "workload": "gemm",
        "variant": "fp8",
        "repeat": 6,
        "throughput": 517.5575298331165,
        "unit": "TFLOP/s",
        "seconds": 0.08497695922851563,
        "work": 43980465111040.0,
        "output_digest": "456d82c1b1295f6c34baaabf22c8c562083ae313bfbc7dbf57b43149e825a0b2",
        "fp_sample": [
          -68.0,
          55.25,
          -33.75,
          -53.0,
          -156.0,
          -81.0,
          -82.5,
          200.0,
          67.0,
          89.5,
          -0.734375,
          -22.625,
          42.25,
          -29.125,
          -14.8125,
          -63.25,
          15.125,
          13.6875,
          -127.0,
          36.75,
          -96.5,
          -4.9375,
          111.5,
          18.875,
          -12.8125,
          -114.0,
          -48.75,
          -64.5,
          -13.3125,
          45.25,
          -72.5,
          -6.8125,
          148.0,
          21.125,
          328.0,
          60.0,
          156.0,
          77.0,
          2.84375,
          62.25,
          126.5,
          -73.5,
          -31.75,
          32.25,
          -37.25,
          -107.0,
          149.0,
          47.5,
          55.0,
          -116.5,
          135.0,
          148.0,
          87.0,
          99.5,
          55.75,
          -5.3125,
          -73.5,
          -14.3125,
          32.75,
          69.0,
          11.4375,
          15.125,
          -141.0,
          -140.0
        ],
        "freivalds_rho": 0.0017466872424482366,
        "sm_clock_mhz": 2268.5,
        "temp_c": 62.0,
        "power_w": 419.045,
        "cov_samples": 2.0,
        "peak_mem_bytes": 1108607488.0
      },
      {
        "workload": "gemm",
        "variant": "fp8",
        "repeat": 7,
        "throughput": 516.3787429737016,
        "unit": "TFLOP/s",
        "seconds": 0.08517094421386719,
        "work": 43980465111040.0,
        "output_digest": "456d82c1b1295f6c34baaabf22c8c562083ae313bfbc7dbf57b43149e825a0b2",
        "fp_sample": [
          -68.0,
          55.25,
          -33.75,
          -53.0,
          -156.0,
          -81.0,
          -82.5,
          200.0,
          67.0,
          89.5,
          -0.734375,
          -22.625,
          42.25,
          -29.125,
          -14.8125,
          -63.25,
          15.125,
          13.6875,
          -127.0,
          36.75,
          -96.5,
          -4.9375,
          111.5,
          18.875,
          -12.8125,
          -114.0,
          -48.75,
          -64.5,
          -13.3125,
          45.25,
          -72.5,
          -6.8125,
          148.0,
          21.125,
          328.0,
          60.0,
          156.0,
          77.0,
          2.84375,
          62.25,
          126.5,
          -73.5,
          -31.75,
          32.25,
          -37.25,
          -107.0,
          149.0,
          47.5,
          55.0,
          -116.5,
          135.0,
          148.0,
          87.0,
          99.5,
          55.75,
          -5.3125,
          -73.5,
          -14.3125,
          32.75,
          69.0,
          11.4375,
          15.125,
          -141.0,
          -140.0
        ],
        "freivalds_rho": 0.0017466872424482366,
        "sm_clock_mhz": 2287.0,
        "temp_c": 65.5,
        "power_w": 419.075,
        "cov_samples": 2.0,
        "peak_mem_bytes": 1108607488.0
      },
      {
        "workload": "hbm_triad",
        "variant": "f32",
        "repeat": 0,
        "throughput": 1577.155292328005,
        "unit": "GB/s",
        "seconds": 0.7189345092773437,
        "work": 1133871366144.0,
        "output_digest": "e993b04b4a3e746f902a812954e24b49b0b962f71df81da879aafe4d0dc8b44b",
        "fp_sample": [
          2.0198140144348145,
          2.9521098136901855,
          1.8888442516326904,
          1.7183747291564941,
          0.8520669937133789,
          1.0979225635528564,
          1.5471625328063965,
          1.7001211643218994,
          1.6003131866455078,
          0.4869344234466553,
          0.44713595509529114,
          2.4207539558410645,
          1.5192281007766724,
          0.2104073166847229,
          1.3003864288330078,
          1.8538780212402344,
          2.8862993717193604,
          1.1370604038238525,
          1.0981686115264893,
          1.8441567420959473,
          0.8823596239089966,
          0.9066141247749329,
          2.2229127883911133,
          2.539018154144287,
          0.9446226358413696,
          2.3051376342773438,
          2.1579854488372803,
          1.273205041885376,
          2.2882065773010254,
          2.6135334968566895,
          1.4088079929351807,
          1.1355502605438232,
          2.0897057056427,
          1.7277909517288208,
          1.6493933200836182,
          1.4057917594909668,
          1.274431586265564,
          0.7652138471603394,
          0.389346182346344,
          2.0850536823272705,
          0.2422257661819458,
          0.6615298390388489,
          0.6713465452194214,
          1.9080249071121216,
          1.8998656272888184,
          1.1068909168243408,
          1.2183504104614258,
          0.27718690037727356,
          1.6283984184265137,
          1.8204463720321655,
          1.112450122833252,
          1.8077754974365234,
          1.067159652709961,
          0.5129426121711731,
          1.8216309547424316,
          1.0386996269226074,
          2.116978168487549,
          0.284483939409256,
          1.6715648174285889,
          0.7148971557617188,
          1.8025155067443848,
          2.2921764850616455,
          2.466416597366333,
          2.2935709953308105
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2657.545,
        "temp_c": 58.0,
        "power_w": 400.349,
        "cov_samples": 11.0,
        "peak_mem_bytes": 25803359744.0
      },
      {
        "workload": "hbm_triad",
        "variant": "f32",
        "repeat": 1,
        "throughput": 1577.4667942041215,
        "unit": "GB/s",
        "seconds": 0.7187925415039063,
        "work": 1133871366144.0,
        "output_digest": "e993b04b4a3e746f902a812954e24b49b0b962f71df81da879aafe4d0dc8b44b",
        "fp_sample": [
          2.0198140144348145,
          2.9521098136901855,
          1.8888442516326904,
          1.7183747291564941,
          0.8520669937133789,
          1.0979225635528564,
          1.5471625328063965,
          1.7001211643218994,
          1.6003131866455078,
          0.4869344234466553,
          0.44713595509529114,
          2.4207539558410645,
          1.5192281007766724,
          0.2104073166847229,
          1.3003864288330078,
          1.8538780212402344,
          2.8862993717193604,
          1.1370604038238525,
          1.0981686115264893,
          1.8441567420959473,
          0.8823596239089966,
          0.9066141247749329,
          2.2229127883911133,
          2.539018154144287,
          0.9446226358413696,
          2.3051376342773438,
          2.1579854488372803,
          1.273205041885376,
          2.2882065773010254,
          2.6135334968566895,
          1.4088079929351807,
          1.1355502605438232,
          2.0897057056427,
          1.7277909517288208,
          1.6493933200836182,
          1.4057917594909668,
          1.274431586265564,
          0.7652138471603394,
          0.389346182346344,
          2.0850536823272705,
          0.2422257661819458,
          0.6615298390388489,
          0.6713465452194214,
          1.9080249071121216,
          1.8998656272888184,
          1.1068909168243408,
          1.2183504104614258,
          0.27718690037727356,
          1.6283984184265137,
          1.8204463720321655,
          1.112450122833252,
          1.8077754974365234,
          1.067159652709961,
          0.5129426121711731,
          1.8216309547424316,
          1.0386996269226074,
          2.116978168487549,
          0.284483939409256,
          1.6715648174285889,
          0.7148971557617188,
          1.8025155067443848,
          2.2921764850616455,
          2.466416597366333,
          2.2935709953308105
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2858.182,
        "temp_c": 57.364,
        "power_w": 363.93,
        "cov_samples": 11.0,
        "peak_mem_bytes": 25803359744.0
      },
      {
        "workload": "hbm_triad",
        "variant": "f32",
        "repeat": 2,
        "throughput": 1577.7971795273336,
        "unit": "GB/s",
        "seconds": 0.7186420288085937,
        "work": 1133871366144.0,
        "output_digest": "e993b04b4a3e746f902a812954e24b49b0b962f71df81da879aafe4d0dc8b44b",
        "fp_sample": [
          2.0198140144348145,
          2.9521098136901855,
          1.8888442516326904,
          1.7183747291564941,
          0.8520669937133789,
          1.0979225635528564,
          1.5471625328063965,
          1.7001211643218994,
          1.6003131866455078,
          0.4869344234466553,
          0.44713595509529114,
          2.4207539558410645,
          1.5192281007766724,
          0.2104073166847229,
          1.3003864288330078,
          1.8538780212402344,
          2.8862993717193604,
          1.1370604038238525,
          1.0981686115264893,
          1.8441567420959473,
          0.8823596239089966,
          0.9066141247749329,
          2.2229127883911133,
          2.539018154144287,
          0.9446226358413696,
          2.3051376342773438,
          2.1579854488372803,
          1.273205041885376,
          2.2882065773010254,
          2.6135334968566895,
          1.4088079929351807,
          1.1355502605438232,
          2.0897057056427,
          1.7277909517288208,
          1.6493933200836182,
          1.4057917594909668,
          1.274431586265564,
          0.7652138471603394,
          0.389346182346344,
          2.0850536823272705,
          0.2422257661819458,
          0.6615298390388489,
          0.6713465452194214,
          1.9080249071121216,
          1.8998656272888184,
          1.1068909168243408,
          1.2183504104614258,
          0.27718690037727356,
          1.6283984184265137,
          1.8204463720321655,
          1.112450122833252,
          1.8077754974365234,
          1.067159652709961,
          0.5129426121711731,
          1.8216309547424316,
          1.0386996269226074,
          2.116978168487549,
          0.284483939409256,
          1.6715648174285889,
          0.7148971557617188,
          1.8025155067443848,
          2.2921764850616455,
          2.466416597366333,
          2.2935709953308105
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2860.091,
        "temp_c": 57.545,
        "power_w": 353.013,
        "cov_samples": 11.0,
        "peak_mem_bytes": 25803359744.0
      },
      {
        "workload": "hbm_triad",
        "variant": "f32",
        "repeat": 3,
        "throughput": 1577.997809421609,
        "unit": "GB/s",
        "seconds": 0.7185506591796875,
        "work": 1133871366144.0,
        "output_digest": "e993b04b4a3e746f902a812954e24b49b0b962f71df81da879aafe4d0dc8b44b",
        "fp_sample": [
          2.0198140144348145,
          2.9521098136901855,
          1.8888442516326904,
          1.7183747291564941,
          0.8520669937133789,
          1.0979225635528564,
          1.5471625328063965,
          1.7001211643218994,
          1.6003131866455078,
          0.4869344234466553,
          0.44713595509529114,
          2.4207539558410645,
          1.5192281007766724,
          0.2104073166847229,
          1.3003864288330078,
          1.8538780212402344,
          2.8862993717193604,
          1.1370604038238525,
          1.0981686115264893,
          1.8441567420959473,
          0.8823596239089966,
          0.9066141247749329,
          2.2229127883911133,
          2.539018154144287,
          0.9446226358413696,
          2.3051376342773438,
          2.1579854488372803,
          1.273205041885376,
          2.2882065773010254,
          2.6135334968566895,
          1.4088079929351807,
          1.1355502605438232,
          2.0897057056427,
          1.7277909517288208,
          1.6493933200836182,
          1.4057917594909668,
          1.274431586265564,
          0.7652138471603394,
          0.389346182346344,
          2.0850536823272705,
          0.2422257661819458,
          0.6615298390388489,
          0.6713465452194214,
          1.9080249071121216,
          1.8998656272888184,
          1.1068909168243408,
          1.2183504104614258,
          0.27718690037727356,
          1.6283984184265137,
          1.8204463720321655,
          1.112450122833252,
          1.8077754974365234,
          1.067159652709961,
          0.5129426121711731,
          1.8216309547424316,
          1.0386996269226074,
          2.116978168487549,
          0.284483939409256,
          1.6715648174285889,
          0.7148971557617188,
          1.8025155067443848,
          2.2921764850616455,
          2.466416597366333,
          2.2935709953308105
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2858.182,
        "temp_c": 57.545,
        "power_w": 360.981,
        "cov_samples": 11.0,
        "peak_mem_bytes": 25803359744.0
      },
      {
        "workload": "hbm_triad",
        "variant": "f32",
        "repeat": 4,
        "throughput": 1577.9164523395098,
        "unit": "GB/s",
        "seconds": 0.7185877075195313,
        "work": 1133871366144.0,
        "output_digest": "e993b04b4a3e746f902a812954e24b49b0b962f71df81da879aafe4d0dc8b44b",
        "fp_sample": [
          2.0198140144348145,
          2.9521098136901855,
          1.8888442516326904,
          1.7183747291564941,
          0.8520669937133789,
          1.0979225635528564,
          1.5471625328063965,
          1.7001211643218994,
          1.6003131866455078,
          0.4869344234466553,
          0.44713595509529114,
          2.4207539558410645,
          1.5192281007766724,
          0.2104073166847229,
          1.3003864288330078,
          1.8538780212402344,
          2.8862993717193604,
          1.1370604038238525,
          1.0981686115264893,
          1.8441567420959473,
          0.8823596239089966,
          0.9066141247749329,
          2.2229127883911133,
          2.539018154144287,
          0.9446226358413696,
          2.3051376342773438,
          2.1579854488372803,
          1.273205041885376,
          2.2882065773010254,
          2.6135334968566895,
          1.4088079929351807,
          1.1355502605438232,
          2.0897057056427,
          1.7277909517288208,
          1.6493933200836182,
          1.4057917594909668,
          1.274431586265564,
          0.7652138471603394,
          0.389346182346344,
          2.0850536823272705,
          0.2422257661819458,
          0.6615298390388489,
          0.6713465452194214,
          1.9080249071121216,
          1.8998656272888184,
          1.1068909168243408,
          1.2183504104614258,
          0.27718690037727356,
          1.6283984184265137,
          1.8204463720321655,
          1.112450122833252,
          1.8077754974365234,
          1.067159652709961,
          0.5129426121711731,
          1.8216309547424316,
          1.0386996269226074,
          2.116978168487549,
          0.284483939409256,
          1.6715648174285889,
          0.7148971557617188,
          1.8025155067443848,
          2.2921764850616455,
          2.466416597366333,
          2.2935709953308105
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2862.182,
        "temp_c": 57.636,
        "power_w": 362.783,
        "cov_samples": 11.0,
        "peak_mem_bytes": 25803359744.0
      },
      {
        "workload": "hbm_triad",
        "variant": "f32",
        "repeat": 5,
        "throughput": 1577.5738260388548,
        "unit": "GB/s",
        "seconds": 0.7187437744140625,
        "work": 1133871366144.0,
        "output_digest": "e993b04b4a3e746f902a812954e24b49b0b962f71df81da879aafe4d0dc8b44b",
        "fp_sample": [
          2.0198140144348145,
          2.9521098136901855,
          1.8888442516326904,
          1.7183747291564941,
          0.8520669937133789,
          1.0979225635528564,
          1.5471625328063965,
          1.7001211643218994,
          1.6003131866455078,
          0.4869344234466553,
          0.44713595509529114,
          2.4207539558410645,
          1.5192281007766724,
          0.2104073166847229,
          1.3003864288330078,
          1.8538780212402344,
          2.8862993717193604,
          1.1370604038238525,
          1.0981686115264893,
          1.8441567420959473,
          0.8823596239089966,
          0.9066141247749329,
          2.2229127883911133,
          2.539018154144287,
          0.9446226358413696,
          2.3051376342773438,
          2.1579854488372803,
          1.273205041885376,
          2.2882065773010254,
          2.6135334968566895,
          1.4088079929351807,
          1.1355502605438232,
          2.0897057056427,
          1.7277909517288208,
          1.6493933200836182,
          1.4057917594909668,
          1.274431586265564,
          0.7652138471603394,
          0.389346182346344,
          2.0850536823272705,
          0.2422257661819458,
          0.6615298390388489,
          0.6713465452194214,
          1.9080249071121216,
          1.8998656272888184,
          1.1068909168243408,
          1.2183504104614258,
          0.27718690037727356,
          1.6283984184265137,
          1.8204463720321655,
          1.112450122833252,
          1.8077754974365234,
          1.067159652709961,
          0.5129426121711731,
          1.8216309547424316,
          1.0386996269226074,
          2.116978168487549,
          0.284483939409256,
          1.6715648174285889,
          0.7148971557617188,
          1.8025155067443848,
          2.2921764850616455,
          2.466416597366333,
          2.2935709953308105
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2860.091,
        "temp_c": 57.455,
        "power_w": 359.436,
        "cov_samples": 11.0,
        "peak_mem_bytes": 25803359744.0
      },
      {
        "workload": "hbm_triad",
        "variant": "f32",
        "repeat": 6,
        "throughput": 1577.358035803946,
        "unit": "GB/s",
        "seconds": 0.7188421020507813,
        "work": 1133871366144.0,
        "output_digest": "e993b04b4a3e746f902a812954e24b49b0b962f71df81da879aafe4d0dc8b44b",
        "fp_sample": [
          2.0198140144348145,
          2.9521098136901855,
          1.8888442516326904,
          1.7183747291564941,
          0.8520669937133789,
          1.0979225635528564,
          1.5471625328063965,
          1.7001211643218994,
          1.6003131866455078,
          0.4869344234466553,
          0.44713595509529114,
          2.4207539558410645,
          1.5192281007766724,
          0.2104073166847229,
          1.3003864288330078,
          1.8538780212402344,
          2.8862993717193604,
          1.1370604038238525,
          1.0981686115264893,
          1.8441567420959473,
          0.8823596239089966,
          0.9066141247749329,
          2.2229127883911133,
          2.539018154144287,
          0.9446226358413696,
          2.3051376342773438,
          2.1579854488372803,
          1.273205041885376,
          2.2882065773010254,
          2.6135334968566895,
          1.4088079929351807,
          1.1355502605438232,
          2.0897057056427,
          1.7277909517288208,
          1.6493933200836182,
          1.4057917594909668,
          1.274431586265564,
          0.7652138471603394,
          0.389346182346344,
          2.0850536823272705,
          0.2422257661819458,
          0.6615298390388489,
          0.6713465452194214,
          1.9080249071121216,
          1.8998656272888184,
          1.1068909168243408,
          1.2183504104614258,
          0.27718690037727356,
          1.6283984184265137,
          1.8204463720321655,
          1.112450122833252,
          1.8077754974365234,
          1.067159652709961,
          0.5129426121711731,
          1.8216309547424316,
          1.0386996269226074,
          2.116978168487549,
          0.284483939409256,
          1.6715648174285889,
          0.7148971557617188,
          1.8025155067443848,
          2.2921764850616455,
          2.466416597366333,
          2.2935709953308105
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2861.1,
        "temp_c": 57.6,
        "power_w": 356.909,
        "cov_samples": 10.0,
        "peak_mem_bytes": 25803359744.0
      },
      {
        "workload": "hbm_triad",
        "variant": "f32",
        "repeat": 7,
        "throughput": 1577.8735656567058,
        "unit": "GB/s",
        "seconds": 0.7186072387695313,
        "work": 1133871366144.0,
        "output_digest": "e993b04b4a3e746f902a812954e24b49b0b962f71df81da879aafe4d0dc8b44b",
        "fp_sample": [
          2.0198140144348145,
          2.9521098136901855,
          1.8888442516326904,
          1.7183747291564941,
          0.8520669937133789,
          1.0979225635528564,
          1.5471625328063965,
          1.7001211643218994,
          1.6003131866455078,
          0.4869344234466553,
          0.44713595509529114,
          2.4207539558410645,
          1.5192281007766724,
          0.2104073166847229,
          1.3003864288330078,
          1.8538780212402344,
          2.8862993717193604,
          1.1370604038238525,
          1.0981686115264893,
          1.8441567420959473,
          0.8823596239089966,
          0.9066141247749329,
          2.2229127883911133,
          2.539018154144287,
          0.9446226358413696,
          2.3051376342773438,
          2.1579854488372803,
          1.273205041885376,
          2.2882065773010254,
          2.6135334968566895,
          1.4088079929351807,
          1.1355502605438232,
          2.0897057056427,
          1.7277909517288208,
          1.6493933200836182,
          1.4057917594909668,
          1.274431586265564,
          0.7652138471603394,
          0.389346182346344,
          2.0850536823272705,
          0.2422257661819458,
          0.6615298390388489,
          0.6713465452194214,
          1.9080249071121216,
          1.8998656272888184,
          1.1068909168243408,
          1.2183504104614258,
          0.27718690037727356,
          1.6283984184265137,
          1.8204463720321655,
          1.112450122833252,
          1.8077754974365234,
          1.067159652709961,
          0.5129426121711731,
          1.8216309547424316,
          1.0386996269226074,
          2.116978168487549,
          0.284483939409256,
          1.6715648174285889,
          0.7148971557617188,
          1.8025155067443848,
          2.2921764850616455,
          2.466416597366333,
          2.2935709953308105
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2856.6,
        "temp_c": 57.8,
        "power_w": 359.255,
        "cov_samples": 10.0,
        "peak_mem_bytes": 25803359744.0
      },
      {
        "workload": "attention",
        "variant": "bf16",
        "repeat": 0,
        "throughput": 147.52578758374187,
        "unit": "TFLOP/s",
        "seconds": 0.005589759826660156,
        "work": 824633720832.0,
        "output_digest": "d6906258b0988d6d26f923e96d35acc7fa57a808eb1ccae29b4a49b5d082d1f6",
        "fp_sample": [
          1.015625,
          -0.006744384765625,
          0.02587890625,
          0.0203857421875,
          0.22265625,
          -0.035400390625,
          0.040283203125,
          -0.005096435546875,
          0.125,
          0.1455078125,
          -0.0284423828125,
          0.00677490234375,
          0.0673828125,
          0.0625,
          -0.0126953125,
          -0.0791015625,
          0.1025390625,
          0.0537109375,
          0.058349609375,
          0.0213623046875,
          0.0654296875,
          0.010009765625,
          0.0155029296875,
          0.006195068359375,
          0.0517578125,
          -0.01123046875,
          0.0299072265625,
          -0.002716064453125,
          -0.08203125,
          -0.01007080078125,
          -0.00640869140625,
          -0.01708984375,
          -0.08154296875,
          0.0439453125,
          -0.0262451171875,
          -0.02392578125,
          -0.00811767578125,
          -0.0245361328125,
          -0.0174560546875,
          -0.032470703125,
          0.00921630859375,
          0.042724609375,
          -0.059814453125,
          -0.01434326171875,
          0.0225830078125,
          0.06982421875,
          -0.0014190673828125,
          -0.0361328125,
          -0.036376953125,
          -0.02392578125,
          -0.011474609375,
          0.0166015625,
          0.11572265625,
          0.006591796875,
          0.051025390625,
          0.0196533203125,
          0.091796875,
          0.036865234375,
          -0.00958251953125,
          -0.0693359375,
          -0.006500244140625,
          -0.03271484375,
          0.0213623046875,
          0.030517578125
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2850.0,
        "temp_c": 58.0,
        "power_w": 353.75,
        "cov_samples": 1.0,
        "peak_mem_bytes": 117703680.0
      },
      {
        "workload": "attention",
        "variant": "bf16",
        "repeat": 1,
        "throughput": 147.67288633522247,
        "unit": "TFLOP/s",
        "seconds": 0.005584191799163818,
        "work": 824633720832.0,
        "output_digest": "d6906258b0988d6d26f923e96d35acc7fa57a808eb1ccae29b4a49b5d082d1f6",
        "fp_sample": [
          1.015625,
          -0.006744384765625,
          0.02587890625,
          0.0203857421875,
          0.22265625,
          -0.035400390625,
          0.040283203125,
          -0.005096435546875,
          0.125,
          0.1455078125,
          -0.0284423828125,
          0.00677490234375,
          0.0673828125,
          0.0625,
          -0.0126953125,
          -0.0791015625,
          0.1025390625,
          0.0537109375,
          0.058349609375,
          0.0213623046875,
          0.0654296875,
          0.010009765625,
          0.0155029296875,
          0.006195068359375,
          0.0517578125,
          -0.01123046875,
          0.0299072265625,
          -0.002716064453125,
          -0.08203125,
          -0.01007080078125,
          -0.00640869140625,
          -0.01708984375,
          -0.08154296875,
          0.0439453125,
          -0.0262451171875,
          -0.02392578125,
          -0.00811767578125,
          -0.0245361328125,
          -0.0174560546875,
          -0.032470703125,
          0.00921630859375,
          0.042724609375,
          -0.059814453125,
          -0.01434326171875,
          0.0225830078125,
          0.06982421875,
          -0.0014190673828125,
          -0.0361328125,
          -0.036376953125,
          -0.02392578125,
          -0.011474609375,
          0.0166015625,
          0.11572265625,
          0.006591796875,
          0.051025390625,
          0.0196533203125,
          0.091796875,
          0.036865234375,
          -0.00958251953125,
          -0.0693359375,
          -0.006500244140625,
          -0.03271484375,
          0.0213623046875,
          0.030517578125
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2850.0,
        "temp_c": 56.0,
        "power_w": 333.38,
        "cov_samples": 1.0,
        "peak_mem_bytes": 117703680.0
      },
      {
        "workload": "attention",
        "variant": "bf16",
        "repeat": 2,
        "throughput": 147.99854660669334,
        "unit": "TFLOP/s",
        "seconds": 0.005571904182434082,
        "work": 824633720832.0,
        "output_digest": "d6906258b0988d6d26f923e96d35acc7fa57a808eb1ccae29b4a49b5d082d1f6",
        "fp_sample": [
          1.015625,
          -0.006744384765625,
          0.02587890625,
          0.0203857421875,
          0.22265625,
          -0.035400390625,
          0.040283203125,
          -0.005096435546875,
          0.125,
          0.1455078125,
          -0.0284423828125,
          0.00677490234375,
          0.0673828125,
          0.0625,
          -0.0126953125,
          -0.0791015625,
          0.1025390625,
          0.0537109375,
          0.058349609375,
          0.0213623046875,
          0.0654296875,
          0.010009765625,
          0.0155029296875,
          0.006195068359375,
          0.0517578125,
          -0.01123046875,
          0.0299072265625,
          -0.002716064453125,
          -0.08203125,
          -0.01007080078125,
          -0.00640869140625,
          -0.01708984375,
          -0.08154296875,
          0.0439453125,
          -0.0262451171875,
          -0.02392578125,
          -0.00811767578125,
          -0.0245361328125,
          -0.0174560546875,
          -0.032470703125,
          0.00921630859375,
          0.042724609375,
          -0.059814453125,
          -0.01434326171875,
          0.0225830078125,
          0.06982421875,
          -0.0014190673828125,
          -0.0361328125,
          -0.036376953125,
          -0.02392578125,
          -0.011474609375,
          0.0166015625,
          0.11572265625,
          0.006591796875,
          0.051025390625,
          0.0196533203125,
          0.091796875,
          0.036865234375,
          -0.00958251953125,
          -0.0693359375,
          -0.006500244140625,
          -0.03271484375,
          0.0213623046875,
          0.030517578125
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2887.0,
        "temp_c": 55.0,
        "power_w": 333.38,
        "cov_samples": 1.0,
        "peak_mem_bytes": 117703680.0
      },
      {
        "workload": "attention",
        "variant": "bf16",
        "repeat": 3,
        "throughput": 147.5452084223524,
        "unit": "TFLOP/s",
        "seconds": 0.0055890240669250486,
        "work": 824633720832.0,
        "output_digest": "d6906258b0988d6d26f923e96d35acc7fa57a808eb1ccae29b4a49b5d082d1f6",
        "fp_sample": [
          1.015625,
          -0.006744384765625,
          0.02587890625,
          0.0203857421875,
          0.22265625,
          -0.035400390625,
          0.040283203125,
          -0.005096435546875,
          0.125,
          0.1455078125,
          -0.0284423828125,
          0.00677490234375,
          0.0673828125,
          0.0625,
          -0.0126953125,
          -0.0791015625,
          0.1025390625,
          0.0537109375,
          0.058349609375,
          0.0213623046875,
          0.0654296875,
          0.010009765625,
          0.0155029296875,
          0.006195068359375,
          0.0517578125,
          -0.01123046875,
          0.0299072265625,
          -0.002716064453125,
          -0.08203125,
          -0.01007080078125,
          -0.00640869140625,
          -0.01708984375,
          -0.08154296875,
          0.0439453125,
          -0.0262451171875,
          -0.02392578125,
          -0.00811767578125,
          -0.0245361328125,
          -0.0174560546875,
          -0.032470703125,
          0.00921630859375,
          0.042724609375,
          -0.059814453125,
          -0.01434326171875,
          0.0225830078125,
          0.06982421875,
          -0.0014190673828125,
          -0.0361328125,
          -0.036376953125,
          -0.02392578125,
          -0.011474609375,
          0.0166015625,
          0.11572265625,
          0.006591796875,
          0.051025390625,
          0.0196533203125,
          0.091796875,
          0.036865234375,
          -0.00958251953125,
          -0.0693359375,
          -0.006500244140625,
          -0.03271484375,
          0.0213623046875,
          0.030517578125
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2887.0,
        "temp_c": 55.0,
        "power_w": 327.3,
        "cov_samples": 1.0,
        "peak_mem_bytes": 117703680.0
      },
      {
        "workload": "attention",
        "variant": "bf16",
        "repeat": 4,
        "throughput": 147.2905263395255,
        "unit": "TFLOP/s",
        "seconds": 0.005598688125610351,
        "work": 824633720832.0,
        "output_digest": "d6906258b0988d6d26f923e96d35acc7fa57a808eb1ccae29b4a49b5d082d1f6",
        "fp_sample": [
          1.015625,
          -0.006744384765625,
          0.02587890625,
          0.0203857421875,
          0.22265625,
          -0.035400390625,
          0.040283203125,
          -0.005096435546875,
          0.125,
          0.1455078125,
          -0.0284423828125,
          0.00677490234375,
          0.0673828125,
          0.0625,
          -0.0126953125,
          -0.0791015625,
          0.1025390625,
          0.0537109375,
          0.058349609375,
          0.0213623046875,
          0.0654296875,
          0.010009765625,
          0.0155029296875,
          0.006195068359375,
          0.0517578125,
          -0.01123046875,
          0.0299072265625,
          -0.002716064453125,
          -0.08203125,
          -0.01007080078125,
          -0.00640869140625,
          -0.01708984375,
          -0.08154296875,
          0.0439453125,
          -0.0262451171875,
          -0.02392578125,
          -0.00811767578125,
          -0.0245361328125,
          -0.0174560546875,
          -0.032470703125,
          0.00921630859375,
          0.042724609375,
          -0.059814453125,
          -0.01434326171875,
          0.0225830078125,
          0.06982421875,
          -0.0014190673828125,
          -0.0361328125,
          -0.036376953125,
          -0.02392578125,
          -0.011474609375,
          0.0166015625,
          0.11572265625,
          0.006591796875,
          0.051025390625,
          0.0196533203125,
          0.091796875,
          0.036865234375,
          -0.00958251953125,
          -0.0693359375,
          -0.006500244140625,
          -0.03271484375,
          0.0213623046875,
          0.030517578125
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2887.0,
        "temp_c": 55.0,
        "power_w": 311.07,
        "cov_samples": 1.0,
        "peak_mem_bytes": 117703680.0
      },
      {
        "workload": "attention",
        "variant": "bf16",
        "repeat": 5,
        "throughput": 147.50551632367095,
        "unit": "TFLOP/s",
        "seconds": 0.0055905280113220214,
        "work": 824633720832.0,
        "output_digest": "d6906258b0988d6d26f923e96d35acc7fa57a808eb1ccae29b4a49b5d082d1f6",
        "fp_sample": [
          1.015625,
          -0.006744384765625,
          0.02587890625,
          0.0203857421875,
          0.22265625,
          -0.035400390625,
          0.040283203125,
          -0.005096435546875,
          0.125,
          0.1455078125,
          -0.0284423828125,
          0.00677490234375,
          0.0673828125,
          0.0625,
          -0.0126953125,
          -0.0791015625,
          0.1025390625,
          0.0537109375,
          0.058349609375,
          0.0213623046875,
          0.0654296875,
          0.010009765625,
          0.0155029296875,
          0.006195068359375,
          0.0517578125,
          -0.01123046875,
          0.0299072265625,
          -0.002716064453125,
          -0.08203125,
          -0.01007080078125,
          -0.00640869140625,
          -0.01708984375,
          -0.08154296875,
          0.0439453125,
          -0.0262451171875,
          -0.02392578125,
          -0.00811767578125,
          -0.0245361328125,
          -0.0174560546875,
          -0.032470703125,
          0.00921630859375,
          0.042724609375,
          -0.059814453125,
          -0.01434326171875,
          0.0225830078125,
          0.06982421875,
          -0.0014190673828125,
          -0.0361328125,
          -0.036376953125,
          -0.02392578125,
          -0.011474609375,
          0.0166015625,
          0.11572265625,
          0.006591796875,
          0.051025390625,
          0.0196533203125,
          0.091796875,
          0.036865234375,
          -0.00958251953125,
          -0.0693359375,
          -0.006500244140625,
          -0.03271484375,
          0.0213623046875,
          0.030517578125
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2887.0,
        "temp_c": 57.0,
        "power_w": 311.07,
        "cov_samples": 1.0,
        "peak_mem_bytes": 117703680.0
      },
      {
        "workload": "attention",
        "variant": "bf16",
        "repeat": 6,
        "throughput": 146.71611014479015,
        "unit": "TFLOP/s",
        "seconds": 0.005620607852935791,
        "work": 824633720832.0,
        "output_digest": "d6906258b0988d6d26f923e96d35acc7fa57a808eb1ccae29b4a49b5d082d1f6",
        "fp_sample": [
          1.015625,
          -0.006744384765625,
          0.02587890625,
          0.0203857421875,
          0.22265625,
          -0.035400390625,
          0.040283203125,
          -0.005096435546875,
          0.125,
          0.1455078125,
          -0.0284423828125,
          0.00677490234375,
          0.0673828125,
          0.0625,
          -0.0126953125,
          -0.0791015625,
          0.1025390625,
          0.0537109375,
          0.058349609375,
          0.0213623046875,
          0.0654296875,
          0.010009765625,
          0.0155029296875,
          0.006195068359375,
          0.0517578125,
          -0.01123046875,
          0.0299072265625,
          -0.002716064453125,
          -0.08203125,
          -0.01007080078125,
          -0.00640869140625,
          -0.01708984375,
          -0.08154296875,
          0.0439453125,
          -0.0262451171875,
          -0.02392578125,
          -0.00811767578125,
          -0.0245361328125,
          -0.0174560546875,
          -0.032470703125,
          0.00921630859375,
          0.042724609375,
          -0.059814453125,
          -0.01434326171875,
          0.0225830078125,
          0.06982421875,
          -0.0014190673828125,
          -0.0361328125,
          -0.036376953125,
          -0.02392578125,
          -0.011474609375,
          0.0166015625,
          0.11572265625,
          0.006591796875,
          0.051025390625,
          0.0196533203125,
          0.091796875,
          0.036865234375,
          -0.00958251953125,
          -0.0693359375,
          -0.006500244140625,
          -0.03271484375,
          0.0213623046875,
          0.030517578125
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2902.0,
        "temp_c": 57.0,
        "power_w": 287.74,
        "cov_samples": 1.0,
        "peak_mem_bytes": 117703680.0
      },
      {
        "workload": "attention",
        "variant": "bf16",
        "repeat": 7,
        "throughput": 146.51423660506666,
        "unit": "TFLOP/s",
        "seconds": 0.005628352165222168,
        "work": 824633720832.0,
        "output_digest": "d6906258b0988d6d26f923e96d35acc7fa57a808eb1ccae29b4a49b5d082d1f6",
        "fp_sample": [
          1.015625,
          -0.006744384765625,
          0.02587890625,
          0.0203857421875,
          0.22265625,
          -0.035400390625,
          0.040283203125,
          -0.005096435546875,
          0.125,
          0.1455078125,
          -0.0284423828125,
          0.00677490234375,
          0.0673828125,
          0.0625,
          -0.0126953125,
          -0.0791015625,
          0.1025390625,
          0.0537109375,
          0.058349609375,
          0.0213623046875,
          0.0654296875,
          0.010009765625,
          0.0155029296875,
          0.006195068359375,
          0.0517578125,
          -0.01123046875,
          0.0299072265625,
          -0.002716064453125,
          -0.08203125,
          -0.01007080078125,
          -0.00640869140625,
          -0.01708984375,
          -0.08154296875,
          0.0439453125,
          -0.0262451171875,
          -0.02392578125,
          -0.00811767578125,
          -0.0245361328125,
          -0.0174560546875,
          -0.032470703125,
          0.00921630859375,
          0.042724609375,
          -0.059814453125,
          -0.01434326171875,
          0.0225830078125,
          0.06982421875,
          -0.0014190673828125,
          -0.0361328125,
          -0.036376953125,
          -0.02392578125,
          -0.011474609375,
          0.0166015625,
          0.11572265625,
          0.006591796875,
          0.051025390625,
          0.0196533203125,
          0.091796875,
          0.036865234375,
          -0.00958251953125,
          -0.0693359375,
          -0.006500244140625,
          -0.03271484375,
          0.0213623046875,
          0.030517578125
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2902.0,
        "temp_c": 55.0,
        "power_w": 253.93,
        "cov_samples": 1.0,
        "peak_mem_bytes": 117703680.0
      },
      {
        "workload": "scatter_add",
        "variant": "atomic",
        "repeat": 0,
        "throughput": 74.86263591785922,
        "unit": "Gelem/s",
        "seconds": 0.002689280033111572,
        "work": 201326592.0,
        "output_digest": "31811bb6b3f8aa06ff0ec6047f203576a111721edc4be42ac89f0a308747ecd9",
        "fp_sample": [
          0.6153070330619812,
          4.7589335441589355,
          10.245902061462402,
          6.493361949920654,
          -7.697229862213135,
          17.842037200927734,
          -22.85355567932129,
          -8.045960426330566,
          9.11780071258545,
          -14.85107135772705,
          15.134810447692871,
          6.353175640106201,
          15.308658599853516,
          -12.942298889160156,
          -14.19900131225586,
          5.171415328979492,
          5.765476226806641,
          -34.78850555419922,
          -32.395652770996094,
          -18.062456130981445,
          -13.463382720947266,
          12.266945838928223,
          7.267237663269043,
          -1.1291084289550781,
          -12.760918617248535,
          -37.3190803527832,
          -8.986806869506836,
          -28.121702194213867,
          -39.100894927978516,
          0.47313612699508667,
          -17.532258987426758,
          10.047572135925293,
          9.234681129455566,
          -0.2545388340950012,
          7.870088577270508,
          3.778651237487793,
          -12.742937088012695,
          21.51740264892578,
          3.0587992668151855,
          9.184701919555664,
          -5.853694438934326,
          1.2198545932769775,
          -8.090150833129883,
          20.624313354492188,
          4.022645950317383,
          10.857101440429688,
          -3.277909517288208,
          -4.491200923919678,
          15.891822814941406,
          20.670272827148438,
          5.691438674926758,
          12.071998596191406,
          -5.6211256980896,
          -22.57959747314453,
          8.5176420211792,
          -44.93175506591797,
          27.22364044189453,
          3.476627826690674,
          6.535658836364746,
          17.879135131835938,
          -32.93706130981445,
          7.903934478759766,
          34.969215393066406,
          17.298385620117188
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2902.0,
        "temp_c": 54.0,
        "power_w": 239.94,
        "cov_samples": 1.0,
        "peak_mem_bytes": 235405312.0
      },
      {
        "workload": "scatter_add",
        "variant": "atomic",
        "repeat": 1,
        "throughput": 74.99202768157569,
        "unit": "Gelem/s",
        "seconds": 0.0026846399307250976,
        "work": 201326592.0,
        "output_digest": "804d95872af56da36e73b7d846f0e75fb2512171f6fd2633cee09f8e57cdb702",
        "fp_sample": [
          0.615310549736023,
          4.758932113647461,
          10.245904922485352,
          6.49336051940918,
          -7.697229862213135,
          17.842037200927734,
          -22.853557586669922,
          -8.045961380004883,
          9.117803573608398,
          -14.851066589355469,
          15.134806632995605,
          6.35317325592041,
          15.3086576461792,
          -12.942293167114258,
          -14.199005126953125,
          5.171414852142334,
          5.765477180480957,
          -34.788509368896484,
          -32.39565658569336,
          -18.062458038330078,
          -13.46337890625,
          12.266944885253906,
          7.267247676849365,
          -1.1291062831878662,
          -12.760918617248535,
          -37.319087982177734,
          -8.986806869506836,
          -28.121688842773438,
          -39.10089874267578,
          0.4731331765651703,
          -17.532262802124023,
          10.047571182250977,
          9.234681129455566,
          -0.2545399069786072,
          7.870087146759033,
          3.778651714324951,
          -12.742935180664062,
          21.51740074157715,
          3.0588009357452393,
          9.184700012207031,
          -5.853698253631592,
          1.2198529243469238,
          -8.09014892578125,
          20.624319076538086,
          4.02264404296875,
          10.85710334777832,
          -3.277907133102417,
          -4.491199493408203,
          15.891816139221191,
          20.670276641845703,
          5.691440105438232,
          12.072000503540039,
          -5.621128082275391,
          -22.57960319519043,
          8.51765251159668,
          -44.93175506591797,
          27.223644256591797,
          3.476628303527832,
          6.535653114318848,
          17.87912940979004,
          -32.93706130981445,
          7.9039306640625,
          34.969215393066406,
          17.29837989807129
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2910.0,
        "temp_c": 55.0,
        "power_w": 239.94,
        "cov_samples": 1.0,
        "peak_mem_bytes": 235405312.0
      },
      {
        "workload": "scatter_add",
        "variant": "atomic",
        "repeat": 2,
        "throughput": 75.00543650178435,
        "unit": "Gelem/s",
        "seconds": 0.0026841599941253664,
        "work": 201326592.0,
        "output_digest": "f26c692d9a6b2cfe2753cc9e5ad82e102ff5490263dac99494b1aba72d6f5e46",
        "fp_sample": [
          0.6153073906898499,
          4.758924961090088,
          10.245903015136719,
          6.493360996246338,
          -7.697231769561768,
          17.8420352935791,
          -22.853557586669922,
          -8.045960426330566,
          9.117799758911133,
          -14.851067543029785,
          15.13480281829834,
          6.353173732757568,
          15.308652877807617,
          -12.94231128692627,
          -14.199004173278809,
          5.171411514282227,
          5.765478610992432,
          -34.788509368896484,
          -32.39566421508789,
          -18.062458038330078,
          -13.463382720947266,
          12.26694107055664,
          7.267247200012207,
          -1.129105567932129,
          -12.760916709899902,
          -37.3190803527832,
          -8.98680591583252,
          -28.121702194213867,
          -39.10089874267578,
          0.47313201427459717,
          -17.532258987426758,
          10.047571182250977,
          9.2346830368042,
          -0.254539430141449,
          7.870086669921875,
          3.7786507606506348,
          -12.742942810058594,
          21.517398834228516,
          3.0587985515594482,
          9.184700012207031,
          -5.853695869445801,
          1.2198548316955566,
          -8.090155601501465,
          20.62431526184082,
          4.022647857666016,
          10.857101440429688,
          -3.277904510498047,
          -4.4912028312683105,
          15.891816139221191,
          20.670284271240234,
          5.691442966461182,
          12.072006225585938,
          -5.62113094329834,
          -22.579605102539062,
          8.517647743225098,
          -44.9317512512207,
          27.223644256591797,
          3.476628303527832,
          6.535655975341797,
          17.87912940979004,
          -32.93706512451172,
          7.903933048248291,
          34.96921920776367,
          17.298377990722656
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2910.0,
        "temp_c": 55.0,
        "power_w": 216.32,
        "cov_samples": 1.0,
        "peak_mem_bytes": 235405312.0
      },
      {
        "workload": "scatter_add",
        "variant": "atomic",
        "repeat": 3,
        "throughput": 74.27490474524416,
        "unit": "Gelem/s",
        "seconds": 0.0027105600833892823,
        "work": 201326592.0,
        "output_digest": "5b8ef4bd4d64c5627c8518ccbe67372eb55b775050d01ba1711d7cb065c2f94b",
        "fp_sample": [
          0.6153122782707214,
          4.758934020996094,
          10.245902061462402,
          6.49336051940918,
          -7.69722843170166,
          17.842039108276367,
          -22.853557586669922,
          -8.04595947265625,
          9.117802619934082,
          -14.851066589355469,
          15.134812355041504,
          6.353172779083252,
          15.3086576461792,
          -12.942302703857422,
          -14.199004173278809,
          5.171414852142334,
          5.765477657318115,
          -34.78850555419922,
          -32.395660400390625,
          -18.062454223632812,
          -13.463377952575684,
          12.266942024230957,
          7.2672438621521,
          -1.1291061639785767,
          -12.760915756225586,
          -37.319091796875,
          -8.986804962158203,
          -28.121700286865234,
          -39.100894927978516,
          0.47313830256462097,
          -17.53226089477539,
          10.04757308959961,
          9.234681129455566,
          -0.25453975796699524,
          7.870085716247559,
          3.7786502838134766,
          -12.742938041687012,
          21.517398834228516,
          3.0588021278381348,
          9.18470287322998,
          -5.853699207305908,
          1.2198541164398193,
          -8.090156555175781,
          20.624311447143555,
          4.022644996643066,
          10.857105255126953,
          -3.2779088020324707,
          -4.491204261779785,
          15.891818046569824,
          20.67027473449707,
          5.691438674926758,
          12.071998596191406,
          -5.621122360229492,
          -22.579599380493164,
          8.517647743225098,
          -44.9317512512207,
          27.2236385345459,
          3.476627826690674,
          6.535655498504639,
          17.87912940979004,
          -32.93706130981445,
          7.903932094573975,
          34.96922302246094,
          17.298383712768555
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2910.0,
        "temp_c": 54.0,
        "power_w": 216.32,
        "cov_samples": 1.0,
        "peak_mem_bytes": 235405312.0
      },
      {
        "workload": "scatter_add",
        "variant": "atomic",
        "repeat": 4,
        "throughput": 74.42251369090292,
        "unit": "Gelem/s",
        "seconds": 0.002705183982849121,
        "work": 201326592.0,
        "output_digest": "c7e57d244b88757e17733f0d99706d0129fb12112ae6eba378dc48a8ee547667",
        "fp_sample": [
          0.6153098940849304,
          4.758934020996094,
          10.245904922485352,
          6.493360996246338,
          -7.697225570678711,
          17.842037200927734,
          -22.85355567932129,
          -8.045960426330566,
          9.117803573608398,
          -14.851068496704102,
          15.134806632995605,
          6.353173732757568,
          15.308653831481934,
          -12.94229507446289,
          -14.199005126953125,
          5.17141056060791,
          5.765477180480957,
          -34.78850555419922,
          -32.395652770996094,
          -18.062463760375977,
          -13.463377952575684,
          12.266944885253906,
          7.267241954803467,
          -1.1291069984436035,
          -12.760917663574219,
          -37.319087982177734,
          -8.986806869506836,
          -28.121692657470703,
          -39.10089874267578,
          0.4731329679489136,
          -17.53226089477539,
          10.047572135925293,
          9.234681129455566,
          -0.25454097986221313,
          7.87008810043335,
          3.778654098510742,
          -12.742937088012695,
          21.51740074157715,
          3.058800458908081,
          9.184700012207031,
          -5.853697299957275,
          1.2198526859283447,
          -8.090153694152832,
          20.624317169189453,
          4.022645950317383,
          10.857101440429688,
          -3.2779057025909424,
          -4.491203784942627,
          15.891819953918457,
          20.67028045654297,
          5.691437721252441,
          12.07199764251709,
          -5.621126174926758,
          -22.5795955657959,
          8.517644882202148,
          -44.931758880615234,
          27.2236385345459,
          3.476626396179199,
          6.535654067993164,
          17.87912940979004,
          -32.93706512451172,
          7.903934001922607,
          34.9692268371582,
          17.29837989807129
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2910.0,
        "temp_c": 54.0,
        "power_w": 173.01,
        "cov_samples": 1.0,
        "peak_mem_bytes": 235405312.0
      },
      {
        "workload": "scatter_add",
        "variant": "atomic",
        "repeat": 5,
        "throughput": 74.36709081535136,
        "unit": "Gelem/s",
        "seconds": 0.002707200050354004,
        "work": 201326592.0,
        "output_digest": "d9299350445d40cd0e5aa20c8c086c963bdddc3c1b7da8c79ca650f4a77276ec",
        "fp_sample": [
          0.6153073310852051,
          4.758932590484619,
          10.245903968811035,
          6.49336051940918,
          -7.697229862213135,
          17.842039108276367,
          -22.853565216064453,
          -8.04595947265625,
          9.117795944213867,
          -14.85107135772705,
          15.134810447692871,
          6.353173732757568,
          15.308658599853516,
          -12.94229507446289,
          -14.199003219604492,
          5.171413421630859,
          5.765477657318115,
          -34.788509368896484,
          -32.395660400390625,
          -18.062454223632812,
          -13.463382720947266,
          12.266946792602539,
          7.26724100112915,
          -1.1291089057922363,
          -12.760917663574219,
          -37.31908416748047,
          -8.98680591583252,
          -28.121694564819336,
          -39.10089874267578,
          0.47313192486763,
          -17.532262802124023,
          10.047569274902344,
          9.234681129455566,
          -0.254540354013443,
          7.870087146759033,
          3.7786519527435303,
          -12.742934226989746,
          21.51740264892578,
          3.0588014125823975,
          9.184704780578613,
          -5.853699207305908,
          1.2198489904403687,
          -8.090153694152832,
          20.624317169189453,
          4.022644519805908,
          10.85710334777832,
          -3.27791166305542,
          -4.491201877593994,
          15.891825675964355,
          20.670278549194336,
          5.6914381980896,
          12.072000503540039,
          -5.621125221252441,
          -22.579601287841797,
          8.517642974853516,
          -44.931758880615234,
          27.22364044189453,
          3.4766266345977783,
          6.5356597900390625,
          17.879135131835938,
          -32.93706512451172,
          7.9039306640625,
          34.969234466552734,
          17.298381805419922
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2910.0,
        "temp_c": 54.0,
        "power_w": 146.71,
        "cov_samples": 1.0,
        "peak_mem_bytes": 235405312.0
      },
      {
        "workload": "scatter_add",
        "variant": "atomic",
        "repeat": 6,
        "throughput": 74.39875091779551,
        "unit": "Gelem/s",
        "seconds": 0.002706048011779785,
        "work": 201326592.0,
        "output_digest": "a83e5394ad43cfda8a0e42b204bd1e6751cabb0ef46a43332dc1e19b07ede3cf",
        "fp_sample": [
          0.6153108477592468,
          4.758933067321777,
          10.245904922485352,
          6.493358135223389,
          -7.697230815887451,
          17.84203338623047,
          -22.85355567932129,
          -8.045961380004883,
          9.117803573608398,
          -14.851067543029785,
          15.134806632995605,
          6.353177070617676,
          15.308660507202148,
          -12.942298889160156,
          -14.199005126953125,
          5.171417713165283,
          5.765476226806641,
          -34.788509368896484,
          -32.39567184448242,
          -18.062454223632812,
          -13.463379859924316,
          12.266945838928223,
          7.267237186431885,
          -1.1291062831878662,
          -12.760919570922852,
          -37.319087982177734,
          -8.986806869506836,
          -28.121692657470703,
          -39.100894927978516,
          0.4731341302394867,
          -17.532257080078125,
          10.047574043273926,
          9.234681129455566,
          -0.25453805923461914,
          7.870083332061768,
          3.7786521911621094,
          -12.742938995361328,
          21.517396926879883,
          3.05880069732666,
          9.184701919555664,
          -5.853700160980225,
          1.2198513746261597,
          -8.090154647827148,
          20.624319076538086,
          4.022644996643066,
          10.85710334777832,
          -3.277909994125366,
          -4.491201400756836,
          15.891823768615723,
          20.670276641845703,
          5.691436290740967,
          12.071998596191406,
          -5.621127128601074,
          -22.57960319519043,
          8.51765251159668,
          -44.9317512512207,
          27.22364044189453,
          3.476627826690674,
          6.535655975341797,
          17.879133224487305,
          -32.93706512451172,
          7.903931140899658,
          34.96921920776367,
          17.298383712768555
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2910.0,
        "temp_c": 54.0,
        "power_w": 146.71,
        "cov_samples": 1.0,
        "peak_mem_bytes": 235405312.0
      },
      {
        "workload": "scatter_add",
        "variant": "atomic",
        "repeat": 7,
        "throughput": 74.19520090823774,
        "unit": "Gelem/s",
        "seconds": 0.0027134718894958497,
        "work": 201326592.0,
        "output_digest": "359f5c6ff51fa957aa920515ecb3ea023bb14af8a3ed7553719cba6a327de06e",
        "fp_sample": [
          0.6153103709220886,
          4.758933067321777,
          10.245904922485352,
          6.493359565734863,
          -7.697229862213135,
          17.842039108276367,
          -22.853557586669922,
          -8.045960426330566,
          9.117805480957031,
          -14.851069450378418,
          15.134806632995605,
          6.353173732757568,
          15.30865478515625,
          -12.942302703857422,
          -14.199002265930176,
          5.171411514282227,
          5.765478610992432,
          -34.788509368896484,
          -32.395660400390625,
          -18.062461853027344,
          -13.46337604522705,
          12.266947746276855,
          7.267241477966309,
          -1.129105806350708,
          -12.760917663574219,
          -37.31908416748047,
          -8.98680305480957,
          -28.121692657470703,
          -39.10090255737305,
          0.47313976287841797,
          -17.53226089477539,
          10.04757022857666,
          9.234682083129883,
          -0.25454095005989075,
          7.870086193084717,
          3.7786521911621094,
          -12.742938995361328,
          21.517398834228516,
          3.0588021278381348,
          9.184700012207031,
          -5.85369873046875,
          1.2198506593704224,
          -8.0901517868042,
          20.624317169189453,
          4.022645950317383,
          10.85710334777832,
          -3.2779059410095215,
          -4.491204738616943,
          15.891818046569824,
          20.670278549194336,
          5.691439628601074,
          12.071995735168457,
          -5.6211256980896,
          -22.579601287841797,
          8.517647743225098,
          -44.9317626953125,
          27.223636627197266,
          3.476628303527832,
          6.535655975341797,
          17.879135131835938,
          -32.93706512451172,
          7.903936386108398,
          34.96921920776367,
          17.29837417602539
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2910.0,
        "temp_c": 54.0,
        "power_w": 143.61,
        "cov_samples": 1.0,
        "peak_mem_bytes": 235405312.0
      },
      {
        "workload": "index_add",
        "variant": "atomic",
        "repeat": 0,
        "throughput": 72.0274769488997,
        "unit": "Gelem/s",
        "seconds": 0.002795135974884033,
        "work": 201326592.0,
        "output_digest": "2cec635f1057e0608ef72ac3771983e522f29bc5cfed182c1ac450cc19c46052",
        "fp_sample": [
          0.6153057813644409,
          4.758930206298828,
          10.245899200439453,
          6.49336051940918,
          -7.697225093841553,
          17.842037200927734,
          -22.853559494018555,
          -8.045961380004883,
          9.117796897888184,
          -14.851065635681152,
          15.134811401367188,
          6.353176116943359,
          15.308666229248047,
          -12.942301750183105,
          -14.199007034301758,
          5.171408653259277,
          5.765477180480957,
          -34.78850555419922,
          -32.39567184448242,
          -18.06245994567871,
          -13.463376998901367,
          12.26694393157959,
          7.267252445220947,
          -1.1291040182113647,
          -12.760921478271484,
          -37.3190803527832,
          -8.986806869506836,
          -28.121681213378906,
          -39.100894927978516,
          0.47313791513442993,
          -17.532272338867188,
          10.047574043273926,
          9.234681129455566,
          -0.25454050302505493,
          7.870084762573242,
          3.778655529022217,
          -12.742939949035645,
          21.517393112182617,
          3.0588035583496094,
          9.18470287322998,
          -5.853695392608643,
          1.2198551893234253,
          -8.090147972106934,
          20.624319076538086,
          4.022645950317383,
          10.857105255126953,
          -3.277909994125366,
          -4.491204261779785,
          15.891818046569824,
          20.67027473449707,
          5.691440582275391,
          12.071999549865723,
          -5.621128082275391,
          -22.579601287841797,
          8.517642974853516,
          -44.93175506591797,
          27.223634719848633,
          3.4766287803649902,
          6.535658359527588,
          17.879138946533203,
          -32.93704605102539,
          7.903932094573975,
          34.969215393066406,
          17.29838752746582
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2910.0,
        "temp_c": 53.333,
        "power_w": 123.31,
        "cov_samples": 3.0,
        "peak_mem_bytes": 235405312.0
      },
      {
        "workload": "index_add",
        "variant": "atomic",
        "repeat": 1,
        "throughput": 72.19608731090919,
        "unit": "Gelem/s",
        "seconds": 0.0027886080741882325,
        "work": 201326592.0,
        "output_digest": "6814f366cb56f85561f704b177d40a9d0abbfff66fd2169878eeb7d1c268a370",
        "fp_sample": [
          0.6153085231781006,
          4.758934020996094,
          10.245903015136719,
          6.493361949920654,
          -7.697232723236084,
          17.842041015625,
          -22.853559494018555,
          -8.0459623336792,
          9.117802619934082,
          -14.851064682006836,
          15.134817123413086,
          6.35317325592041,
          15.308658599853516,
          -12.942313194274902,
          -14.199006080627441,
          5.17141056060791,
          5.765476226806641,
          -34.78850173950195,
          -32.395668029785156,
          -18.062461853027344,
          -13.463384628295898,
          12.26694107055664,
          7.267250061035156,
          -1.129103660583496,
          -12.760923385620117,
          -37.319087982177734,
          -8.986804962158203,
          -28.121686935424805,
          -39.10090255737305,
          0.473136305809021,
          -17.532268524169922,
          10.047572135925293,
          9.234682083129883,
          -0.25454047322273254,
          7.870088577270508,
          3.778653383255005,
          -12.742934226989746,
          21.517404556274414,
          3.0588035583496094,
          9.184691429138184,
          -5.853695392608643,
          1.219851016998291,
          -8.090154647827148,
          20.624311447143555,
          4.022646903991699,
          10.857108116149902,
          -3.277909278869629,
          -4.491203308105469,
          15.891819953918457,
          20.67028045654297,
          5.691438674926758,
          12.071998596191406,
          -5.621121883392334,
          -22.579599380493164,
          8.517648696899414,
          -44.93175506591797,
          27.223634719848633,
          3.4766247272491455,
          6.535660266876221,
          17.879133224487305,
          -32.93704605102539,
          7.903933048248291,
          34.96921920776367,
          17.298385620117188
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2910.0,
        "temp_c": 53.0,
        "power_w": 118.46,
        "cov_samples": 1.0,
        "peak_mem_bytes": 235405312.0
      },
      {
        "workload": "index_add",
        "variant": "atomic",
        "repeat": 2,
        "throughput": 71.54422170225045,
        "unit": "Gelem/s",
        "seconds": 0.002814016103744507,
        "work": 201326592.0,
        "output_digest": "4c7ca081dc6e42431d3c16cc2907169b92d2557132a68c1c89501e955fc095fd",
        "fp_sample": [
          0.6153082847595215,
          4.758933067321777,
          10.245905876159668,
          6.493359088897705,
          -7.697223663330078,
          17.842041015625,
          -22.853561401367188,
          -8.045964241027832,
          9.117801666259766,
          -14.85106372833252,
          15.134805679321289,
          6.353173732757568,
          15.308663368225098,
          -12.942310333251953,
          -14.199007034301758,
          5.171412467956543,
          5.765477180480957,
          -34.78850555419922,
          -32.39568328857422,
          -18.062463760375977,
          -13.463379859924316,
          12.266937255859375,
          7.267246723175049,
          -1.129105806350708,
          -12.7609224319458,
          -37.31908416748047,
          -8.986807823181152,
          -28.121679306030273,
          -39.10089874267578,
          0.47313809394836426,
          -17.532268524169922,
          10.04757308959961,
          9.234679222106934,
          -0.254540354013443,
          7.870086669921875,
          3.7786552906036377,
          -12.742942810058594,
          21.51739501953125,
          3.058802604675293,
          9.184699058532715,
          -5.853697299957275,
          1.2198536396026611,
          -8.090150833129883,
          20.62431526184082,
          4.022645950317383,
          10.85710334777832,
          -3.27791166305542,
          -4.491203308105469,
          15.891817092895508,
          20.670278549194336,
          5.691437721252441,
          12.071999549865723,
          -5.621129989624023,
          -22.579599380493164,
          8.517645835876465,
          -44.93175506591797,
          27.2236385345459,
          3.476628303527832,
          6.535656452178955,
          17.879135131835938,
          -32.93705749511719,
          7.903934001922607,
          34.96922302246094,
          17.29837989807129
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2910.0,
        "temp_c": 53.0,
        "power_w": 118.99,
        "cov_samples": 1.0,
        "peak_mem_bytes": 235405312.0
      },
      {
        "workload": "index_add",
        "variant": "atomic",
        "repeat": 3,
        "throughput": 71.30664041909637,
        "unit": "Gelem/s",
        "seconds": 0.002823391914367676,
        "work": 201326592.0,
        "output_digest": "9b17e172272aecf1fa30ff45a4ea6715a79a71ece7451e486bb22c808bacd287",
        "fp_sample": [
          0.615308403968811,
          4.75893497467041,
          10.245903015136719,
          6.493362903594971,
          -7.69722843170166,
          17.842039108276367,
          -22.853559494018555,
          -8.045961380004883,
          9.117806434631348,
          -14.851065635681152,
          15.134812355041504,
          6.35317325592041,
          15.308662414550781,
          -12.942307472229004,
          -14.199009895324707,
          5.171413421630859,
          5.765475749969482,
          -34.78849792480469,
          -32.39567565917969,
          -18.06245994567871,
          -13.463376998901367,
          12.266942024230957,
          7.267249584197998,
          -1.1291053295135498,
          -12.760921478271484,
          -37.3190803527832,
          -8.98680591583252,
          -28.121694564819336,
          -39.10089874267578,
          0.4731362462043762,
          -17.532270431518555,
          10.047571182250977,
          9.234683990478516,
          -0.2545384466648102,
          7.870087146759033,
          3.778651237487793,
          -12.742938041687012,
          21.517398834228516,
          3.0588037967681885,
          9.184700012207031,
          -5.853694438934326,
          1.2198543548583984,
          -8.090147972106934,
          20.624317169189453,
          4.022645950317383,
          10.857101440429688,
          -3.277904510498047,
          -4.491202354431152,
          15.891817092895508,
          20.670272827148438,
          5.691439151763916,
          12.07199764251709,
          -5.621125221252441,
          -22.579601287841797,
          8.517648696899414,
          -44.93175506591797,
          27.22364044189453,
          3.4766287803649902,
          6.5356597900390625,
          17.87912940979004,
          -32.93706130981445,
          7.903932094573975,
          34.9692268371582,
          17.298377990722656
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2910.0,
        "temp_c": 53.0,
        "power_w": 114.71,
        "cov_samples": 1.0,
        "peak_mem_bytes": 235405312.0
      },
      {
        "workload": "index_add",
        "variant": "atomic",
        "repeat": 4,
        "throughput": 71.37459059563297,
        "unit": "Gelem/s",
        "seconds": 0.0028207039833068846,
        "work": 201326592.0,
        "output_digest": "e94578eab5c434e40c36f1a8e6b27ecdad4ad686c7b232e2b18b5b8143bc4a84",
        "fp_sample": [
          0.6153086423873901,
          4.758933067321777,
          10.245901107788086,
          6.493361473083496,
          -7.697225570678711,
          17.842037200927734,
          -22.853559494018555,
          -8.0459623336792,
          9.117801666259766,
          -14.851065635681152,
          15.134810447692871,
          6.353172302246094,
          15.308670043945312,
          -12.942317962646484,
          -14.199006080627441,
          5.171412467956543,
          5.76547908782959,
          -34.78850555419922,
          -32.39567184448242,
          -18.062461853027344,
          -13.46337890625,
          12.266942977905273,
          7.267252445220947,
          -1.129107117652893,
          -12.760919570922852,
          -37.3190803527832,
          -8.986806869506836,
          -28.121685028076172,
          -39.10089874267578,
          0.47313761711120605,
          -17.53226661682129,
          10.047572135925293,
          9.234682083129883,
          -0.2545408308506012,
          7.870084762573242,
          3.778655529022217,
          -12.74293327331543,
          21.51740074157715,
          3.058804988861084,
          9.184700012207031,
          -5.85369873046875,
          1.2198539972305298,
          -8.090154647827148,
          20.624313354492188,
          4.022644519805908,
          10.85710334777832,
          -3.277907609939575,
          -4.491203308105469,
          15.891825675964355,
          20.670278549194336,
          5.691434383392334,
          12.071996688842773,
          -5.621133804321289,
          -22.57959747314453,
          8.517642974853516,
          -44.93175506591797,
          27.223636627197266,
          3.476630449295044,
          6.535658836364746,
          17.879135131835938,
          -32.937049865722656,
          7.903933048248291,
          34.96921157836914,
          17.298377990722656
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2910.0,
        "temp_c": 53.0,
        "power_w": 114.71,
        "cov_samples": 1.0,
        "peak_mem_bytes": 235405312.0
      },
      {
        "workload": "index_add",
        "variant": "atomic",
        "repeat": 5,
        "throughput": 71.24607427344,
        "unit": "Gelem/s",
        "seconds": 0.002825792074203491,
        "work": 201326592.0,
        "output_digest": "9d18584b0d10676523e8aeb01e75c2aa699ac20912c68499586d5f089db169ad",
        "fp_sample": [
          0.6153050065040588,
          4.7589311599731445,
          10.245899200439453,
          6.49336051940918,
          -7.697230339050293,
          17.842044830322266,
          -22.853557586669922,
          -8.045961380004883,
          9.117799758911133,
          -14.851062774658203,
          15.134809494018555,
          6.353175163269043,
          15.308664321899414,
          -12.94231128692627,
          -14.199007034301758,
          5.171414375305176,
          5.765476703643799,
          -34.788509368896484,
          -32.39567184448242,
          -18.06246566772461,
          -13.46337604522705,
          12.26694107055664,
          7.267242431640625,
          -1.1291069984436035,
          -12.760918617248535,
          -37.31907272338867,
          -8.986804962158203,
          -28.121671676635742,
          -39.10090637207031,
          0.4731352627277374,
          -17.53226661682129,
          10.047566413879395,
          9.234679222106934,
          -0.2545388638973236,
          7.870084762573242,
          3.778656244277954,
          -12.742936134338379,
          21.51740264892578,
          3.0588037967681885,
          9.184699058532715,
          -5.853695392608643,
          1.2198543548583984,
          -8.090152740478516,
          20.62431526184082,
          4.022644996643066,
          10.857105255126953,
          -3.277907371520996,
          -4.491203308105469,
          15.891823768615723,
          20.67027473449707,
          5.691437721252441,
          12.071996688842773,
          -5.621122360229492,
          -22.579601287841797,
          8.51764965057373,
          -44.93175506591797,
          27.2236385345459,
          3.4766287803649902,
          6.5356550216674805,
          17.87913703918457,
          -32.93704605102539,
          7.903931617736816,
          34.9692268371582,
          17.29837989807129
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2910.0,
        "temp_c": 53.0,
        "power_w": 114.36,
        "cov_samples": 1.0,
        "peak_mem_bytes": 235405312.0
      },
      {
        "workload": "index_add",
        "variant": "atomic",
        "repeat": 6,
        "throughput": 70.85770961246307,
        "unit": "Gelem/s",
        "seconds": 0.0028412799835205076,
        "work": 201326592.0,
        "output_digest": "b202cb09c27bfa9c2c2806f6308b7cbb1d5d11242b51a89618fcd505d06a5851",
        "fp_sample": [
          0.6153108477592468,
          4.758928298950195,
          10.245901107788086,
          6.493360996246338,
          -7.697231769561768,
          17.842037200927734,
          -22.853559494018555,
          -8.045961380004883,
          9.117803573608398,
          -14.851059913635254,
          15.134811401367188,
          6.353173732757568,
          15.308650970458984,
          -12.94232177734375,
          -14.199004173278809,
          5.171407699584961,
          5.765476226806641,
          -34.78850555419922,
          -32.395660400390625,
          -18.06246566772461,
          -13.463377952575684,
          12.26694393157959,
          7.267243385314941,
          -1.1291041374206543,
          -12.7609224319458,
          -37.3190803527832,
          -8.986806869506836,
          -28.121692657470703,
          -39.10089874267578,
          0.47313743829727173,
          -17.532272338867188,
          10.047571182250977,
          9.234684944152832,
          -0.2545417249202728,
          7.870087146759033,
          3.7786545753479004,
          -12.742928504943848,
          21.51740074157715,
          3.058807849884033,
          9.184697151184082,
          -5.853697299957275,
          1.2198550701141357,
          -8.0901517868042,
          20.624313354492188,
          4.022644996643066,
          10.857104301452637,
          -3.2779133319854736,
          -4.491204261779785,
          15.891819953918457,
          20.670276641845703,
          5.6914381980896,
          12.071998596191406,
          -5.621133327484131,
          -22.579601287841797,
          8.517646789550781,
          -44.93175506591797,
          27.2236385345459,
          3.476630687713623,
          6.5356550216674805,
          17.879138946533203,
          -32.93706130981445,
          7.903932094573975,
          34.969215393066406,
          17.298372268676758
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2910.0,
        "temp_c": 53.0,
        "power_w": 115.48,
        "cov_samples": 1.0,
        "peak_mem_bytes": 235405312.0
      },
      {
        "workload": "index_add",
        "variant": "atomic",
        "repeat": 7,
        "throughput": 71.38836033216825,
        "unit": "Gelem/s",
        "seconds": 0.002820159912109375,
        "work": 201326592.0,
        "output_digest": "e073d89b11e2de8f108af08ea5552fabe2355032e78015ec63740a55d32d336d",
        "fp_sample": [
          0.6153092980384827,
          4.758932590484619,
          10.245902061462402,
          6.493361473083496,
          -7.697232723236084,
          17.8420352935791,
          -22.85356330871582,
          -8.045961380004883,
          9.117799758911133,
          -14.851065635681152,
          15.134810447692871,
          6.353177547454834,
          15.308661460876465,
          -12.942309379577637,
          -14.199007987976074,
          5.171412467956543,
          5.765476703643799,
          -34.78850555419922,
          -32.39567565917969,
          -18.062461853027344,
          -13.46338176727295,
          12.266942024230957,
          7.267242431640625,
          -1.1291029453277588,
          -12.760918617248535,
          -37.31908416748047,
          -8.98680591583252,
          -28.121686935424805,
          -39.100894927978516,
          0.4731330871582031,
          -17.532270431518555,
          10.047572135925293,
          9.23468017578125,
          -0.2545410394668579,
          7.870084762573242,
          3.7786569595336914,
          -12.742931365966797,
          21.517396926879883,
          3.0588061809539795,
          9.184698104858398,
          -5.853693008422852,
          1.2198503017425537,
          -8.0901517868042,
          20.62431526184082,
          4.022644519805908,
          10.857104301452637,
          -3.277909278869629,
          -4.491203308105469,
          15.891818046569824,
          20.67027473449707,
          5.691439151763916,
          12.07199478149414,
          -5.621124267578125,
          -22.57960319519043,
          8.517648696899414,
          -44.93175506591797,
          27.223636627197266,
          3.4766268730163574,
          6.535656452178955,
          17.879131317138672,
          -32.93706130981445,
          7.903932094573975,
          34.969215393066406,
          17.298377990722656
        ],
        "freivalds_rho": -1.0,
        "sm_clock_mhz": 2910.0,
        "temp_c": 53.0,
        "power_w": 114.0,
        "cov_samples": 1.0,
        "peak_mem_bytes": 235405312.0
      }
    ],
    "workloads": [
      {
        "workload": "attention",
        "variant": "bf16",
        "repeats": 8,
        "unit": "TFLOP/s",
        "median": 147.51565195370642,
        "rel_dispersion": 0.0012959980538775355,
        "rho_clock": -0.6943650748294136,
        "rho_temp": -0.07662141663581955,
        "bit_stable": true,
        "num_class": "S0",
        "nd_rel": 0.0,
        "freivalds_rho": null,
        "median_power_w": 319.185,
        "median_temp_c": 55.5,
        "peak_mem_gib": 0.1096200942993164
      },
      {
        "workload": "gemm",
        "variant": "bf16",
        "repeats": 8,
        "unit": "TFLOP/s",
        "median": 220.5400334064945,
        "rel_dispersion": 0.0008768172565019552,
        "rho_clock": 0.15569141404872366,
        "rho_temp": 0.19162020190612145,
        "bit_stable": true,
        "num_class": "S0",
        "nd_rel": 0.0,
        "freivalds_rho": 0.0017231853343955628,
        "median_power_w": 464.91999999999996,
        "median_temp_c": 61.6665,
        "peak_mem_gib": 1.157470703125
      },
      {
        "workload": "gemm",
        "variant": "fp16",
        "repeats": 8,
        "unit": "TFLOP/s",
        "median": 217.3420302072588,
        "rel_dispersion": 0.0013644002586857625,
        "rho_clock": 0.6190476190476191,
        "rho_temp": -0.5714285714285714,
        "bit_stable": true,
        "num_class": "S0",
        "nd_rel": 0.0,
        "freivalds_rho": 0.00031209406387365036,
        "median_power_w": 426.0615,
        "median_temp_c": 59.5,
        "peak_mem_gib": 1.157470703125
      },
      {
        "workload": "gemm",
        "variant": "fp8",
        "repeats": 8,
        "unit": "TFLOP/s",
        "median": 519.0987514844076,
        "rel_dispersion": 0.0051823661764296815,
        "rho_clock": 0.5988131309566295,
        "rho_temp": -0.6508140266182866,
        "bit_stable": true,
        "num_class": "S0",
        "nd_rel": 0.0,
        "freivalds_rho": 0.0017466872424482366,
        "median_power_w": 438.185,
        "median_temp_c": 63.25,
        "peak_mem_gib": 1.0324711799621582
      },
      {
        "workload": "gemm",
        "variant": "tf32",
        "repeats": 8,
        "unit": "TFLOP/s",
        "median": 112.73138007225319,
        "rel_dispersion": 0.001549527827359948,
        "rho_clock": 0.0,
        "rho_temp": -0.35714285714285715,
        "bit_stable": true,
        "num_class": "S0",
        "nd_rel": 0.0,
        "freivalds_rho": 0.0003599435989131059,
        "median_power_w": 479.3675,
        "median_temp_c": 63.9585,
        "peak_mem_gib": 1.03125
      },
      {
        "workload": "hbm_triad",
        "variant": "f32",
        "repeats": 8,
        "unit": "GB/s",
        "median": 1577.6855027830943,
        "rel_dispersion": 0.00014250563074677338,
        "rho_clock": 0.21688321172034594,
        "rho_temp": -0.08383383833392813,
        "bit_stable": true,
        "num_class": "S0",
        "nd_rel": 0.0,
        "freivalds_rho": null,
        "median_power_w": 360.20849999999996,
        "median_temp_c": 57.572500000000005,
        "peak_mem_gib": 24.031251430511475
      },
      {
        "workload": "index_add",
        "variant": "atomic",
        "repeats": 8,
        "unit": "Gelem/s",
        "median": 71.38147546390061,
        "rel_dispersion": 0.002088408980571106,
        "rho_clock": 0.0,
        "rho_temp": 0.4123930494211613,
        "bit_stable": false,
        "num_class": "Snd",
        "nd_rel": 1.2879049451217848e-05,
        "freivalds_rho": null,
        "median_power_w": 115.095,
        "median_temp_c": 53.0,
        "peak_mem_gib": 0.21923828125
      },
      {
        "workload": "scatter_add",
        "variant": "atomic",
        "repeats": 8,
        "unit": "Gelem/s",
        "median": 74.4106323043492,
        "rel_dispersion": 0.00235960201077336,
        "rho_clock": -0.24743582965269675,
        "rho_temp": 0.7559289460184544,
        "bit_stable": false,
        "num_class": "Snd",
        "nd_rel": 1.6565952394869822e-05,
        "freivalds_rho": null,
        "median_power_w": 194.665,
        "median_temp_c": 54.0,
        "peak_mem_gib": 0.21923828125
      }
    ],
    "record_name": "device_validation.json",
    "record_slug": "validation"
  },
  "device_validations": [
    {
      "env": {
        "digest": {
          "num_gpus": 1,
          "device": "NVIDIA GeForce RTX 5090",
          "compute_capability": "12.0",
          "sm_count": 170,
          "total_memory_bytes": 33670758400,
          "memory_total_mib": 32110,
          "devices": [
            {
              "index": 0,
              "device": "NVIDIA GeForce RTX 5090",
              "compute_capability": "12.0",
              "sm_count": 170,
              "total_memory_bytes": 33670758400,
              "memory_total_gib": 31.4
            }
          ],
          "driver_version": "595.58.03",
          "cuda_runtime": "13.0",
          "torch_version": "2.12.1+cu130",
          "python_version": "3.12.13",
          "platform": "Linux-5.15.0-176-generic-x86_64-with-glibc2.39"
        },
        "env_id": "d88360510386d8de0a5fc11044534ba6732755cb5b3730047e6342a60394389b"
      },
      "k": 8,
      "n_ref": 8192,
      "floor_sweep": [
        {
          "precision": "fp16",
          "n": 4096,
          "residual": 0.00019656529008939345
        },
        {
          "precision": "fp16",
          "n": 8192,
          "residual": 0.00022273686687419113
        },
        {
          "precision": "fp16",
          "n": 16384,
          "residual": 0.0002212645725301014
        },
        {
          "precision": "bf16",
          "n": 4096,
          "residual": 0.0015833305699710953
        },
        {
          "precision": "bf16",
          "n": 8192,
          "residual": 0.0017217266683484424
        },
        {
          "precision": "bf16",
          "n": 16384,
          "residual": 0.0016128846306689576
        },
        {
          "precision": "tf32",
          "n": 4096,
          "residual": 0.00027392878155814394
        },
        {
          "precision": "tf32",
          "n": 8192,
          "residual": 0.0003599435989131059
        },
        {
          "precision": "tf32",
          "n": 16384,
          "residual": 0.00028234728391839494
        },
        {
          "precision": "fp8",
          "n": 4096,
          "residual": 0.0016520980539964352
        },
        {
          "precision": "fp8",
          "n": 8192,
          "residual": 0.0017466872424482366
        },
        {
          "precision": "fp8",
          "n": 16384,
          "residual": 0.0016234906519652873
        }
      ],
      "tolerance": {
        "calibrated_at": "fp16",
        "n_ref": 8192,
        "floor": 0.00022273686687419113,
        "margin": 3.0,
        "tau": 0.0006682106006225734
      },
      "observations": [
        {
          "workload": "gemm",
          "variant": "fp16",
          "repeat": 0,
          "throughput": 217.87466335918623,
          "unit": "TFLOP/s",
          "seconds": 0.14130291748046875,
          "work": 30786325577728.0,
          "output_digest": "93284c760aec1c7c5884b61b924a19857e530c585b92737cef45f2b1e0506781",
          "fp_sample": [
            -71.5625,
            55.125,
            -26.09375,
            -53.8125,
            -156.25,
            -80.375,
            -83.375,
            203.375,
            66.125,
            93.1875,
            -1.8994140625,
            -24.15625,
            42.15625,
            -26.59375,
            -15.34375,
            -59.8125,
            19.359375,
            12.7421875,
            -129.0,
            31.703125,
            -98.9375,
            -0.0247344970703125,
            111.3125,
            15.96875,
            -11.84375,
            -114.9375,
            -44.75,
            -59.84375,
            -12.9296875,
            47.625,
            -76.125,
            -8.3125,
            150.625,
            23.046875,
            329.25,
            60.53125,
            160.125,
            72.0625,
            -1.626953125,
            57.34375,
            131.625,
            -68.625,
            -30.546875,
            35.96875,
            -32.875,
            -112.625,
            154.0,
            50.09375,
            55.40625,
            -111.4375,
            133.25,
            147.875,
            88.5,
            100.8125,
            52.03125,
            -4.72265625,
            -71.8125,
            -10.9375,
            30.609375,
            63.125,
            11.1640625,
            16.21875,
            -143.875,
            -141.125
          ],
          "freivalds_rho": 0.00031209406387365036,
          "sm_clock_mhz": 2628.75,
          "temp_c": 58.25,
          "power_w": 243.09,
          "cov_samples": 4.0,
          "peak_mem_bytes": 1242824704.0
        },
        {
          "workload": "gemm",
          "variant": "fp16",
          "repeat": 1,
          "throughput": 217.72891399016947,
          "unit": "TFLOP/s",
          "seconds": 0.1413975067138672,
          "work": 30786325577728.0,
          "output_digest": "93284c760aec1c7c5884b61b924a19857e530c585b92737cef45f2b1e0506781",
          "fp_sample": [
            -71.5625,
            55.125,
            -26.09375,
            -53.8125,
            -156.25,
            -80.375,
            -83.375,
            203.375,
            66.125,
            93.1875,
            -1.8994140625,
            -24.15625,
            42.15625,
            -26.59375,
            -15.34375,
            -59.8125,
            19.359375,
            12.7421875,
            -129.0,
            31.703125,
            -98.9375,
            -0.0247344970703125,
            111.3125,
            15.96875,
            -11.84375,
            -114.9375,
            -44.75,
            -59.84375,
            -12.9296875,
            47.625,
            -76.125,
            -8.3125,
            150.625,
            23.046875,
            329.25,
            60.53125,
            160.125,
            72.0625,
            -1.626953125,
            57.34375,
            131.625,
            -68.625,
            -30.546875,
            35.96875,
            -32.875,
            -112.625,
            154.0,
            50.09375,
            55.40625,
            -111.4375,
            133.25,
            147.875,
            88.5,
            100.8125,
            52.03125,
            -4.72265625,
            -71.8125,
            -10.9375,
            30.609375,
            63.125,
            11.1640625,
            16.21875,
            -143.875,
            -141.125
          ],
          "freivalds_rho": 0.00031209406387365036,
          "sm_clock_mhz": 2739.667,
          "temp_c": 56.667,
          "power_w": 299.707,
          "cov_samples": 3.0,
          "peak_mem_bytes": 1242824704.0
        },
        {
          "workload": "gemm",
          "variant": "fp16",
          "repeat": 2,
          "throughput": 217.54493122858443,
          "unit": "TFLOP/s",
          "seconds": 0.14151708984375,
          "work": 30786325577728.0,
          "output_digest": "93284c760aec1c7c5884b61b924a19857e530c585b92737cef45f2b1e0506781",
          "fp_sample": [
            -71.5625,
            55.125,
            -26.09375,
            -53.8125,
            -156.25,
            -80.375,
            -83.375,
            203.375,
            66.125,
            93.1875,
            -1.8994140625,
            -24.15625,
            42.15625,
            -26.59375,
            -15.34375,
            -59.8125,
            19.359375,
            12.7421875,
            -129.0,
            31.703125,
            -98.9375,
            -0.0247344970703125,
            111.3125,
            15.96875,
            -11.84375,
            -114.9375,
            -44.75,
            -59.84375,
            -12.9296875,
            47.625,
            -76.125,
            -8.3125,
            150.625,
            23.046875,
            329.25,
            60.53125,
            160.125,
            72.0625,
            -1.626953125,
            57.34375,
            131.625,
            -68.625,
            -30.546875,
            35.96875,
            -32.875,
            -112.625,
            154.0,
            50.09375,
            55.40625,
            -111.4375,
            133.25,
            147.875,
            88.5,
            100.8125,
            52.03125,
            -4.72265625,
            -71.8125,
            -10.9375,
            30.609375,
            63.125,
            11.1640625,
            16.21875,
            -143.875,
            -141.125
          ],
          "freivalds_rho": 0.00031209406387365036,
          "sm_clock_mhz": 2712.0,
          "temp_c": 59.667,
          "power_w": 372.693,
          "cov_samples": 3.0,
          "peak_mem_bytes": 1242824704.0
        },
        {
          "workload": "gemm",
          "variant": "fp16",
          "repeat": 3,
          "throughput": 217.51331668451044,
          "unit": "TFLOP/s",
          "seconds": 0.14153765869140625,
          "work": 30786325577728.0,
          "output_digest": "93284c760aec1c7c5884b61b924a19857e530c585b92737cef45f2b1e0506781",
          "fp_sample": [
            -71.5625,
            55.125,
            -26.09375,
            -53.8125,
            -156.25,
            -80.375,
            -83.375,
            203.375,
            66.125,
            93.1875,
            -1.8994140625,
            -24.15625,
            42.15625,
            -26.59375,
            -15.34375,
            -59.8125,
            19.359375,
            12.7421875,
            -129.0,
            31.703125,
            -98.9375,
            -0.0247344970703125,
            111.3125,
            15.96875,
            -11.84375,
            -114.9375,
            -44.75,
            -59.84375,
            -12.9296875,
            47.625,
            -76.125,
            -8.3125,
            150.625,
            23.046875,
            329.25,
            60.53125,
            160.125,
            72.0625,
            -1.626953125,
            57.34375,
            131.625,
            -68.625,
            -30.546875,
            35.96875,
            -32.875,
            -112.625,
            154.0,
            50.09375,
            55.40625,
            -111.4375,
            133.25,
            147.875,
            88.5,
            100.8125,
            52.03125,
            -4.72265625,
            -71.8125,
            -10.9375,
            30.609375,
            63.125,
            11.1640625,
            16.21875,
            -143.875,
            -141.125
          ],
          "freivalds_rho": 0.00031209406387365036,
          "sm_clock_mhz": 2687.0,
          "temp_c": 59.333,
          "power_w": 418.403,
          "cov_samples": 3.0,
          "peak_mem_bytes": 1242824704.0
        },
        {
          "workload": "gemm",
          "variant": "fp16",
          "repeat": 4,
          "throughput": 217.17074373000713,
          "unit": "TFLOP/s",
          "seconds": 0.14176092529296874,
          "work": 30786325577728.0,
          "output_digest": "93284c760aec1c7c5884b61b924a19857e530c585b92737cef45f2b1e0506781",
          "fp_sample": [
            -71.5625,
            55.125,
            -26.09375,
            -53.8125,
            -156.25,
            -80.375,
            -83.375,
            203.375,
            66.125,
            93.1875,
            -1.8994140625,
            -24.15625,
            42.15625,
            -26.59375,
            -15.34375,
            -59.8125,
            19.359375,
            12.7421875,
            -129.0,
            31.703125,
            -98.9375,
            -0.0247344970703125,
            111.3125,
            15.96875,
            -11.84375,
            -114.9375,
            -44.75,
            -59.84375,
            -12.9296875,
            47.625,
            -76.125,
            -8.3125,
            150.625,
            23.046875,
            329.25,
            60.53125,
            160.125,
            72.0625,
            -1.626953125,
            57.34375,
            131.625,
            -68.625,
            -30.546875,
            35.96875,
            -32.875,
            -112.625,
            154.0,
            50.09375,
            55.40625,
            -111.4375,
            133.25,
            147.875,
            88.5,
            100.8125,
            52.03125,
            -4.72265625,
            -71.8125,
            -10.9375,
            30.609375,
            63.125,
            11.1640625,
            16.21875,
            -143.875,
            -141.125
          ],
          "freivalds_rho": 0.00031209406387365036,
          "sm_clock_mhz": 2677.333,
          "temp_c": 60.333,
          "power_w": 433.72,
          "cov_samples": 3.0,
          "peak_mem_bytes": 1242824704.0
        },
        {
          "workload": "gemm",
          "variant": "fp16",
          "repeat": 5,
          "throughput": 217.06382913237218,
          "unit": "TFLOP/s",
          "seconds": 0.14183074951171876,
          "work": 30786325577728.0,
          "output_digest": "93284c760aec1c7c5884b61b924a19857e530c585b92737cef45f2b1e0506781",
          "fp_sample": [
            -71.5625,
            55.125,
            -26.09375,
            -53.8125,
            -156.25,
            -80.375,
            -83.375,
            203.375,
            66.125,
            93.1875,
            -1.8994140625,
            -24.15625,
            42.15625,
            -26.59375,
            -15.34375,
            -59.8125,
            19.359375,
            12.7421875,
            -129.0,
            31.703125,
            -98.9375,
            -0.0247344970703125,
            111.3125,
            15.96875,
            -11.84375,
            -114.9375,
            -44.75,
            -59.84375,
            -12.9296875,
            47.625,
            -76.125,
            -8.3125,
            150.625,
            23.046875,
            329.25,
            60.53125,
            160.125,
            72.0625,
            -1.626953125,
            57.34375,
            131.625,
            -68.625,
            -30.546875,
            35.96875,
            -32.875,
            -112.625,
            154.0,
            50.09375,
            55.40625,
            -111.4375,
            133.25,
            147.875,
            88.5,
            100.8125,
            52.03125,
            -4.72265625,
            -71.8125,
            -10.9375,
            30.609375,
            63.125,
            11.1640625,
            16.21875,
            -143.875,
            -141.125
          ],
          "freivalds_rho": 0.00031209406387365036,
          "sm_clock_mhz": 2667.333,
          "temp_c": 62.0,
          "power_w": 434.91,
          "cov_samples": 3.0,
          "peak_mem_bytes": 1242824704.0
        },
        {
          "workload": "gemm",
          "variant": "fp16",
          "repeat": 6,
          "throughput": 208.98263744484098,
          "unit": "TFLOP/s",
          "seconds": 0.14731523132324217,
          "work": 30786325577728.0,
          "output_digest": "93284c760aec1c7c5884b61b924a19857e530c585b92737cef45f2b1e0506781",
          "fp_sample": [
            -71.5625,
            55.125,
            -26.09375,
            -53.8125,
            -156.25,
            -80.375,
            -83.375,
            203.375,
            66.125,
            93.1875,
            -1.8994140625,
            -24.15625,
            42.15625,
            -26.59375,
            -15.34375,
            -59.8125,
            19.359375,
            12.7421875,
            -129.0,
            31.703125,
            -98.9375,
            -0.0247344970703125,
            111.3125,
            15.96875,
            -11.84375,
            -114.9375,
            -44.75,
            -59.84375,
            -12.9296875,
            47.625,
            -76.125,
            -8.3125,
            150.625,
            23.046875,
            329.25,
            60.53125,
            160.125,
            72.0625,
            -1.626953125,
            57.34375,
            131.625,
            -68.625,
            -30.546875,
            35.96875,
            -32.875,
            -112.625,
            154.0,
            50.09375,
            55.40625,
            -111.4375,
            133.25,
            147.875,
            88.5,
            100.8125,
            52.03125,
            -4.72265625,
            -71.8125,
            -10.9375,
            30.609375,
            63.125,
            11.1640625,
            16.21875,
            -143.875,
            -141.125
          ],
          "freivalds_rho": 0.00031209406387365036,
          "sm_clock_mhz": 2627.0,
          "temp_c": 62.667,
          "power_w": 473.383,
          "cov_samples": 3.0,
          "peak_mem_bytes": 1242824704.0
        },
        {
          "workload": "gemm",
          "variant": "fp16",
          "repeat": 7,
          "throughput": 217.02714823766928,
          "unit": "TFLOP/s",
          "seconds": 0.14185472106933594,
          "work": 30786325577728.0,
          "output_digest": "93284c760aec1c7c5884b61b924a19857e530c585b92737cef45f2b1e0506781",
          "fp_sample": [
            -71.5625,
            55.125,
            -26.09375,
            -53.8125,
            -156.25,
            -80.375,
            -83.375,
            203.375,
            66.125,
            93.1875,
            -1.8994140625,
            -24.15625,
            42.15625,
            -26.59375,
            -15.34375,
            -59.8125,
            19.359375,
            12.7421875,
            -129.0,
            31.703125,
            -98.9375,
            -0.0247344970703125,
            111.3125,
            15.96875,
            -11.84375,
            -114.9375,
            -44.75,
            -59.84375,
            -12.9296875,
            47.625,
            -76.125,
            -8.3125,
            150.625,
            23.046875,
            329.25,
            60.53125,
            160.125,
            72.0625,
            -1.626953125,
            57.34375,
            131.625,
            -68.625,
            -30.546875,
            35.96875,
            -32.875,
            -112.625,
            154.0,
            50.09375,
            55.40625,
            -111.4375,
            133.25,
            147.875,
            88.5,
            100.8125,
            52.03125,
            -4.72265625,
            -71.8125,
            -10.9375,
            30.609375,
            63.125,
            11.1640625,
            16.21875,
            -143.875,
            -141.125
          ],
          "freivalds_rho": 0.00031209406387365036,
          "sm_clock_mhz": 2557.0,
          "temp_c": 57.667,
          "power_w": 475.227,
          "cov_samples": 3.0,
          "peak_mem_bytes": 1242824704.0
        },
        {
          "workload": "gemm",
          "variant": "bf16",
          "repeat": 0,
          "throughput": 215.1818084055595,
          "unit": "TFLOP/s",
          "seconds": 0.14307122802734376,
          "work": 30786325577728.0,
          "output_digest": "a09ddb1344dabeff6ddf63f6e9d96127a0c117c1d97d433322a5f8915ced8b73",
          "fp_sample": [
            -71.5,
            55.25,
            -26.0,
            -54.0,
            -156.0,
            -80.5,
            -83.5,
            204.0,
            66.0,
            93.0,
            -1.6640625,
            -24.125,
            42.25,
            -26.75,
            -15.4375,
            -59.75,
            19.5,
            12.625,
            -129.0,
            31.375,
            -99.0,
            -0.66015625,
            111.5,
            15.8125,
            -12.0625,
            -115.0,
            -44.5,
            -59.75,
            -13.1875,
            47.75,
            -76.5,
            -8.4375,
            151.0,
            23.125,
            330.0,
            60.75,
            160.0,
            72.0,
            -1.5078125,
            57.0,
            132.0,
            -68.5,
            -30.625,
            36.0,
            -32.5,
            -112.5,
            154.0,
            50.25,
            55.5,
            -111.5,
            133.0,
            148.0,
            88.5,
            101.0,
            51.5,
            -4.375,
            -72.0,
            -10.8125,
            30.625,
            63.25,
            11.25,
            16.125,
            -144.0,
            -141.0
          ],
          "freivalds_rho": 0.0017231853343955628,
          "sm_clock_mhz": 2677.0,
          "temp_c": 61.333,
          "power_w": 490.437,
          "cov_samples": 3.0,
          "peak_mem_bytes": 1242824704.0
        },
        {
          "workload": "gemm",
          "variant": "bf16",
          "repeat": 1,
          "throughput": 221.49802173095213,
          "unit": "TFLOP/s",
          "seconds": 0.13899142456054686,
          "work": 30786325577728.0,
          "output_digest": "a09ddb1344dabeff6ddf63f6e9d96127a0c117c1d97d433322a5f8915ced8b73",
          "fp_sample": [
            -71.5,
            55.25,
            -26.0,
            -54.0,
            -156.0,
            -80.5,
            -83.5,
            204.0,
            66.0,
            93.0,
            -1.6640625,
            -24.125,
            42.25,
            -26.75,
            -15.4375,
            -59.75,
            19.5,
            12.625,
            -129.0,
            31.375,
            -99.0,
            -0.66015625,
            111.5,
            15.8125,
            -12.0625,
            -115.0,
            -44.5,
            -59.75,
            -13.1875,
            47.75,
            -76.5,
            -8.4375,
            151.0,
            23.125,
            330.0,
            60.75,
            160.0,
            72.0,
            -1.5078125,
            57.0,
            132.0,
            -68.5,
            -30.625,
            36.0,
            -32.5,
            -112.5,
            154.0,
            50.25,
            55.5,
            -111.5,
            133.0,
            148.0,
            88.5,
            101.0,
            51.5,
            -4.375,
            -72.0,
            -10.8125,
            30.625,
            63.25,
            11.25,
            16.125,
            -144.0,
            -141.0
          ],
          "freivalds_rho": 0.0017231853343955628,
          "sm_clock_mhz": 2685.0,
          "temp_c": 60.667,
          "power_w": 470.64,
          "cov_samples": 3.0,
          "peak_mem_bytes": 1242824704.0
        },
        {
          "workload": "gemm",
          "variant": "bf16",
          "repeat": 2,
          "throughput": 220.5805084910809,
          "unit": "TFLOP/s",
          "seconds": 0.13956956481933594,
          "work": 30786325577728.0,
          "output_digest": "a09ddb1344dabeff6ddf63f6e9d96127a0c117c1d97d433322a5f8915ced8b73",
          "fp_sample": [
            -71.5,
            55.25,
            -26.0,
            -54.0,
            -156.0,
            -80.5,
            -83.5,
            204.0,
            66.0,
            93.0,
            -1.6640625,
            -24.125,
            42.25,
            -26.75,
            -15.4375,
            -59.75,
            19.5,
            12.625,
            -129.0,
            31.375,
            -99.0,
            -0.66015625,
            111.5,
            15.8125,
            -12.0625,
            -115.0,
            -44.5,
            -59.75,
            -13.1875,
            47.75,
            -76.5,
            -8.4375,
            151.0,
            23.125,
            330.0,
            60.75,
            160.0,
            72.0,
            -1.5078125,
            57.0,
            132.0,
            -68.5,
            -30.625,
            36.0,
            -32.5,
            -112.5,
            154.0,
            50.25,
            55.5,
            -111.5,
            133.0,
            148.0,
            88.5,
            101.0,
            51.5,
            -4.375,
            -72.0,
            -10.8125,
            30.625,
            63.25,
            11.25,
            16.125,
            -144.0,
            -141.0
          ],
          "freivalds_rho": 0.0017231853343955628,
          "sm_clock_mhz": 2737.0,
          "temp_c": 57.667,
          "power_w": 458.593,
          "cov_samples": 3.0,
          "peak_mem_bytes": 1242824704.0
        },
        {
          "workload": "gemm",
          "variant": "bf16",
          "repeat": 3,
          "throughput": 220.4302507009107,
          "unit": "TFLOP/s",
          "seconds": 0.13966470336914064,
          "work": 30786325577728.0,
          "output_digest": "a09ddb1344dabeff6ddf63f6e9d96127a0c117c1d97d433322a5f8915ced8b73",
          "fp_sample": [
            -71.5,
            55.25,
            -26.0,
            -54.0,
            -156.0,
            -80.5,
            -83.5,
            204.0,
            66.0,
            93.0,
            -1.6640625,
            -24.125,
            42.25,
            -26.75,
            -15.4375,
            -59.75,
            19.5,
            12.625,
            -129.0,
            31.375,
            -99.0,
            -0.66015625,
            111.5,
            15.8125,
            -12.0625,
            -115.0,
            -44.5,
            -59.75,
            -13.1875,
            47.75,
            -76.5,
            -8.4375,
            151.0,
            23.125,
            330.0,
            60.75,
            160.0,
            72.0,
            -1.5078125,
            57.0,
            132.0,
            -68.5,
            -30.625,
            36.0,
            -32.5,
            -112.5,
            154.0,
            50.25,
            55.5,
            -111.5,
            133.0,
            148.0,
            88.5,
            101.0,
            51.5,
            -4.375,
            -72.0,
            -10.8125,
            30.625,
            63.25,
            11.25,
            16.125,
            -144.0,
            -141.0
          ],
          "freivalds_rho": 0.0017231853343955628,
          "sm_clock_mhz": 2707.0,
          "temp_c": 59.0,
          "power_w": 448.947,
          "cov_samples": 3.0,
          "peak_mem_bytes": 1242824704.0
        },
        {
          "workload": "gemm",
          "variant": "bf16",
          "repeat": 4,
          "throughput": 220.49955832190813,
          "unit": "TFLOP/s",
          "seconds": 0.13962080383300782,
          "work": 30786325577728.0,
          "output_digest": "a09ddb1344dabeff6ddf63f6e9d96127a0c117c1d97d433322a5f8915ced8b73",
          "fp_sample": [
            -71.5,
            55.25,
            -26.0,
            -54.0,
            -156.0,
            -80.5,
            -83.5,
            204.0,
            66.0,
            93.0,
            -1.6640625,
            -24.125,
            42.25,
            -26.75,
            -15.4375,
            -59.75,
            19.5,
            12.625,
            -129.0,
            31.375,
            -99.0,
            -0.66015625,
            111.5,
            15.8125,
            -12.0625,
            -115.0,
            -44.5,
            -59.75,
            -13.1875,
            47.75,
            -76.5,
            -8.4375,
            151.0,
            23.125,
            330.0,
            60.75,
            160.0,
            72.0,
            -1.5078125,
            57.0,
            132.0,
            -68.5,
            -30.625,
            36.0,
            -32.5,
            -112.5,
            154.0,
            50.25,
            55.5,
            -111.5,
            133.0,
            148.0,
            88.5,
            101.0,
            51.5,
            -4.375,
            -72.0,
            -10.8125,
            30.625,
            63.25,
            11.25,
            16.125,
            -144.0,
            -141.0
          ],
          "freivalds_rho": 0.0017231853343955628,
          "sm_clock_mhz": 2692.333,
          "temp_c": 62.0,
          "power_w": 455.88,
          "cov_samples": 3.0,
          "peak_mem_bytes": 1242824704.0
        },
        {
          "workload": "gemm",
          "variant": "bf16",
          "repeat": 5,
          "throughput": 220.49914865982055,
          "unit": "TFLOP/s",
          "seconds": 0.13962106323242188,
          "work": 30786325577728.0,
          "output_digest": "a09ddb1344dabeff6ddf63f6e9d96127a0c117c1d97d433322a5f8915ced8b73",
          "fp_sample": [
            -71.5,
            55.25,
            -26.0,
            -54.0,
            -156.0,
            -80.5,
            -83.5,
            204.0,
            66.0,
            93.0,
            -1.6640625,
            -24.125,
            42.25,
            -26.75,
            -15.4375,
            -59.75,
            19.5,
            12.625,
            -129.0,
            31.375,
            -99.0,
            -0.66015625,
            111.5,
            15.8125,
            -12.0625,
            -115.0,
            -44.5,
            -59.75,
            -13.1875,
            47.75,
            -76.5,
            -8.4375,
            151.0,
            23.125,
            330.0,
            60.75,
            160.0,
            72.0,
            -1.5078125,
            57.0,
            132.0,
            -68.5,
            -30.625,
            36.0,
            -32.5,
            -112.5,
            154.0,
            50.25,
            55.5,
            -111.5,
            133.0,
            148.0,
            88.5,
            101.0,
            51.5,
            -4.375,
            -72.0,
            -10.8125,
            30.625,
            63.25,
            11.25,
            16.125,
            -144.0,
            -141.0
          ],
          "freivalds_rho": 0.0017231853343955628,
          "sm_clock_mhz": 2685.0,
          "temp_c": 63.0,
          "power_w": 459.2,
          "cov_samples": 3.0,
          "peak_mem_bytes": 1242824704.0
        },
        {
          "workload": "gemm",
          "variant": "bf16",
          "repeat": 6,
          "throughput": 220.81699731499137,
          "unit": "TFLOP/s",
          "seconds": 0.13942008972167969,
          "work": 30786325577728.0,
          "output_digest": "a09ddb1344dabeff6ddf63f6e9d96127a0c117c1d97d433322a5f8915ced8b73",
          "fp_sample": [
            -71.5,
            55.25,
            -26.0,
            -54.0,
            -156.0,
            -80.5,
            -83.5,
            204.0,
            66.0,
            93.0,
            -1.6640625,
            -24.125,
            42.25,
            -26.75,
            -15.4375,
            -59.75,
            19.5,
            12.625,
            -129.0,
            31.375,
            -99.0,
            -0.66015625,
            111.5,
            15.8125,
            -12.0625,
            -115.0,
            -44.5,
            -59.75,
            -13.1875,
            47.75,
            -76.5,
            -8.4375,
            151.0,
            23.125,
            330.0,
            60.75,
            160.0,
            72.0,
            -1.5078125,
            57.0,
            132.0,
            -68.5,
            -30.625,
            36.0,
            -32.5,
            -112.5,
            154.0,
            50.25,
            55.5,
            -111.5,
            133.0,
            148.0,
            88.5,
            101.0,
            51.5,
            -4.375,
            -72.0,
            -10.8125,
            30.625,
            63.25,
            11.25,
            16.125,
            -144.0,
            -141.0
          ],
          "freivalds_rho": 0.0017231853343955628,
          "sm_clock_mhz": 2690.0,
          "temp_c": 63.667,
          "power_w": 473.323,
          "cov_samples": 3.0,
          "peak_mem_bytes": 1242824704.0
        },
        {
          "workload": "gemm",
          "variant": "bf16",
          "repeat": 7,
          "throughput": 220.9239892059315,
          "unit": "TFLOP/s",
          "seconds": 0.13935256958007813,
          "work": 30786325577728.0,
          "output_digest": "a09ddb1344dabeff6ddf63f6e9d96127a0c117c1d97d433322a5f8915ced8b73",
          "fp_sample": [
            -71.5,
            55.25,
            -26.0,
            -54.0,
            -156.0,
            -80.5,
            -83.5,
            204.0,
            66.0,
            93.0,
            -1.6640625,
            -24.125,
            42.25,
            -26.75,
            -15.4375,
            -59.75,
            19.5,
            12.625,
            -129.0,
            31.375,
            -99.0,
            -0.66015625,
            111.5,
            15.8125,
            -12.0625,
            -115.0,
            -44.5,
            -59.75,
            -13.1875,
            47.75,
            -76.5,
            -8.4375,
            151.0,
            23.125,
            330.0,
            60.75,
            160.0,
            72.0,
            -1.5078125,
            57.0,
            132.0,
            -68.5,
            -30.625,
            36.0,
            -32.5,
            -112.5,
            154.0,
            50.25,
            55.5,
            -111.5,
            133.0,
            148.0,
            88.5,
            101.0,
            51.5,
            -4.375,
            -72.0,
            -10.8125,
            30.625,
            63.25,
            11.25,
            16.125,
            -144.0,
            -141.0
          ],
          "freivalds_rho": 0.0017231853343955628,
          "sm_clock_mhz": 2702.333,
          "temp_c": 63.0,
          "power_w": 483.493,
          "cov_samples": 3.0,
          "peak_mem_bytes": 1242824704.0
        },
        {
          "workload": "gemm",
          "variant": "tf32",
          "repeat": 0,
          "throughput": 112.91880790039319,
          "unit": "TFLOP/s",
          "seconds": 0.17526937866210937,
          "work": 19791209299968.0,
          "output_digest": "cfb424d59b7e65f8e42134be16b14607e9d48e2ee5c98a2f6906faba9907940f",
          "fp_sample": [
            -71.56188201904297,
            55.11079788208008,
            -26.095613479614258,
            -53.82451629638672,
            -156.21522521972656,
            -80.34678649902344,
            -83.36509704589844,
            203.3277130126953,
            66.14591217041016,
            93.1718978881836,
            -1.9000823497772217,
            -24.156347274780273,
            42.1514778137207,
            -26.58657455444336,
            -15.345663070678711,
            -59.819091796875,
            19.353660583496094,
            12.743322372436523,
            -128.94932556152344,
            31.699447631835938,
            -98.93208312988281,
            -0.02465188503265381,
            111.30628967285156,
            15.965452194213867,
            -11.839430809020996,
            -114.96426391601562,
            -44.75583267211914,
            -59.83356475830078,
            -12.925359725952148,
            47.62015914916992,
            -76.14816284179688,
            -8.309050559997559,
            150.6618194580078,
            23.04126739501953,
            329.2432556152344,
            60.539913177490234,
            160.06170654296875,
            72.06145477294922,
            -1.627536416053772,
            57.3326301574707,
            131.6305389404297,
            -68.6273422241211,
            -30.54691505432129,
            35.97837829589844,
            -32.884132385253906,
            -112.60415649414062,
            153.94760131835938,
            50.10203170776367,
            55.403194427490234,
            -111.46003723144531,
            133.2035369873047,
            147.87184143066406,
            88.51880645751953,
            100.79329681396484,
            52.033050537109375,
            -4.724910736083984,
            -71.80985260009766,
            -10.933218955993652,
            30.61474609375,
            63.1325798034668,
            11.160560607910156,
            16.2208309173584,
            -143.89654541015625,
            -141.18142700195312
          ],
          "freivalds_rho": 0.0003599435989131059,
          "sm_clock_mhz": 2737.0,
          "temp_c": 61.0,
          "power_w": 476.132,
          "cov_samples": 4.0,
          "peak_mem_bytes": 1107296256.0
        },
        {
          "workload": "gemm",
          "variant": "tf32",
          "repeat": 1,
          "throughput": 112.85866680728233,
          "unit": "TFLOP/s",
          "seconds": 0.17536277770996095,
          "work": 19791209299968.0,
          "output_digest": "cfb424d59b7e65f8e42134be16b14607e9d48e2ee5c98a2f6906faba9907940f",
          "fp_sample": [
            -71.56188201904297,
            55.11079788208008,
            -26.095613479614258,
            -53.82451629638672,
            -156.21522521972656,
            -80.34678649902344,
            -83.36509704589844,
            203.3277130126953,
            66.14591217041016,
            93.1718978881836,
            -1.9000823497772217,
            -24.156347274780273,
            42.1514778137207,
            -26.58657455444336,
            -15.345663070678711,
            -59.819091796875,
            19.353660583496094,
            12.743322372436523,
            -128.94932556152344,
            31.699447631835938,
            -98.93208312988281,
            -0.02465188503265381,
            111.30628967285156,
            15.965452194213867,
            -11.839430809020996,
            -114.96426391601562,
            -44.75583267211914,
            -59.83356475830078,
            -12.925359725952148,
            47.62015914916992,
            -76.14816284179688,
            -8.309050559997559,
            150.6618194580078,
            23.04126739501953,
            329.2432556152344,
            60.539913177490234,
            160.06170654296875,
            72.06145477294922,
            -1.627536416053772,
            57.3326301574707,
            131.6305389404297,
            -68.6273422241211,
            -30.54691505432129,
            35.97837829589844,
            -32.884132385253906,
            -112.60415649414062,
            153.94760131835938,
            50.10203170776367,
            55.403194427490234,
            -111.46003723144531,
            133.2035369873047,
            147.87184143066406,
            88.51880645751953,
            100.79329681396484,
            52.033050537109375,
            -4.724910736083984,
            -71.80985260009766,
            -10.933218955993652,
            30.61474609375,
            63.1325798034668,
            11.160560607910156,
            16.2208309173584,
            -143.89654541015625,
            -141.18142700195312
          ],
          "freivalds_rho": 0.0003599435989131059,
          "sm_clock_mhz": 2831.0,
          "temp_c": 63.0,
          "power_w": 467.153,
          "cov_samples": 4.0,
          "peak_mem_bytes": 1107296256.0
        },
        {
          "workload": "gemm",
          "variant": "tf32",
          "repeat": 2,
          "throughput": 112.89331306499048,
          "unit": "TFLOP/s",
          "seconds": 0.1753089599609375,
          "work": 19791209299968.0,
          "output_digest": "cfb424d59b7e65f8e42134be16b14607e9d48e2ee5c98a2f6906faba9907940f",
          "fp_sample": [
            -71.56188201904297,
            55.11079788208008,
            -26.095613479614258,
            -53.82451629638672,
            -156.21522521972656,
            -80.34678649902344,
            -83.36509704589844,
            203.3277130126953,
            66.14591217041016,
            93.1718978881836,
            -1.9000823497772217,
            -24.156347274780273,
            42.1514778137207,
            -26.58657455444336,
            -15.345663070678711,
            -59.819091796875,
            19.353660583496094,
            12.743322372436523,
            -128.94932556152344,
            31.699447631835938,
            -98.93208312988281,
            -0.02465188503265381,
            111.30628967285156,
            15.965452194213867,
            -11.839430809020996,
            -114.96426391601562,
            -44.75583267211914,
            -59.83356475830078,
            -12.925359725952148,
            47.62015914916992,
            -76.14816284179688,
            -8.309050559997559,
            150.6618194580078,
            23.04126739501953,
            329.2432556152344,
            60.539913177490234,
            160.06170654296875,
            72.06145477294922,
            -1.627536416053772,
            57.3326301574707,
            131.6305389404297,
            -68.6273422241211,
            -30.54691505432129,
            35.97837829589844,
            -32.884132385253906,
            -112.60415649414062,
            153.94760131835938,
            50.10203170776367,
            55.403194427490234,
            -111.46003723144531,
            133.2035369873047,
            147.87184143066406,
            88.51880645751953,
            100.79329681396484,
            52.033050537109375,
            -4.724910736083984,
            -71.80985260009766,
            -10.933218955993652,
            30.61474609375,
            63.1325798034668,
            11.160560607910156,
            16.2208309173584,
            -143.89654541015625,
            -141.18142700195312
          ],
          "freivalds_rho": 0.0003599435989131059,
          "sm_clock_mhz": 2835.0,
          "temp_c": 63.667,
          "power_w": 461.05,
          "cov_samples": 3.0,
          "peak_mem_bytes": 1107296256.0
        },
        {
          "workload": "gemm",
          "variant": "tf32",
          "repeat": 3,
          "throughput": 111.56141765544125,
          "unit": "TFLOP/s",
          "seconds": 0.17740191650390624,
          "work": 19791209299968.0,
          "output_digest": "cfb424d59b7e65f8e42134be16b14607e9d48e2ee5c98a2f6906faba9907940f",
          "fp_sample": [
            -71.56188201904297,
            55.11079788208008,
            -26.095613479614258,
            -53.82451629638672,
            -156.21522521972656,
            -80.34678649902344,
            -83.36509704589844,
            203.3277130126953,
            66.14591217041016,
            93.1718978881836,
            -1.9000823497772217,
            -24.156347274780273,
            42.1514778137207,
            -26.58657455444336,
            -15.345663070678711,
            -59.819091796875,
            19.353660583496094,
            12.743322372436523,
            -128.94932556152344,
            31.699447631835938,
            -98.93208312988281,
            -0.02465188503265381,
            111.30628967285156,
            15.965452194213867,
            -11.839430809020996,
            -114.96426391601562,
            -44.75583267211914,
            -59.83356475830078,
            -12.925359725952148,
            47.62015914916992,
            -76.14816284179688,
            -8.309050559997559,
            150.6618194580078,
            23.04126739501953,
            329.2432556152344,
            60.539913177490234,
            160.06170654296875,
            72.06145477294922,
            -1.627536416053772,
            57.3326301574707,
            131.6305389404297,
            -68.6273422241211,
            -30.54691505432129,
            35.97837829589844,
            -32.884132385253906,
            -112.60415649414062,
            153.94760131835938,
            50.10203170776367,
            55.403194427490234,
            -111.46003723144531,
            133.2035369873047,
            147.87184143066406,
            88.51880645751953,
            100.79329681396484,
            52.033050537109375,
            -4.724910736083984,
            -71.80985260009766,
            -10.933218955993652,
            30.61474609375,
            63.1325798034668,
            11.160560607910156,
            16.2208309173584,
            -143.89654541015625,
            -141.18142700195312
          ],
          "freivalds_rho": 0.0003599435989131059,
          "sm_clock_mhz": 2827.5,
          "temp_c": 64.75,
          "power_w": 476.165,
          "cov_samples": 4.0,
          "peak_mem_bytes": 1107296256.0
        },
        {
          "workload": "gemm",
          "variant": "tf32",
          "repeat": 4,
          "throughput": 111.34093291814466,
          "unit": "TFLOP/s",
          "seconds": 0.1777532196044922,
          "work": 19791209299968.0,
          "output_digest": "cfb424d59b7e65f8e42134be16b14607e9d48e2ee5c98a2f6906faba9907940f",
          "fp_sample": [
            -71.56188201904297,
            55.11079788208008,
            -26.095613479614258,
            -53.82451629638672,
            -156.21522521972656,
            -80.34678649902344,
            -83.36509704589844,
            203.3277130126953,
            66.14591217041016,
            93.1718978881836,
            -1.9000823497772217,
            -24.156347274780273,
            42.1514778137207,
            -26.58657455444336,
            -15.345663070678711,
            -59.819091796875,
            19.353660583496094,
            12.743322372436523,
            -128.94932556152344,
            31.699447631835938,
            -98.93208312988281,
            -0.02465188503265381,
            111.30628967285156,
            15.965452194213867,
            -11.839430809020996,
            -114.96426391601562,
            -44.75583267211914,
            -59.83356475830078,
            -12.925359725952148,
            47.62015914916992,
            -76.14816284179688,
            -8.309050559997559,
            150.6618194580078,
            23.04126739501953,
            329.2432556152344,
            60.539913177490234,
            160.06170654296875,
            72.06145477294922,
            -1.627536416053772,
            57.3326301574707,
            131.6305389404297,
            -68.6273422241211,
            -30.54691505432129,
            35.97837829589844,
            -32.884132385253906,
            -112.60415649414062,
            153.94760131835938,
            50.10203170776367,
            55.403194427490234,
            -111.46003723144531,
            133.2035369873047,
            147.87184143066406,
            88.51880645751953,
            100.79329681396484,
            52.033050537109375,
            -4.724910736083984,
            -71.80985260009766,
            -10.933218955993652,
            30.61474609375,
            63.1325798034668,
            11.160560607910156,
            16.2208309173584,
            -143.89654541015625,
            -141.18142700195312
          ],
          "freivalds_rho": 0.0003599435989131059,
          "sm_clock_mhz": 2808.5,
          "temp_c": 62.25,
          "power_w": 482.57,
          "cov_samples": 4.0,
          "peak_mem_bytes": 1107296256.0
        },
        {
          "workload": "gemm",
          "variant": "tf32",
          "repeat": 5,
          "throughput": 112.7393017543028,
          "unit": "TFLOP/s",
          "seconds": 0.17554844665527344,
          "work": 19791209299968.0,
          "output_digest": "cfb424d59b7e65f8e42134be16b14607e9d48e2ee5c98a2f6906faba9907940f",
          "fp_sample": [
            -71.56188201904297,
            55.11079788208008,
            -26.095613479614258,
            -53.82451629638672,
            -156.21522521972656,
            -80.34678649902344,
            -83.36509704589844,
            203.3277130126953,
            66.14591217041016,
            93.1718978881836,
            -1.9000823497772217,
            -24.156347274780273,
            42.1514778137207,
            -26.58657455444336,
            -15.345663070678711,
            -59.819091796875,
            19.353660583496094,
            12.743322372436523,
            -128.94932556152344,
            31.699447631835938,
            -98.93208312988281,
            -0.02465188503265381,
            111.30628967285156,
            15.965452194213867,
            -11.839430809020996,
            -114.96426391601562,
            -44.75583267211914,
            -59.83356475830078,
            -12.925359725952148,
            47.62015914916992,
            -76.14816284179688,
            -8.309050559997559,
            150.6618194580078,
            23.04126739501953,
            329.2432556152344,
            60.539913177490234,
            160.06170654296875,
            72.06145477294922,
            -1.627536416053772,
            57.3326301574707,
            131.6305389404297,
            -68.6273422241211,
            -30.54691505432129,
            35.97837829589844,
            -32.884132385253906,
            -112.60415649414062,
            153.94760131835938,
            50.10203170776367,
            55.403194427490234,
            -111.46003723144531,
            133.2035369873047,
            147.87184143066406,
            88.51880645751953,
            100.79329681396484,
            52.033050537109375,
            -4.724910736083984,
            -71.80985260009766,
            -10.933218955993652,
            30.61474609375,
            63.1325798034668,
            11.160560607910156,
            16.2208309173584,
            -143.89654541015625,
            -141.18142700195312
          ],
          "freivalds_rho": 0.0003599435989131059,
          "sm_clock_mhz": 2803.0,
          "temp_c": 65.25,
          "power_w": 490.79,
          "cov_samples": 4.0,
          "peak_mem_bytes": 1107296256.0
        },
        {
          "workload": "gemm",
          "variant": "tf32",
          "repeat": 6,
          "throughput": 111.88915856494205,
          "unit": "TFLOP/s",
          "seconds": 0.1768822784423828,
          "work": 19791209299968.0,
          "output_digest": "cfb424d59b7e65f8e42134be16b14607e9d48e2ee5c98a2f6906faba9907940f",
          "fp_sample": [
            -71.56188201904297,
            55.11079788208008,
            -26.095613479614258,
            -53.82451629638672,
            -156.21522521972656,
            -80.34678649902344,
            -83.36509704589844,
            203.3277130126953,
            66.14591217041016,
            93.1718978881836,
            -1.9000823497772217,
            -24.156347274780273,
            42.1514778137207,
            -26.58657455444336,
            -15.345663070678711,
            -59.819091796875,
            19.353660583496094,
            12.743322372436523,
            -128.94932556152344,
            31.699447631835938,
            -98.93208312988281,
            -0.02465188503265381,
            111.30628967285156,
            15.965452194213867,
            -11.839430809020996,
            -114.96426391601562,
            -44.75583267211914,
            -59.83356475830078,
            -12.925359725952148,
            47.62015914916992,
            -76.14816284179688,
            -8.309050559997559,
            150.6618194580078,
            23.04126739501953,
            329.2432556152344,
            60.539913177490234,
            160.06170654296875,
            72.06145477294922,
            -1.627536416053772,
            57.3326301574707,
            131.6305389404297,
            -68.6273422241211,
            -30.54691505432129,
            35.97837829589844,
            -32.884132385253906,
            -112.60415649414062,
            153.94760131835938,
            50.10203170776367,
            55.403194427490234,
            -111.46003723144531,
            133.2035369873047,
            147.87184143066406,
            88.51880645751953,
            100.79329681396484,
            52.033050537109375,
            -4.724910736083984,
            -71.80985260009766,
            -10.933218955993652,
            30.61474609375,
            63.1325798034668,
            11.160560607910156,
            16.2208309173584,
            -143.89654541015625,
            -141.18142700195312
          ],
          "freivalds_rho": 0.0003599435989131059,
          "sm_clock_mhz": 2816.25,
          "temp_c": 66.0,
          "power_w": 500.123,
          "cov_samples": 4.0,
          "peak_mem_bytes": 1107296256.0
        },
        {
          "workload": "gemm",
          "variant": "tf32",
          "repeat": 7,
          "throughput": 112.72345839020358,
          "unit": "TFLOP/s",
          "seconds": 0.1755731201171875,
          "work": 19791209299968.0,
          "output_digest": "cfb424d59b7e65f8e42134be16b14607e9d48e2ee5c98a2f6906faba9907940f",
          "fp_sample": [
            -71.56188201904297,
            55.11079788208008,
            -26.095613479614258,
            -53.82451629638672,
            -156.21522521972656,
            -80.34678649902344,
            -83.36509704589844,
            203.3277130126953,
            66.14591217041016,
            93.1718978881836,
            -1.9000823497772217,
            -24.156347274780273,
            42.1514778137207,
            -26.58657455444336,
            -15.345663070678711,
            -59.819091796875,
            19.353660583496094,
            12.743322372436523,
            -128.94932556152344,
            31.699447631835938,
            -98.93208312988281,
            -0.02465188503265381,
            111.30628967285156,
            15.965452194213867,
            -11.839430809020996,
            -114.96426391601562,
            -44.75583267211914,
            -59.83356475830078,
            -12.925359725952148,
            47.62015914916992,
            -76.14816284179688,
            -8.309050559997559,
            150.6618194580078,
            23.04126739501953,
            329.2432556152344,
            60.539913177490234,
            160.06170654296875,
            72.06145477294922,
            -1.627536416053772,
            57.3326301574707,
            131.6305389404297,
            -68.6273422241211,
            -30.54691505432129,
            35.97837829589844,
            -32.884132385253906,
            -112.60415649414062,
            153.94760131835938,
            50.10203170776367,
            55.403194427490234,
            -111.46003723144531,
            133.2035369873047,
            147.87184143066406,
            88.51880645751953,
            100.79329681396484,
            52.033050537109375,
            -4.724910736083984,
            -71.80985260009766,
            -10.933218955993652,
            30.61474609375,
            63.1325798034668,
            11.160560607910156,
            16.2208309173584,
            -143.89654541015625,
            -141.18142700195312
          ],
          "freivalds_rho": 0.0003599435989131059,
          "sm_clock_mhz": 2812.0,
          "temp_c": 64.25,
          "power_w": 492.485,
          "cov_samples": 4.0,
          "peak_mem_bytes": 1107296256.0
        },
        {
          "workload": "gemm",
          "variant": "fp8",
          "repeat": 0,
          "throughput": 521.759062597541,
          "unit": "TFLOP/s",
          "seconds": 0.08429267120361328,
          "work": 43980465111040.0,
          "output_digest": "456d82c1b1295f6c34baaabf22c8c562083ae313bfbc7dbf57b43149e825a0b2",
          "fp_sample": [
            -68.0,
            55.25,
            -33.75,
            -53.0,
            -156.0,
            -81.0,
            -82.5,
            200.0,
            67.0,
            89.5,
            -0.734375,
            -22.625,
            42.25,
            -29.125,
            -14.8125,
            -63.25,
            15.125,
            13.6875,
            -127.0,
            36.75,
            -96.5,
            -4.9375,
            111.5,
            18.875,
            -12.8125,
            -114.0,
            -48.75,
            -64.5,
            -13.3125,
            45.25,
            -72.5,
            -6.8125,
            148.0,
            21.125,
            328.0,
            60.0,
            156.0,
            77.0,
            2.84375,
            62.25,
            126.5,
            -73.5,
            -31.75,
            32.25,
            -37.25,
            -107.0,
            149.0,
            47.5,
            55.0,
            -116.5,
            135.0,
            148.0,
            87.0,
            99.5,
            55.75,
            -5.3125,
            -73.5,
            -14.3125,
            32.75,
            69.0,
            11.4375,
            15.125,
            -141.0,
            -140.0
          ],
          "freivalds_rho": 0.0017466872424482366,
          "sm_clock_mhz": 2827.0,
          "temp_c": 61.5,
          "power_w": 465.62,
          "cov_samples": 2.0,
          "peak_mem_bytes": 1108607488.0
        },
        {
          "workload": "gemm",
          "variant": "fp8",
          "repeat": 1,
          "throughput": 525.0081669177194,
          "unit": "TFLOP/s",
          "seconds": 0.08377101135253906,
          "work": 43980465111040.0,
          "output_digest": "456d82c1b1295f6c34baaabf22c8c562083ae313bfbc7dbf57b43149e825a0b2",
          "fp_sample": [
            -68.0,
            55.25,
            -33.75,
            -53.0,
            -156.0,
            -81.0,
            -82.5,
            200.0,
            67.0,
            89.5,
            -0.734375,
            -22.625,
            42.25,
            -29.125,
            -14.8125,
            -63.25,
            15.125,
            13.6875,
            -127.0,
            36.75,
            -96.5,
            -4.9375,
            111.5,
            18.875,
            -12.8125,
            -114.0,
            -48.75,
            -64.5,
            -13.3125,
            45.25,
            -72.5,
            -6.8125,
            148.0,
            21.125,
            328.0,
            60.0,
            156.0,
            77.0,
            2.84375,
            62.25,
            126.5,
            -73.5,
            -31.75,
            32.25,
            -37.25,
            -107.0,
            149.0,
            47.5,
            55.0,
            -116.5,
            135.0,
            148.0,
            87.0,
            99.5,
            55.75,
            -5.3125,
            -73.5,
            -14.3125,
            32.75,
            69.0,
            11.4375,
            15.125,
            -141.0,
            -140.0
          ],
          "freivalds_rho": 0.0017466872424482366,
          "sm_clock_mhz": 2598.5,
          "temp_c": 64.5,
          "power_w": 466.115,
          "cov_samples": 2.0,
          "peak_mem_bytes": 1108607488.0
        },
        {
          "workload": "gemm",
          "variant": "fp8",
          "repeat": 2,
          "throughput": 522.6618603617387,
          "unit": "TFLOP/s",
          "seconds": 0.08414707183837891,
          "work": 43980465111040.0,
          "output_digest": "456d82c1b1295f6c34baaabf22c8c562083ae313bfbc7dbf57b43149e825a0b2",
          "fp_sample": [
            -68.0,
            55.25,
            -33.75,
            -53.0,
            -156.0,
            -81.0,
            -82.5,
            200.0,
            67.0,
            89.5,
            -0.734375,
            -22.625,
            42.25,
            -29.125,
            -14.8125,
            -63.25,
            15.125,
            13.6875,
            -127.0,
            36.75,
            -96.5,
            -4.9375,
            111.5,
            18.875,
            -12.8125,
            -114.0,
            -48.75,
            -64.5,
            -13.3125,
            45.25,
            -72.5,
            -6.8125,
            148.0,
            21.125,
            328.0,
            60.0,
            156.0,
            77.0,
            2.84375,
            62.25,
            126.5,
            -73.5,
            -31.75,
            32.25,
            -37.25,
            -107.0,
            149.0,
            47.5,
            55.0,
            -116.5,
            135.0,
            148.0,
            87.0,
            99.5,
            55.75,
            -5.3125,
            -73.5,
            -14.3125,
            32.75,
            69.0,
            11.4375,
            15.125,
            -141.0,
            -140.0
          ],
          "freivalds_rho": 0.0017466872424482366,
          "sm_clock_mhz": 2370.0,
          "temp_c": 62.0,
          "power_w": 453.37,
          "cov_samples": 2.0,
          "peak_mem_bytes": 1108607488.0
        },
        {
          "workload": "gemm",
          "variant": "fp8",
          "repeat": 3,
          "throughput": 516.719271914421,
          "unit": "TFLOP/s",
          "seconds": 0.08511481475830078,
          "work": 43980465111040.0,
          "output_digest": "456d82c1b1295f6c34baaabf22c8c562083ae313bfbc7dbf57b43149e825a0b2",
          "fp_sample": [
            -68.0,
            55.25,
            -33.75,
            -53.0,
            -156.0,
            -81.0,
            -82.5,
            200.0,
            67.0,
            89.5,
            -0.734375,
            -22.625,
            42.25,
            -29.125,
            -14.8125,
            -63.25,
            15.125,
            13.6875,
            -127.0,
            36.75,
            -96.5,
            -4.9375,
            111.5,
            18.875,
            -12.8125,
            -114.0,
            -48.75,
            -64.5,
            -13.3125,
            45.25,
            -72.5,
            -6.8125,
            148.0,
            21.125,
            328.0,
            60.0,
            156.0,
            77.0,
            2.84375,
            62.25,
            126.5,
            -73.5,
            -31.75,
            32.25,
            -37.25,
            -107.0,
            149.0,
            47.5,
            55.0,
            -116.5,
            135.0,
            148.0,
            87.0,
            99.5,
            55.75,
            -5.3125,
            -73.5,
            -14.3125,
            32.75,
            69.0,
            11.4375,
            15.125,
            -141.0,
            -140.0
          ],
          "freivalds_rho": 0.0017466872424482366,
          "sm_clock_mhz": 2235.0,
          "temp_c": 65.5,
          "power_w": 447.07,
          "cov_samples": 2.0,
          "peak_mem_bytes": 1108607488.0
        },
        {
          "workload": "gemm",
          "variant": "fp8",
          "repeat": 4,
          "throughput": 520.6399731356985,
          "unit": "TFLOP/s",
          "seconds": 0.0844738540649414,
          "work": 43980465111040.0,
          "output_digest": "456d82c1b1295f6c34baaabf22c8c562083ae313bfbc7dbf57b43149e825a0b2",
          "fp_sample": [
            -68.0,
            55.25,
            -33.75,
            -53.0,
            -156.0,
            -81.0,
            -82.5,
            200.0,
            67.0,
            89.5,
            -0.734375,
            -22.625,
            42.25,
            -29.125,
            -14.8125,
            -63.25,
            15.125,
            13.6875,
            -127.0,
            36.75,
            -96.5,
            -4.9375,
            111.5,
            18.875,
            -12.8125,
            -114.0,
            -48.75,
            -64.5,
            -13.3125,
            45.25,
            -72.5,
            -6.8125,
            148.0,
            21.125,
            328.0,
            60.0,
            156.0,
            77.0,
            2.84375,
            62.25,
            126.5,
            -73.5,
            -31.75,
            32.25,
            -37.25,
            -107.0,
            149.0,
            47.5,
            55.0,
            -116.5,
            135.0,
            148.0,
            87.0,
            99.5,
            55.75,
            -5.3125,
            -73.5,
            -14.3125,
            32.75,
            69.0,
            11.4375,
            15.125,
            -141.0,
            -140.0
          ],
          "freivalds_rho": 0.0017466872424482366,
          "sm_clock_mhz": 2235.0,
          "temp_c": 62.0,
          "power_w": 429.3,
          "cov_samples": 2.0,
          "peak_mem_bytes": 1108607488.0
        },
        {
          "workload": "gemm",
          "variant": "fp8",
          "repeat": 5,
          "throughput": 516.1913821451916,
          "unit": "TFLOP/s",
          "seconds": 0.08520185852050781,
          "work": 43980465111040.0,
          "output_digest": "456d82c1b1295f6c34baaabf22c8c562083ae313bfbc7dbf57b43149e825a0b2",
          "fp_sample": [
            -68.0,
            55.25,
            -33.75,
            -53.0,
            -156.0,
            -81.0,
            -82.5,
            200.0,
            67.0,
            89.5,
            -0.734375,
            -22.625,
            42.25,
            -29.125,
            -14.8125,
            -63.25,
            15.125,
            13.6875,
            -127.0,
            36.75,
            -96.5,
            -4.9375,
            111.5,
            18.875,
            -12.8125,
            -114.0,
            -48.75,
            -64.5,
            -13.3125,
            45.25,
            -72.5,
            -6.8125,
            148.0,
            21.125,
            328.0,
            60.0,
            156.0,
            77.0,
            2.84375,
            62.25,
            126.5,
            -73.5,
            -31.75,
            32.25,
            -37.25,
            -107.0,
            149.0,
            47.5,
            55.0,
            -116.5,
            135.0,
            148.0,
            87.0,
            99.5,
            55.75,
            -5.3125,
            -73.5,
            -14.3125,
            32.75,
            69.0,
            11.4375,
            15.125,
            -141.0,
            -140.0
          ],
          "freivalds_rho": 0.0017466872424482366,
          "sm_clock_mhz": 2250.0,
          "temp_c": 65.5,
          "power_w": 429.2,
          "cov_samples": 2.0,
          "peak_mem_bytes": 1108607488.0
        },
        {
          "workload": "gemm",
          "variant": "fp8",
          "repeat": 6,
          "throughput": 517.5575298331165,
          "unit": "TFLOP/s",
          "seconds": 0.08497695922851563,
          "work": 43980465111040.0,
          "output_digest": "456d82c1b1295f6c34baaabf22c8c562083ae313bfbc7dbf57b43149e825a0b2",
          "fp_sample": [
            -68.0,
            55.25,
            -33.75,
            -53.0,
            -156.0,
            -81.0,
            -82.5,
            200.0,
            67.0,
            89.5,
            -0.734375,
            -22.625,
            42.25,
            -29.125,
            -14.8125,
            -63.25,
            15.125,
            13.6875,
            -127.0,
            36.75,
            -96.5,
            -4.9375,
            111.5,
            18.875,
            -12.8125,
            -114.0,
            -48.75,
            -64.5,
            -13.3125,
            45.25,
            -72.5,
            -6.8125,
            148.0,
            21.125,
            328.0,
            60.0,
            156.0,
            77.0,
            2.84375,
            62.25,
            126.5,
            -73.5,
            -31.75,
            32.25,
            -37.25,
            -107.0,
            149.0,
            47.5,
            55.0,
            -116.5,
            135.0,
            148.0,
            87.0,
            99.5,
            55.75,
            -5.3125,
            -73.5,
            -14.3125,
            32.75,
            69.0,
            11.4375,
            15.125,
            -141.0,
            -140.0
          ],
          "freivalds_rho": 0.0017466872424482366,
          "sm_clock_mhz": 2268.5,
          "temp_c": 62.0,
          "power_w": 419.045,
          "cov_samples": 2.0,
          "peak_mem_bytes": 1108607488.0
        },
        {
          "workload": "gemm",
          "variant": "fp8",
          "repeat": 7,
          "throughput": 516.3787429737016,
          "unit": "TFLOP/s",
          "seconds": 0.08517094421386719,
          "work": 43980465111040.0,
          "output_digest": "456d82c1b1295f6c34baaabf22c8c562083ae313bfbc7dbf57b43149e825a0b2",
          "fp_sample": [
            -68.0,
            55.25,
            -33.75,
            -53.0,
            -156.0,
            -81.0,
            -82.5,
            200.0,
            67.0,
            89.5,
            -0.734375,
            -22.625,
            42.25,
            -29.125,
            -14.8125,
            -63.25,
            15.125,
            13.6875,
            -127.0,
            36.75,
            -96.5,
            -4.9375,
            111.5,
            18.875,
            -12.8125,
            -114.0,
            -48.75,
            -64.5,
            -13.3125,
            45.25,
            -72.5,
            -6.8125,
            148.0,
            21.125,
            328.0,
            60.0,
            156.0,
            77.0,
            2.84375,
            62.25,
            126.5,
            -73.5,
            -31.75,
            32.25,
            -37.25,
            -107.0,
            149.0,
            47.5,
            55.0,
            -116.5,
            135.0,
            148.0,
            87.0,
            99.5,
            55.75,
            -5.3125,
            -73.5,
            -14.3125,
            32.75,
            69.0,
            11.4375,
            15.125,
            -141.0,
            -140.0
          ],
          "freivalds_rho": 0.0017466872424482366,
          "sm_clock_mhz": 2287.0,
          "temp_c": 65.5,
          "power_w": 419.075,
          "cov_samples": 2.0,
          "peak_mem_bytes": 1108607488.0
        },
        {
          "workload": "hbm_triad",
          "variant": "f32",
          "repeat": 0,
          "throughput": 1577.155292328005,
          "unit": "GB/s",
          "seconds": 0.7189345092773437,
          "work": 1133871366144.0,
          "output_digest": "e993b04b4a3e746f902a812954e24b49b0b962f71df81da879aafe4d0dc8b44b",
          "fp_sample": [
            2.0198140144348145,
            2.9521098136901855,
            1.8888442516326904,
            1.7183747291564941,
            0.8520669937133789,
            1.0979225635528564,
            1.5471625328063965,
            1.7001211643218994,
            1.6003131866455078,
            0.4869344234466553,
            0.44713595509529114,
            2.4207539558410645,
            1.5192281007766724,
            0.2104073166847229,
            1.3003864288330078,
            1.8538780212402344,
            2.8862993717193604,
            1.1370604038238525,
            1.0981686115264893,
            1.8441567420959473,
            0.8823596239089966,
            0.9066141247749329,
            2.2229127883911133,
            2.539018154144287,
            0.9446226358413696,
            2.3051376342773438,
            2.1579854488372803,
            1.273205041885376,
            2.2882065773010254,
            2.6135334968566895,
            1.4088079929351807,
            1.1355502605438232,
            2.0897057056427,
            1.7277909517288208,
            1.6493933200836182,
            1.4057917594909668,
            1.274431586265564,
            0.7652138471603394,
            0.389346182346344,
            2.0850536823272705,
            0.2422257661819458,
            0.6615298390388489,
            0.6713465452194214,
            1.9080249071121216,
            1.8998656272888184,
            1.1068909168243408,
            1.2183504104614258,
            0.27718690037727356,
            1.6283984184265137,
            1.8204463720321655,
            1.112450122833252,
            1.8077754974365234,
            1.067159652709961,
            0.5129426121711731,
            1.8216309547424316,
            1.0386996269226074,
            2.116978168487549,
            0.284483939409256,
            1.6715648174285889,
            0.7148971557617188,
            1.8025155067443848,
            2.2921764850616455,
            2.466416597366333,
            2.2935709953308105
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2657.545,
          "temp_c": 58.0,
          "power_w": 400.349,
          "cov_samples": 11.0,
          "peak_mem_bytes": 25803359744.0
        },
        {
          "workload": "hbm_triad",
          "variant": "f32",
          "repeat": 1,
          "throughput": 1577.4667942041215,
          "unit": "GB/s",
          "seconds": 0.7187925415039063,
          "work": 1133871366144.0,
          "output_digest": "e993b04b4a3e746f902a812954e24b49b0b962f71df81da879aafe4d0dc8b44b",
          "fp_sample": [
            2.0198140144348145,
            2.9521098136901855,
            1.8888442516326904,
            1.7183747291564941,
            0.8520669937133789,
            1.0979225635528564,
            1.5471625328063965,
            1.7001211643218994,
            1.6003131866455078,
            0.4869344234466553,
            0.44713595509529114,
            2.4207539558410645,
            1.5192281007766724,
            0.2104073166847229,
            1.3003864288330078,
            1.8538780212402344,
            2.8862993717193604,
            1.1370604038238525,
            1.0981686115264893,
            1.8441567420959473,
            0.8823596239089966,
            0.9066141247749329,
            2.2229127883911133,
            2.539018154144287,
            0.9446226358413696,
            2.3051376342773438,
            2.1579854488372803,
            1.273205041885376,
            2.2882065773010254,
            2.6135334968566895,
            1.4088079929351807,
            1.1355502605438232,
            2.0897057056427,
            1.7277909517288208,
            1.6493933200836182,
            1.4057917594909668,
            1.274431586265564,
            0.7652138471603394,
            0.389346182346344,
            2.0850536823272705,
            0.2422257661819458,
            0.6615298390388489,
            0.6713465452194214,
            1.9080249071121216,
            1.8998656272888184,
            1.1068909168243408,
            1.2183504104614258,
            0.27718690037727356,
            1.6283984184265137,
            1.8204463720321655,
            1.112450122833252,
            1.8077754974365234,
            1.067159652709961,
            0.5129426121711731,
            1.8216309547424316,
            1.0386996269226074,
            2.116978168487549,
            0.284483939409256,
            1.6715648174285889,
            0.7148971557617188,
            1.8025155067443848,
            2.2921764850616455,
            2.466416597366333,
            2.2935709953308105
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2858.182,
          "temp_c": 57.364,
          "power_w": 363.93,
          "cov_samples": 11.0,
          "peak_mem_bytes": 25803359744.0
        },
        {
          "workload": "hbm_triad",
          "variant": "f32",
          "repeat": 2,
          "throughput": 1577.7971795273336,
          "unit": "GB/s",
          "seconds": 0.7186420288085937,
          "work": 1133871366144.0,
          "output_digest": "e993b04b4a3e746f902a812954e24b49b0b962f71df81da879aafe4d0dc8b44b",
          "fp_sample": [
            2.0198140144348145,
            2.9521098136901855,
            1.8888442516326904,
            1.7183747291564941,
            0.8520669937133789,
            1.0979225635528564,
            1.5471625328063965,
            1.7001211643218994,
            1.6003131866455078,
            0.4869344234466553,
            0.44713595509529114,
            2.4207539558410645,
            1.5192281007766724,
            0.2104073166847229,
            1.3003864288330078,
            1.8538780212402344,
            2.8862993717193604,
            1.1370604038238525,
            1.0981686115264893,
            1.8441567420959473,
            0.8823596239089966,
            0.9066141247749329,
            2.2229127883911133,
            2.539018154144287,
            0.9446226358413696,
            2.3051376342773438,
            2.1579854488372803,
            1.273205041885376,
            2.2882065773010254,
            2.6135334968566895,
            1.4088079929351807,
            1.1355502605438232,
            2.0897057056427,
            1.7277909517288208,
            1.6493933200836182,
            1.4057917594909668,
            1.274431586265564,
            0.7652138471603394,
            0.389346182346344,
            2.0850536823272705,
            0.2422257661819458,
            0.6615298390388489,
            0.6713465452194214,
            1.9080249071121216,
            1.8998656272888184,
            1.1068909168243408,
            1.2183504104614258,
            0.27718690037727356,
            1.6283984184265137,
            1.8204463720321655,
            1.112450122833252,
            1.8077754974365234,
            1.067159652709961,
            0.5129426121711731,
            1.8216309547424316,
            1.0386996269226074,
            2.116978168487549,
            0.284483939409256,
            1.6715648174285889,
            0.7148971557617188,
            1.8025155067443848,
            2.2921764850616455,
            2.466416597366333,
            2.2935709953308105
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2860.091,
          "temp_c": 57.545,
          "power_w": 353.013,
          "cov_samples": 11.0,
          "peak_mem_bytes": 25803359744.0
        },
        {
          "workload": "hbm_triad",
          "variant": "f32",
          "repeat": 3,
          "throughput": 1577.997809421609,
          "unit": "GB/s",
          "seconds": 0.7185506591796875,
          "work": 1133871366144.0,
          "output_digest": "e993b04b4a3e746f902a812954e24b49b0b962f71df81da879aafe4d0dc8b44b",
          "fp_sample": [
            2.0198140144348145,
            2.9521098136901855,
            1.8888442516326904,
            1.7183747291564941,
            0.8520669937133789,
            1.0979225635528564,
            1.5471625328063965,
            1.7001211643218994,
            1.6003131866455078,
            0.4869344234466553,
            0.44713595509529114,
            2.4207539558410645,
            1.5192281007766724,
            0.2104073166847229,
            1.3003864288330078,
            1.8538780212402344,
            2.8862993717193604,
            1.1370604038238525,
            1.0981686115264893,
            1.8441567420959473,
            0.8823596239089966,
            0.9066141247749329,
            2.2229127883911133,
            2.539018154144287,
            0.9446226358413696,
            2.3051376342773438,
            2.1579854488372803,
            1.273205041885376,
            2.2882065773010254,
            2.6135334968566895,
            1.4088079929351807,
            1.1355502605438232,
            2.0897057056427,
            1.7277909517288208,
            1.6493933200836182,
            1.4057917594909668,
            1.274431586265564,
            0.7652138471603394,
            0.389346182346344,
            2.0850536823272705,
            0.2422257661819458,
            0.6615298390388489,
            0.6713465452194214,
            1.9080249071121216,
            1.8998656272888184,
            1.1068909168243408,
            1.2183504104614258,
            0.27718690037727356,
            1.6283984184265137,
            1.8204463720321655,
            1.112450122833252,
            1.8077754974365234,
            1.067159652709961,
            0.5129426121711731,
            1.8216309547424316,
            1.0386996269226074,
            2.116978168487549,
            0.284483939409256,
            1.6715648174285889,
            0.7148971557617188,
            1.8025155067443848,
            2.2921764850616455,
            2.466416597366333,
            2.2935709953308105
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2858.182,
          "temp_c": 57.545,
          "power_w": 360.981,
          "cov_samples": 11.0,
          "peak_mem_bytes": 25803359744.0
        },
        {
          "workload": "hbm_triad",
          "variant": "f32",
          "repeat": 4,
          "throughput": 1577.9164523395098,
          "unit": "GB/s",
          "seconds": 0.7185877075195313,
          "work": 1133871366144.0,
          "output_digest": "e993b04b4a3e746f902a812954e24b49b0b962f71df81da879aafe4d0dc8b44b",
          "fp_sample": [
            2.0198140144348145,
            2.9521098136901855,
            1.8888442516326904,
            1.7183747291564941,
            0.8520669937133789,
            1.0979225635528564,
            1.5471625328063965,
            1.7001211643218994,
            1.6003131866455078,
            0.4869344234466553,
            0.44713595509529114,
            2.4207539558410645,
            1.5192281007766724,
            0.2104073166847229,
            1.3003864288330078,
            1.8538780212402344,
            2.8862993717193604,
            1.1370604038238525,
            1.0981686115264893,
            1.8441567420959473,
            0.8823596239089966,
            0.9066141247749329,
            2.2229127883911133,
            2.539018154144287,
            0.9446226358413696,
            2.3051376342773438,
            2.1579854488372803,
            1.273205041885376,
            2.2882065773010254,
            2.6135334968566895,
            1.4088079929351807,
            1.1355502605438232,
            2.0897057056427,
            1.7277909517288208,
            1.6493933200836182,
            1.4057917594909668,
            1.274431586265564,
            0.7652138471603394,
            0.389346182346344,
            2.0850536823272705,
            0.2422257661819458,
            0.6615298390388489,
            0.6713465452194214,
            1.9080249071121216,
            1.8998656272888184,
            1.1068909168243408,
            1.2183504104614258,
            0.27718690037727356,
            1.6283984184265137,
            1.8204463720321655,
            1.112450122833252,
            1.8077754974365234,
            1.067159652709961,
            0.5129426121711731,
            1.8216309547424316,
            1.0386996269226074,
            2.116978168487549,
            0.284483939409256,
            1.6715648174285889,
            0.7148971557617188,
            1.8025155067443848,
            2.2921764850616455,
            2.466416597366333,
            2.2935709953308105
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2862.182,
          "temp_c": 57.636,
          "power_w": 362.783,
          "cov_samples": 11.0,
          "peak_mem_bytes": 25803359744.0
        },
        {
          "workload": "hbm_triad",
          "variant": "f32",
          "repeat": 5,
          "throughput": 1577.5738260388548,
          "unit": "GB/s",
          "seconds": 0.7187437744140625,
          "work": 1133871366144.0,
          "output_digest": "e993b04b4a3e746f902a812954e24b49b0b962f71df81da879aafe4d0dc8b44b",
          "fp_sample": [
            2.0198140144348145,
            2.9521098136901855,
            1.8888442516326904,
            1.7183747291564941,
            0.8520669937133789,
            1.0979225635528564,
            1.5471625328063965,
            1.7001211643218994,
            1.6003131866455078,
            0.4869344234466553,
            0.44713595509529114,
            2.4207539558410645,
            1.5192281007766724,
            0.2104073166847229,
            1.3003864288330078,
            1.8538780212402344,
            2.8862993717193604,
            1.1370604038238525,
            1.0981686115264893,
            1.8441567420959473,
            0.8823596239089966,
            0.9066141247749329,
            2.2229127883911133,
            2.539018154144287,
            0.9446226358413696,
            2.3051376342773438,
            2.1579854488372803,
            1.273205041885376,
            2.2882065773010254,
            2.6135334968566895,
            1.4088079929351807,
            1.1355502605438232,
            2.0897057056427,
            1.7277909517288208,
            1.6493933200836182,
            1.4057917594909668,
            1.274431586265564,
            0.7652138471603394,
            0.389346182346344,
            2.0850536823272705,
            0.2422257661819458,
            0.6615298390388489,
            0.6713465452194214,
            1.9080249071121216,
            1.8998656272888184,
            1.1068909168243408,
            1.2183504104614258,
            0.27718690037727356,
            1.6283984184265137,
            1.8204463720321655,
            1.112450122833252,
            1.8077754974365234,
            1.067159652709961,
            0.5129426121711731,
            1.8216309547424316,
            1.0386996269226074,
            2.116978168487549,
            0.284483939409256,
            1.6715648174285889,
            0.7148971557617188,
            1.8025155067443848,
            2.2921764850616455,
            2.466416597366333,
            2.2935709953308105
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2860.091,
          "temp_c": 57.455,
          "power_w": 359.436,
          "cov_samples": 11.0,
          "peak_mem_bytes": 25803359744.0
        },
        {
          "workload": "hbm_triad",
          "variant": "f32",
          "repeat": 6,
          "throughput": 1577.358035803946,
          "unit": "GB/s",
          "seconds": 0.7188421020507813,
          "work": 1133871366144.0,
          "output_digest": "e993b04b4a3e746f902a812954e24b49b0b962f71df81da879aafe4d0dc8b44b",
          "fp_sample": [
            2.0198140144348145,
            2.9521098136901855,
            1.8888442516326904,
            1.7183747291564941,
            0.8520669937133789,
            1.0979225635528564,
            1.5471625328063965,
            1.7001211643218994,
            1.6003131866455078,
            0.4869344234466553,
            0.44713595509529114,
            2.4207539558410645,
            1.5192281007766724,
            0.2104073166847229,
            1.3003864288330078,
            1.8538780212402344,
            2.8862993717193604,
            1.1370604038238525,
            1.0981686115264893,
            1.8441567420959473,
            0.8823596239089966,
            0.9066141247749329,
            2.2229127883911133,
            2.539018154144287,
            0.9446226358413696,
            2.3051376342773438,
            2.1579854488372803,
            1.273205041885376,
            2.2882065773010254,
            2.6135334968566895,
            1.4088079929351807,
            1.1355502605438232,
            2.0897057056427,
            1.7277909517288208,
            1.6493933200836182,
            1.4057917594909668,
            1.274431586265564,
            0.7652138471603394,
            0.389346182346344,
            2.0850536823272705,
            0.2422257661819458,
            0.6615298390388489,
            0.6713465452194214,
            1.9080249071121216,
            1.8998656272888184,
            1.1068909168243408,
            1.2183504104614258,
            0.27718690037727356,
            1.6283984184265137,
            1.8204463720321655,
            1.112450122833252,
            1.8077754974365234,
            1.067159652709961,
            0.5129426121711731,
            1.8216309547424316,
            1.0386996269226074,
            2.116978168487549,
            0.284483939409256,
            1.6715648174285889,
            0.7148971557617188,
            1.8025155067443848,
            2.2921764850616455,
            2.466416597366333,
            2.2935709953308105
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2861.1,
          "temp_c": 57.6,
          "power_w": 356.909,
          "cov_samples": 10.0,
          "peak_mem_bytes": 25803359744.0
        },
        {
          "workload": "hbm_triad",
          "variant": "f32",
          "repeat": 7,
          "throughput": 1577.8735656567058,
          "unit": "GB/s",
          "seconds": 0.7186072387695313,
          "work": 1133871366144.0,
          "output_digest": "e993b04b4a3e746f902a812954e24b49b0b962f71df81da879aafe4d0dc8b44b",
          "fp_sample": [
            2.0198140144348145,
            2.9521098136901855,
            1.8888442516326904,
            1.7183747291564941,
            0.8520669937133789,
            1.0979225635528564,
            1.5471625328063965,
            1.7001211643218994,
            1.6003131866455078,
            0.4869344234466553,
            0.44713595509529114,
            2.4207539558410645,
            1.5192281007766724,
            0.2104073166847229,
            1.3003864288330078,
            1.8538780212402344,
            2.8862993717193604,
            1.1370604038238525,
            1.0981686115264893,
            1.8441567420959473,
            0.8823596239089966,
            0.9066141247749329,
            2.2229127883911133,
            2.539018154144287,
            0.9446226358413696,
            2.3051376342773438,
            2.1579854488372803,
            1.273205041885376,
            2.2882065773010254,
            2.6135334968566895,
            1.4088079929351807,
            1.1355502605438232,
            2.0897057056427,
            1.7277909517288208,
            1.6493933200836182,
            1.4057917594909668,
            1.274431586265564,
            0.7652138471603394,
            0.389346182346344,
            2.0850536823272705,
            0.2422257661819458,
            0.6615298390388489,
            0.6713465452194214,
            1.9080249071121216,
            1.8998656272888184,
            1.1068909168243408,
            1.2183504104614258,
            0.27718690037727356,
            1.6283984184265137,
            1.8204463720321655,
            1.112450122833252,
            1.8077754974365234,
            1.067159652709961,
            0.5129426121711731,
            1.8216309547424316,
            1.0386996269226074,
            2.116978168487549,
            0.284483939409256,
            1.6715648174285889,
            0.7148971557617188,
            1.8025155067443848,
            2.2921764850616455,
            2.466416597366333,
            2.2935709953308105
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2856.6,
          "temp_c": 57.8,
          "power_w": 359.255,
          "cov_samples": 10.0,
          "peak_mem_bytes": 25803359744.0
        },
        {
          "workload": "attention",
          "variant": "bf16",
          "repeat": 0,
          "throughput": 147.52578758374187,
          "unit": "TFLOP/s",
          "seconds": 0.005589759826660156,
          "work": 824633720832.0,
          "output_digest": "d6906258b0988d6d26f923e96d35acc7fa57a808eb1ccae29b4a49b5d082d1f6",
          "fp_sample": [
            1.015625,
            -0.006744384765625,
            0.02587890625,
            0.0203857421875,
            0.22265625,
            -0.035400390625,
            0.040283203125,
            -0.005096435546875,
            0.125,
            0.1455078125,
            -0.0284423828125,
            0.00677490234375,
            0.0673828125,
            0.0625,
            -0.0126953125,
            -0.0791015625,
            0.1025390625,
            0.0537109375,
            0.058349609375,
            0.0213623046875,
            0.0654296875,
            0.010009765625,
            0.0155029296875,
            0.006195068359375,
            0.0517578125,
            -0.01123046875,
            0.0299072265625,
            -0.002716064453125,
            -0.08203125,
            -0.01007080078125,
            -0.00640869140625,
            -0.01708984375,
            -0.08154296875,
            0.0439453125,
            -0.0262451171875,
            -0.02392578125,
            -0.00811767578125,
            -0.0245361328125,
            -0.0174560546875,
            -0.032470703125,
            0.00921630859375,
            0.042724609375,
            -0.059814453125,
            -0.01434326171875,
            0.0225830078125,
            0.06982421875,
            -0.0014190673828125,
            -0.0361328125,
            -0.036376953125,
            -0.02392578125,
            -0.011474609375,
            0.0166015625,
            0.11572265625,
            0.006591796875,
            0.051025390625,
            0.0196533203125,
            0.091796875,
            0.036865234375,
            -0.00958251953125,
            -0.0693359375,
            -0.006500244140625,
            -0.03271484375,
            0.0213623046875,
            0.030517578125
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2850.0,
          "temp_c": 58.0,
          "power_w": 353.75,
          "cov_samples": 1.0,
          "peak_mem_bytes": 117703680.0
        },
        {
          "workload": "attention",
          "variant": "bf16",
          "repeat": 1,
          "throughput": 147.67288633522247,
          "unit": "TFLOP/s",
          "seconds": 0.005584191799163818,
          "work": 824633720832.0,
          "output_digest": "d6906258b0988d6d26f923e96d35acc7fa57a808eb1ccae29b4a49b5d082d1f6",
          "fp_sample": [
            1.015625,
            -0.006744384765625,
            0.02587890625,
            0.0203857421875,
            0.22265625,
            -0.035400390625,
            0.040283203125,
            -0.005096435546875,
            0.125,
            0.1455078125,
            -0.0284423828125,
            0.00677490234375,
            0.0673828125,
            0.0625,
            -0.0126953125,
            -0.0791015625,
            0.1025390625,
            0.0537109375,
            0.058349609375,
            0.0213623046875,
            0.0654296875,
            0.010009765625,
            0.0155029296875,
            0.006195068359375,
            0.0517578125,
            -0.01123046875,
            0.0299072265625,
            -0.002716064453125,
            -0.08203125,
            -0.01007080078125,
            -0.00640869140625,
            -0.01708984375,
            -0.08154296875,
            0.0439453125,
            -0.0262451171875,
            -0.02392578125,
            -0.00811767578125,
            -0.0245361328125,
            -0.0174560546875,
            -0.032470703125,
            0.00921630859375,
            0.042724609375,
            -0.059814453125,
            -0.01434326171875,
            0.0225830078125,
            0.06982421875,
            -0.0014190673828125,
            -0.0361328125,
            -0.036376953125,
            -0.02392578125,
            -0.011474609375,
            0.0166015625,
            0.11572265625,
            0.006591796875,
            0.051025390625,
            0.0196533203125,
            0.091796875,
            0.036865234375,
            -0.00958251953125,
            -0.0693359375,
            -0.006500244140625,
            -0.03271484375,
            0.0213623046875,
            0.030517578125
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2850.0,
          "temp_c": 56.0,
          "power_w": 333.38,
          "cov_samples": 1.0,
          "peak_mem_bytes": 117703680.0
        },
        {
          "workload": "attention",
          "variant": "bf16",
          "repeat": 2,
          "throughput": 147.99854660669334,
          "unit": "TFLOP/s",
          "seconds": 0.005571904182434082,
          "work": 824633720832.0,
          "output_digest": "d6906258b0988d6d26f923e96d35acc7fa57a808eb1ccae29b4a49b5d082d1f6",
          "fp_sample": [
            1.015625,
            -0.006744384765625,
            0.02587890625,
            0.0203857421875,
            0.22265625,
            -0.035400390625,
            0.040283203125,
            -0.005096435546875,
            0.125,
            0.1455078125,
            -0.0284423828125,
            0.00677490234375,
            0.0673828125,
            0.0625,
            -0.0126953125,
            -0.0791015625,
            0.1025390625,
            0.0537109375,
            0.058349609375,
            0.0213623046875,
            0.0654296875,
            0.010009765625,
            0.0155029296875,
            0.006195068359375,
            0.0517578125,
            -0.01123046875,
            0.0299072265625,
            -0.002716064453125,
            -0.08203125,
            -0.01007080078125,
            -0.00640869140625,
            -0.01708984375,
            -0.08154296875,
            0.0439453125,
            -0.0262451171875,
            -0.02392578125,
            -0.00811767578125,
            -0.0245361328125,
            -0.0174560546875,
            -0.032470703125,
            0.00921630859375,
            0.042724609375,
            -0.059814453125,
            -0.01434326171875,
            0.0225830078125,
            0.06982421875,
            -0.0014190673828125,
            -0.0361328125,
            -0.036376953125,
            -0.02392578125,
            -0.011474609375,
            0.0166015625,
            0.11572265625,
            0.006591796875,
            0.051025390625,
            0.0196533203125,
            0.091796875,
            0.036865234375,
            -0.00958251953125,
            -0.0693359375,
            -0.006500244140625,
            -0.03271484375,
            0.0213623046875,
            0.030517578125
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2887.0,
          "temp_c": 55.0,
          "power_w": 333.38,
          "cov_samples": 1.0,
          "peak_mem_bytes": 117703680.0
        },
        {
          "workload": "attention",
          "variant": "bf16",
          "repeat": 3,
          "throughput": 147.5452084223524,
          "unit": "TFLOP/s",
          "seconds": 0.0055890240669250486,
          "work": 824633720832.0,
          "output_digest": "d6906258b0988d6d26f923e96d35acc7fa57a808eb1ccae29b4a49b5d082d1f6",
          "fp_sample": [
            1.015625,
            -0.006744384765625,
            0.02587890625,
            0.0203857421875,
            0.22265625,
            -0.035400390625,
            0.040283203125,
            -0.005096435546875,
            0.125,
            0.1455078125,
            -0.0284423828125,
            0.00677490234375,
            0.0673828125,
            0.0625,
            -0.0126953125,
            -0.0791015625,
            0.1025390625,
            0.0537109375,
            0.058349609375,
            0.0213623046875,
            0.0654296875,
            0.010009765625,
            0.0155029296875,
            0.006195068359375,
            0.0517578125,
            -0.01123046875,
            0.0299072265625,
            -0.002716064453125,
            -0.08203125,
            -0.01007080078125,
            -0.00640869140625,
            -0.01708984375,
            -0.08154296875,
            0.0439453125,
            -0.0262451171875,
            -0.02392578125,
            -0.00811767578125,
            -0.0245361328125,
            -0.0174560546875,
            -0.032470703125,
            0.00921630859375,
            0.042724609375,
            -0.059814453125,
            -0.01434326171875,
            0.0225830078125,
            0.06982421875,
            -0.0014190673828125,
            -0.0361328125,
            -0.036376953125,
            -0.02392578125,
            -0.011474609375,
            0.0166015625,
            0.11572265625,
            0.006591796875,
            0.051025390625,
            0.0196533203125,
            0.091796875,
            0.036865234375,
            -0.00958251953125,
            -0.0693359375,
            -0.006500244140625,
            -0.03271484375,
            0.0213623046875,
            0.030517578125
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2887.0,
          "temp_c": 55.0,
          "power_w": 327.3,
          "cov_samples": 1.0,
          "peak_mem_bytes": 117703680.0
        },
        {
          "workload": "attention",
          "variant": "bf16",
          "repeat": 4,
          "throughput": 147.2905263395255,
          "unit": "TFLOP/s",
          "seconds": 0.005598688125610351,
          "work": 824633720832.0,
          "output_digest": "d6906258b0988d6d26f923e96d35acc7fa57a808eb1ccae29b4a49b5d082d1f6",
          "fp_sample": [
            1.015625,
            -0.006744384765625,
            0.02587890625,
            0.0203857421875,
            0.22265625,
            -0.035400390625,
            0.040283203125,
            -0.005096435546875,
            0.125,
            0.1455078125,
            -0.0284423828125,
            0.00677490234375,
            0.0673828125,
            0.0625,
            -0.0126953125,
            -0.0791015625,
            0.1025390625,
            0.0537109375,
            0.058349609375,
            0.0213623046875,
            0.0654296875,
            0.010009765625,
            0.0155029296875,
            0.006195068359375,
            0.0517578125,
            -0.01123046875,
            0.0299072265625,
            -0.002716064453125,
            -0.08203125,
            -0.01007080078125,
            -0.00640869140625,
            -0.01708984375,
            -0.08154296875,
            0.0439453125,
            -0.0262451171875,
            -0.02392578125,
            -0.00811767578125,
            -0.0245361328125,
            -0.0174560546875,
            -0.032470703125,
            0.00921630859375,
            0.042724609375,
            -0.059814453125,
            -0.01434326171875,
            0.0225830078125,
            0.06982421875,
            -0.0014190673828125,
            -0.0361328125,
            -0.036376953125,
            -0.02392578125,
            -0.011474609375,
            0.0166015625,
            0.11572265625,
            0.006591796875,
            0.051025390625,
            0.0196533203125,
            0.091796875,
            0.036865234375,
            -0.00958251953125,
            -0.0693359375,
            -0.006500244140625,
            -0.03271484375,
            0.0213623046875,
            0.030517578125
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2887.0,
          "temp_c": 55.0,
          "power_w": 311.07,
          "cov_samples": 1.0,
          "peak_mem_bytes": 117703680.0
        },
        {
          "workload": "attention",
          "variant": "bf16",
          "repeat": 5,
          "throughput": 147.50551632367095,
          "unit": "TFLOP/s",
          "seconds": 0.0055905280113220214,
          "work": 824633720832.0,
          "output_digest": "d6906258b0988d6d26f923e96d35acc7fa57a808eb1ccae29b4a49b5d082d1f6",
          "fp_sample": [
            1.015625,
            -0.006744384765625,
            0.02587890625,
            0.0203857421875,
            0.22265625,
            -0.035400390625,
            0.040283203125,
            -0.005096435546875,
            0.125,
            0.1455078125,
            -0.0284423828125,
            0.00677490234375,
            0.0673828125,
            0.0625,
            -0.0126953125,
            -0.0791015625,
            0.1025390625,
            0.0537109375,
            0.058349609375,
            0.0213623046875,
            0.0654296875,
            0.010009765625,
            0.0155029296875,
            0.006195068359375,
            0.0517578125,
            -0.01123046875,
            0.0299072265625,
            -0.002716064453125,
            -0.08203125,
            -0.01007080078125,
            -0.00640869140625,
            -0.01708984375,
            -0.08154296875,
            0.0439453125,
            -0.0262451171875,
            -0.02392578125,
            -0.00811767578125,
            -0.0245361328125,
            -0.0174560546875,
            -0.032470703125,
            0.00921630859375,
            0.042724609375,
            -0.059814453125,
            -0.01434326171875,
            0.0225830078125,
            0.06982421875,
            -0.0014190673828125,
            -0.0361328125,
            -0.036376953125,
            -0.02392578125,
            -0.011474609375,
            0.0166015625,
            0.11572265625,
            0.006591796875,
            0.051025390625,
            0.0196533203125,
            0.091796875,
            0.036865234375,
            -0.00958251953125,
            -0.0693359375,
            -0.006500244140625,
            -0.03271484375,
            0.0213623046875,
            0.030517578125
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2887.0,
          "temp_c": 57.0,
          "power_w": 311.07,
          "cov_samples": 1.0,
          "peak_mem_bytes": 117703680.0
        },
        {
          "workload": "attention",
          "variant": "bf16",
          "repeat": 6,
          "throughput": 146.71611014479015,
          "unit": "TFLOP/s",
          "seconds": 0.005620607852935791,
          "work": 824633720832.0,
          "output_digest": "d6906258b0988d6d26f923e96d35acc7fa57a808eb1ccae29b4a49b5d082d1f6",
          "fp_sample": [
            1.015625,
            -0.006744384765625,
            0.02587890625,
            0.0203857421875,
            0.22265625,
            -0.035400390625,
            0.040283203125,
            -0.005096435546875,
            0.125,
            0.1455078125,
            -0.0284423828125,
            0.00677490234375,
            0.0673828125,
            0.0625,
            -0.0126953125,
            -0.0791015625,
            0.1025390625,
            0.0537109375,
            0.058349609375,
            0.0213623046875,
            0.0654296875,
            0.010009765625,
            0.0155029296875,
            0.006195068359375,
            0.0517578125,
            -0.01123046875,
            0.0299072265625,
            -0.002716064453125,
            -0.08203125,
            -0.01007080078125,
            -0.00640869140625,
            -0.01708984375,
            -0.08154296875,
            0.0439453125,
            -0.0262451171875,
            -0.02392578125,
            -0.00811767578125,
            -0.0245361328125,
            -0.0174560546875,
            -0.032470703125,
            0.00921630859375,
            0.042724609375,
            -0.059814453125,
            -0.01434326171875,
            0.0225830078125,
            0.06982421875,
            -0.0014190673828125,
            -0.0361328125,
            -0.036376953125,
            -0.02392578125,
            -0.011474609375,
            0.0166015625,
            0.11572265625,
            0.006591796875,
            0.051025390625,
            0.0196533203125,
            0.091796875,
            0.036865234375,
            -0.00958251953125,
            -0.0693359375,
            -0.006500244140625,
            -0.03271484375,
            0.0213623046875,
            0.030517578125
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2902.0,
          "temp_c": 57.0,
          "power_w": 287.74,
          "cov_samples": 1.0,
          "peak_mem_bytes": 117703680.0
        },
        {
          "workload": "attention",
          "variant": "bf16",
          "repeat": 7,
          "throughput": 146.51423660506666,
          "unit": "TFLOP/s",
          "seconds": 0.005628352165222168,
          "work": 824633720832.0,
          "output_digest": "d6906258b0988d6d26f923e96d35acc7fa57a808eb1ccae29b4a49b5d082d1f6",
          "fp_sample": [
            1.015625,
            -0.006744384765625,
            0.02587890625,
            0.0203857421875,
            0.22265625,
            -0.035400390625,
            0.040283203125,
            -0.005096435546875,
            0.125,
            0.1455078125,
            -0.0284423828125,
            0.00677490234375,
            0.0673828125,
            0.0625,
            -0.0126953125,
            -0.0791015625,
            0.1025390625,
            0.0537109375,
            0.058349609375,
            0.0213623046875,
            0.0654296875,
            0.010009765625,
            0.0155029296875,
            0.006195068359375,
            0.0517578125,
            -0.01123046875,
            0.0299072265625,
            -0.002716064453125,
            -0.08203125,
            -0.01007080078125,
            -0.00640869140625,
            -0.01708984375,
            -0.08154296875,
            0.0439453125,
            -0.0262451171875,
            -0.02392578125,
            -0.00811767578125,
            -0.0245361328125,
            -0.0174560546875,
            -0.032470703125,
            0.00921630859375,
            0.042724609375,
            -0.059814453125,
            -0.01434326171875,
            0.0225830078125,
            0.06982421875,
            -0.0014190673828125,
            -0.0361328125,
            -0.036376953125,
            -0.02392578125,
            -0.011474609375,
            0.0166015625,
            0.11572265625,
            0.006591796875,
            0.051025390625,
            0.0196533203125,
            0.091796875,
            0.036865234375,
            -0.00958251953125,
            -0.0693359375,
            -0.006500244140625,
            -0.03271484375,
            0.0213623046875,
            0.030517578125
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2902.0,
          "temp_c": 55.0,
          "power_w": 253.93,
          "cov_samples": 1.0,
          "peak_mem_bytes": 117703680.0
        },
        {
          "workload": "scatter_add",
          "variant": "atomic",
          "repeat": 0,
          "throughput": 74.86263591785922,
          "unit": "Gelem/s",
          "seconds": 0.002689280033111572,
          "work": 201326592.0,
          "output_digest": "31811bb6b3f8aa06ff0ec6047f203576a111721edc4be42ac89f0a308747ecd9",
          "fp_sample": [
            0.6153070330619812,
            4.7589335441589355,
            10.245902061462402,
            6.493361949920654,
            -7.697229862213135,
            17.842037200927734,
            -22.85355567932129,
            -8.045960426330566,
            9.11780071258545,
            -14.85107135772705,
            15.134810447692871,
            6.353175640106201,
            15.308658599853516,
            -12.942298889160156,
            -14.19900131225586,
            5.171415328979492,
            5.765476226806641,
            -34.78850555419922,
            -32.395652770996094,
            -18.062456130981445,
            -13.463382720947266,
            12.266945838928223,
            7.267237663269043,
            -1.1291084289550781,
            -12.760918617248535,
            -37.3190803527832,
            -8.986806869506836,
            -28.121702194213867,
            -39.100894927978516,
            0.47313612699508667,
            -17.532258987426758,
            10.047572135925293,
            9.234681129455566,
            -0.2545388340950012,
            7.870088577270508,
            3.778651237487793,
            -12.742937088012695,
            21.51740264892578,
            3.0587992668151855,
            9.184701919555664,
            -5.853694438934326,
            1.2198545932769775,
            -8.090150833129883,
            20.624313354492188,
            4.022645950317383,
            10.857101440429688,
            -3.277909517288208,
            -4.491200923919678,
            15.891822814941406,
            20.670272827148438,
            5.691438674926758,
            12.071998596191406,
            -5.6211256980896,
            -22.57959747314453,
            8.5176420211792,
            -44.93175506591797,
            27.22364044189453,
            3.476627826690674,
            6.535658836364746,
            17.879135131835938,
            -32.93706130981445,
            7.903934478759766,
            34.969215393066406,
            17.298385620117188
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2902.0,
          "temp_c": 54.0,
          "power_w": 239.94,
          "cov_samples": 1.0,
          "peak_mem_bytes": 235405312.0
        },
        {
          "workload": "scatter_add",
          "variant": "atomic",
          "repeat": 1,
          "throughput": 74.99202768157569,
          "unit": "Gelem/s",
          "seconds": 0.0026846399307250976,
          "work": 201326592.0,
          "output_digest": "804d95872af56da36e73b7d846f0e75fb2512171f6fd2633cee09f8e57cdb702",
          "fp_sample": [
            0.615310549736023,
            4.758932113647461,
            10.245904922485352,
            6.49336051940918,
            -7.697229862213135,
            17.842037200927734,
            -22.853557586669922,
            -8.045961380004883,
            9.117803573608398,
            -14.851066589355469,
            15.134806632995605,
            6.35317325592041,
            15.3086576461792,
            -12.942293167114258,
            -14.199005126953125,
            5.171414852142334,
            5.765477180480957,
            -34.788509368896484,
            -32.39565658569336,
            -18.062458038330078,
            -13.46337890625,
            12.266944885253906,
            7.267247676849365,
            -1.1291062831878662,
            -12.760918617248535,
            -37.319087982177734,
            -8.986806869506836,
            -28.121688842773438,
            -39.10089874267578,
            0.4731331765651703,
            -17.532262802124023,
            10.047571182250977,
            9.234681129455566,
            -0.2545399069786072,
            7.870087146759033,
            3.778651714324951,
            -12.742935180664062,
            21.51740074157715,
            3.0588009357452393,
            9.184700012207031,
            -5.853698253631592,
            1.2198529243469238,
            -8.09014892578125,
            20.624319076538086,
            4.02264404296875,
            10.85710334777832,
            -3.277907133102417,
            -4.491199493408203,
            15.891816139221191,
            20.670276641845703,
            5.691440105438232,
            12.072000503540039,
            -5.621128082275391,
            -22.57960319519043,
            8.51765251159668,
            -44.93175506591797,
            27.223644256591797,
            3.476628303527832,
            6.535653114318848,
            17.87912940979004,
            -32.93706130981445,
            7.9039306640625,
            34.969215393066406,
            17.29837989807129
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2910.0,
          "temp_c": 55.0,
          "power_w": 239.94,
          "cov_samples": 1.0,
          "peak_mem_bytes": 235405312.0
        },
        {
          "workload": "scatter_add",
          "variant": "atomic",
          "repeat": 2,
          "throughput": 75.00543650178435,
          "unit": "Gelem/s",
          "seconds": 0.0026841599941253664,
          "work": 201326592.0,
          "output_digest": "f26c692d9a6b2cfe2753cc9e5ad82e102ff5490263dac99494b1aba72d6f5e46",
          "fp_sample": [
            0.6153073906898499,
            4.758924961090088,
            10.245903015136719,
            6.493360996246338,
            -7.697231769561768,
            17.8420352935791,
            -22.853557586669922,
            -8.045960426330566,
            9.117799758911133,
            -14.851067543029785,
            15.13480281829834,
            6.353173732757568,
            15.308652877807617,
            -12.94231128692627,
            -14.199004173278809,
            5.171411514282227,
            5.765478610992432,
            -34.788509368896484,
            -32.39566421508789,
            -18.062458038330078,
            -13.463382720947266,
            12.26694107055664,
            7.267247200012207,
            -1.129105567932129,
            -12.760916709899902,
            -37.3190803527832,
            -8.98680591583252,
            -28.121702194213867,
            -39.10089874267578,
            0.47313201427459717,
            -17.532258987426758,
            10.047571182250977,
            9.2346830368042,
            -0.254539430141449,
            7.870086669921875,
            3.7786507606506348,
            -12.742942810058594,
            21.517398834228516,
            3.0587985515594482,
            9.184700012207031,
            -5.853695869445801,
            1.2198548316955566,
            -8.090155601501465,
            20.62431526184082,
            4.022647857666016,
            10.857101440429688,
            -3.277904510498047,
            -4.4912028312683105,
            15.891816139221191,
            20.670284271240234,
            5.691442966461182,
            12.072006225585938,
            -5.62113094329834,
            -22.579605102539062,
            8.517647743225098,
            -44.9317512512207,
            27.223644256591797,
            3.476628303527832,
            6.535655975341797,
            17.87912940979004,
            -32.93706512451172,
            7.903933048248291,
            34.96921920776367,
            17.298377990722656
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2910.0,
          "temp_c": 55.0,
          "power_w": 216.32,
          "cov_samples": 1.0,
          "peak_mem_bytes": 235405312.0
        },
        {
          "workload": "scatter_add",
          "variant": "atomic",
          "repeat": 3,
          "throughput": 74.27490474524416,
          "unit": "Gelem/s",
          "seconds": 0.0027105600833892823,
          "work": 201326592.0,
          "output_digest": "5b8ef4bd4d64c5627c8518ccbe67372eb55b775050d01ba1711d7cb065c2f94b",
          "fp_sample": [
            0.6153122782707214,
            4.758934020996094,
            10.245902061462402,
            6.49336051940918,
            -7.69722843170166,
            17.842039108276367,
            -22.853557586669922,
            -8.04595947265625,
            9.117802619934082,
            -14.851066589355469,
            15.134812355041504,
            6.353172779083252,
            15.3086576461792,
            -12.942302703857422,
            -14.199004173278809,
            5.171414852142334,
            5.765477657318115,
            -34.78850555419922,
            -32.395660400390625,
            -18.062454223632812,
            -13.463377952575684,
            12.266942024230957,
            7.2672438621521,
            -1.1291061639785767,
            -12.760915756225586,
            -37.319091796875,
            -8.986804962158203,
            -28.121700286865234,
            -39.100894927978516,
            0.47313830256462097,
            -17.53226089477539,
            10.04757308959961,
            9.234681129455566,
            -0.25453975796699524,
            7.870085716247559,
            3.7786502838134766,
            -12.742938041687012,
            21.517398834228516,
            3.0588021278381348,
            9.18470287322998,
            -5.853699207305908,
            1.2198541164398193,
            -8.090156555175781,
            20.624311447143555,
            4.022644996643066,
            10.857105255126953,
            -3.2779088020324707,
            -4.491204261779785,
            15.891818046569824,
            20.67027473449707,
            5.691438674926758,
            12.071998596191406,
            -5.621122360229492,
            -22.579599380493164,
            8.517647743225098,
            -44.9317512512207,
            27.2236385345459,
            3.476627826690674,
            6.535655498504639,
            17.87912940979004,
            -32.93706130981445,
            7.903932094573975,
            34.96922302246094,
            17.298383712768555
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2910.0,
          "temp_c": 54.0,
          "power_w": 216.32,
          "cov_samples": 1.0,
          "peak_mem_bytes": 235405312.0
        },
        {
          "workload": "scatter_add",
          "variant": "atomic",
          "repeat": 4,
          "throughput": 74.42251369090292,
          "unit": "Gelem/s",
          "seconds": 0.002705183982849121,
          "work": 201326592.0,
          "output_digest": "c7e57d244b88757e17733f0d99706d0129fb12112ae6eba378dc48a8ee547667",
          "fp_sample": [
            0.6153098940849304,
            4.758934020996094,
            10.245904922485352,
            6.493360996246338,
            -7.697225570678711,
            17.842037200927734,
            -22.85355567932129,
            -8.045960426330566,
            9.117803573608398,
            -14.851068496704102,
            15.134806632995605,
            6.353173732757568,
            15.308653831481934,
            -12.94229507446289,
            -14.199005126953125,
            5.17141056060791,
            5.765477180480957,
            -34.78850555419922,
            -32.395652770996094,
            -18.062463760375977,
            -13.463377952575684,
            12.266944885253906,
            7.267241954803467,
            -1.1291069984436035,
            -12.760917663574219,
            -37.319087982177734,
            -8.986806869506836,
            -28.121692657470703,
            -39.10089874267578,
            0.4731329679489136,
            -17.53226089477539,
            10.047572135925293,
            9.234681129455566,
            -0.25454097986221313,
            7.87008810043335,
            3.778654098510742,
            -12.742937088012695,
            21.51740074157715,
            3.058800458908081,
            9.184700012207031,
            -5.853697299957275,
            1.2198526859283447,
            -8.090153694152832,
            20.624317169189453,
            4.022645950317383,
            10.857101440429688,
            -3.2779057025909424,
            -4.491203784942627,
            15.891819953918457,
            20.67028045654297,
            5.691437721252441,
            12.07199764251709,
            -5.621126174926758,
            -22.5795955657959,
            8.517644882202148,
            -44.931758880615234,
            27.2236385345459,
            3.476626396179199,
            6.535654067993164,
            17.87912940979004,
            -32.93706512451172,
            7.903934001922607,
            34.9692268371582,
            17.29837989807129
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2910.0,
          "temp_c": 54.0,
          "power_w": 173.01,
          "cov_samples": 1.0,
          "peak_mem_bytes": 235405312.0
        },
        {
          "workload": "scatter_add",
          "variant": "atomic",
          "repeat": 5,
          "throughput": 74.36709081535136,
          "unit": "Gelem/s",
          "seconds": 0.002707200050354004,
          "work": 201326592.0,
          "output_digest": "d9299350445d40cd0e5aa20c8c086c963bdddc3c1b7da8c79ca650f4a77276ec",
          "fp_sample": [
            0.6153073310852051,
            4.758932590484619,
            10.245903968811035,
            6.49336051940918,
            -7.697229862213135,
            17.842039108276367,
            -22.853565216064453,
            -8.04595947265625,
            9.117795944213867,
            -14.85107135772705,
            15.134810447692871,
            6.353173732757568,
            15.308658599853516,
            -12.94229507446289,
            -14.199003219604492,
            5.171413421630859,
            5.765477657318115,
            -34.788509368896484,
            -32.395660400390625,
            -18.062454223632812,
            -13.463382720947266,
            12.266946792602539,
            7.26724100112915,
            -1.1291089057922363,
            -12.760917663574219,
            -37.31908416748047,
            -8.98680591583252,
            -28.121694564819336,
            -39.10089874267578,
            0.47313192486763,
            -17.532262802124023,
            10.047569274902344,
            9.234681129455566,
            -0.254540354013443,
            7.870087146759033,
            3.7786519527435303,
            -12.742934226989746,
            21.51740264892578,
            3.0588014125823975,
            9.184704780578613,
            -5.853699207305908,
            1.2198489904403687,
            -8.090153694152832,
            20.624317169189453,
            4.022644519805908,
            10.85710334777832,
            -3.27791166305542,
            -4.491201877593994,
            15.891825675964355,
            20.670278549194336,
            5.6914381980896,
            12.072000503540039,
            -5.621125221252441,
            -22.579601287841797,
            8.517642974853516,
            -44.931758880615234,
            27.22364044189453,
            3.4766266345977783,
            6.5356597900390625,
            17.879135131835938,
            -32.93706512451172,
            7.9039306640625,
            34.969234466552734,
            17.298381805419922
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2910.0,
          "temp_c": 54.0,
          "power_w": 146.71,
          "cov_samples": 1.0,
          "peak_mem_bytes": 235405312.0
        },
        {
          "workload": "scatter_add",
          "variant": "atomic",
          "repeat": 6,
          "throughput": 74.39875091779551,
          "unit": "Gelem/s",
          "seconds": 0.002706048011779785,
          "work": 201326592.0,
          "output_digest": "a83e5394ad43cfda8a0e42b204bd1e6751cabb0ef46a43332dc1e19b07ede3cf",
          "fp_sample": [
            0.6153108477592468,
            4.758933067321777,
            10.245904922485352,
            6.493358135223389,
            -7.697230815887451,
            17.84203338623047,
            -22.85355567932129,
            -8.045961380004883,
            9.117803573608398,
            -14.851067543029785,
            15.134806632995605,
            6.353177070617676,
            15.308660507202148,
            -12.942298889160156,
            -14.199005126953125,
            5.171417713165283,
            5.765476226806641,
            -34.788509368896484,
            -32.39567184448242,
            -18.062454223632812,
            -13.463379859924316,
            12.266945838928223,
            7.267237186431885,
            -1.1291062831878662,
            -12.760919570922852,
            -37.319087982177734,
            -8.986806869506836,
            -28.121692657470703,
            -39.100894927978516,
            0.4731341302394867,
            -17.532257080078125,
            10.047574043273926,
            9.234681129455566,
            -0.25453805923461914,
            7.870083332061768,
            3.7786521911621094,
            -12.742938995361328,
            21.517396926879883,
            3.05880069732666,
            9.184701919555664,
            -5.853700160980225,
            1.2198513746261597,
            -8.090154647827148,
            20.624319076538086,
            4.022644996643066,
            10.85710334777832,
            -3.277909994125366,
            -4.491201400756836,
            15.891823768615723,
            20.670276641845703,
            5.691436290740967,
            12.071998596191406,
            -5.621127128601074,
            -22.57960319519043,
            8.51765251159668,
            -44.9317512512207,
            27.22364044189453,
            3.476627826690674,
            6.535655975341797,
            17.879133224487305,
            -32.93706512451172,
            7.903931140899658,
            34.96921920776367,
            17.298383712768555
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2910.0,
          "temp_c": 54.0,
          "power_w": 146.71,
          "cov_samples": 1.0,
          "peak_mem_bytes": 235405312.0
        },
        {
          "workload": "scatter_add",
          "variant": "atomic",
          "repeat": 7,
          "throughput": 74.19520090823774,
          "unit": "Gelem/s",
          "seconds": 0.0027134718894958497,
          "work": 201326592.0,
          "output_digest": "359f5c6ff51fa957aa920515ecb3ea023bb14af8a3ed7553719cba6a327de06e",
          "fp_sample": [
            0.6153103709220886,
            4.758933067321777,
            10.245904922485352,
            6.493359565734863,
            -7.697229862213135,
            17.842039108276367,
            -22.853557586669922,
            -8.045960426330566,
            9.117805480957031,
            -14.851069450378418,
            15.134806632995605,
            6.353173732757568,
            15.30865478515625,
            -12.942302703857422,
            -14.199002265930176,
            5.171411514282227,
            5.765478610992432,
            -34.788509368896484,
            -32.395660400390625,
            -18.062461853027344,
            -13.46337604522705,
            12.266947746276855,
            7.267241477966309,
            -1.129105806350708,
            -12.760917663574219,
            -37.31908416748047,
            -8.98680305480957,
            -28.121692657470703,
            -39.10090255737305,
            0.47313976287841797,
            -17.53226089477539,
            10.04757022857666,
            9.234682083129883,
            -0.25454095005989075,
            7.870086193084717,
            3.7786521911621094,
            -12.742938995361328,
            21.517398834228516,
            3.0588021278381348,
            9.184700012207031,
            -5.85369873046875,
            1.2198506593704224,
            -8.0901517868042,
            20.624317169189453,
            4.022645950317383,
            10.85710334777832,
            -3.2779059410095215,
            -4.491204738616943,
            15.891818046569824,
            20.670278549194336,
            5.691439628601074,
            12.071995735168457,
            -5.6211256980896,
            -22.579601287841797,
            8.517647743225098,
            -44.9317626953125,
            27.223636627197266,
            3.476628303527832,
            6.535655975341797,
            17.879135131835938,
            -32.93706512451172,
            7.903936386108398,
            34.96921920776367,
            17.29837417602539
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2910.0,
          "temp_c": 54.0,
          "power_w": 143.61,
          "cov_samples": 1.0,
          "peak_mem_bytes": 235405312.0
        },
        {
          "workload": "index_add",
          "variant": "atomic",
          "repeat": 0,
          "throughput": 72.0274769488997,
          "unit": "Gelem/s",
          "seconds": 0.002795135974884033,
          "work": 201326592.0,
          "output_digest": "2cec635f1057e0608ef72ac3771983e522f29bc5cfed182c1ac450cc19c46052",
          "fp_sample": [
            0.6153057813644409,
            4.758930206298828,
            10.245899200439453,
            6.49336051940918,
            -7.697225093841553,
            17.842037200927734,
            -22.853559494018555,
            -8.045961380004883,
            9.117796897888184,
            -14.851065635681152,
            15.134811401367188,
            6.353176116943359,
            15.308666229248047,
            -12.942301750183105,
            -14.199007034301758,
            5.171408653259277,
            5.765477180480957,
            -34.78850555419922,
            -32.39567184448242,
            -18.06245994567871,
            -13.463376998901367,
            12.26694393157959,
            7.267252445220947,
            -1.1291040182113647,
            -12.760921478271484,
            -37.3190803527832,
            -8.986806869506836,
            -28.121681213378906,
            -39.100894927978516,
            0.47313791513442993,
            -17.532272338867188,
            10.047574043273926,
            9.234681129455566,
            -0.25454050302505493,
            7.870084762573242,
            3.778655529022217,
            -12.742939949035645,
            21.517393112182617,
            3.0588035583496094,
            9.18470287322998,
            -5.853695392608643,
            1.2198551893234253,
            -8.090147972106934,
            20.624319076538086,
            4.022645950317383,
            10.857105255126953,
            -3.277909994125366,
            -4.491204261779785,
            15.891818046569824,
            20.67027473449707,
            5.691440582275391,
            12.071999549865723,
            -5.621128082275391,
            -22.579601287841797,
            8.517642974853516,
            -44.93175506591797,
            27.223634719848633,
            3.4766287803649902,
            6.535658359527588,
            17.879138946533203,
            -32.93704605102539,
            7.903932094573975,
            34.969215393066406,
            17.29838752746582
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2910.0,
          "temp_c": 53.333,
          "power_w": 123.31,
          "cov_samples": 3.0,
          "peak_mem_bytes": 235405312.0
        },
        {
          "workload": "index_add",
          "variant": "atomic",
          "repeat": 1,
          "throughput": 72.19608731090919,
          "unit": "Gelem/s",
          "seconds": 0.0027886080741882325,
          "work": 201326592.0,
          "output_digest": "6814f366cb56f85561f704b177d40a9d0abbfff66fd2169878eeb7d1c268a370",
          "fp_sample": [
            0.6153085231781006,
            4.758934020996094,
            10.245903015136719,
            6.493361949920654,
            -7.697232723236084,
            17.842041015625,
            -22.853559494018555,
            -8.0459623336792,
            9.117802619934082,
            -14.851064682006836,
            15.134817123413086,
            6.35317325592041,
            15.308658599853516,
            -12.942313194274902,
            -14.199006080627441,
            5.17141056060791,
            5.765476226806641,
            -34.78850173950195,
            -32.395668029785156,
            -18.062461853027344,
            -13.463384628295898,
            12.26694107055664,
            7.267250061035156,
            -1.129103660583496,
            -12.760923385620117,
            -37.319087982177734,
            -8.986804962158203,
            -28.121686935424805,
            -39.10090255737305,
            0.473136305809021,
            -17.532268524169922,
            10.047572135925293,
            9.234682083129883,
            -0.25454047322273254,
            7.870088577270508,
            3.778653383255005,
            -12.742934226989746,
            21.517404556274414,
            3.0588035583496094,
            9.184691429138184,
            -5.853695392608643,
            1.219851016998291,
            -8.090154647827148,
            20.624311447143555,
            4.022646903991699,
            10.857108116149902,
            -3.277909278869629,
            -4.491203308105469,
            15.891819953918457,
            20.67028045654297,
            5.691438674926758,
            12.071998596191406,
            -5.621121883392334,
            -22.579599380493164,
            8.517648696899414,
            -44.93175506591797,
            27.223634719848633,
            3.4766247272491455,
            6.535660266876221,
            17.879133224487305,
            -32.93704605102539,
            7.903933048248291,
            34.96921920776367,
            17.298385620117188
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2910.0,
          "temp_c": 53.0,
          "power_w": 118.46,
          "cov_samples": 1.0,
          "peak_mem_bytes": 235405312.0
        },
        {
          "workload": "index_add",
          "variant": "atomic",
          "repeat": 2,
          "throughput": 71.54422170225045,
          "unit": "Gelem/s",
          "seconds": 0.002814016103744507,
          "work": 201326592.0,
          "output_digest": "4c7ca081dc6e42431d3c16cc2907169b92d2557132a68c1c89501e955fc095fd",
          "fp_sample": [
            0.6153082847595215,
            4.758933067321777,
            10.245905876159668,
            6.493359088897705,
            -7.697223663330078,
            17.842041015625,
            -22.853561401367188,
            -8.045964241027832,
            9.117801666259766,
            -14.85106372833252,
            15.134805679321289,
            6.353173732757568,
            15.308663368225098,
            -12.942310333251953,
            -14.199007034301758,
            5.171412467956543,
            5.765477180480957,
            -34.78850555419922,
            -32.39568328857422,
            -18.062463760375977,
            -13.463379859924316,
            12.266937255859375,
            7.267246723175049,
            -1.129105806350708,
            -12.7609224319458,
            -37.31908416748047,
            -8.986807823181152,
            -28.121679306030273,
            -39.10089874267578,
            0.47313809394836426,
            -17.532268524169922,
            10.04757308959961,
            9.234679222106934,
            -0.254540354013443,
            7.870086669921875,
            3.7786552906036377,
            -12.742942810058594,
            21.51739501953125,
            3.058802604675293,
            9.184699058532715,
            -5.853697299957275,
            1.2198536396026611,
            -8.090150833129883,
            20.62431526184082,
            4.022645950317383,
            10.85710334777832,
            -3.27791166305542,
            -4.491203308105469,
            15.891817092895508,
            20.670278549194336,
            5.691437721252441,
            12.071999549865723,
            -5.621129989624023,
            -22.579599380493164,
            8.517645835876465,
            -44.93175506591797,
            27.2236385345459,
            3.476628303527832,
            6.535656452178955,
            17.879135131835938,
            -32.93705749511719,
            7.903934001922607,
            34.96922302246094,
            17.29837989807129
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2910.0,
          "temp_c": 53.0,
          "power_w": 118.99,
          "cov_samples": 1.0,
          "peak_mem_bytes": 235405312.0
        },
        {
          "workload": "index_add",
          "variant": "atomic",
          "repeat": 3,
          "throughput": 71.30664041909637,
          "unit": "Gelem/s",
          "seconds": 0.002823391914367676,
          "work": 201326592.0,
          "output_digest": "9b17e172272aecf1fa30ff45a4ea6715a79a71ece7451e486bb22c808bacd287",
          "fp_sample": [
            0.615308403968811,
            4.75893497467041,
            10.245903015136719,
            6.493362903594971,
            -7.69722843170166,
            17.842039108276367,
            -22.853559494018555,
            -8.045961380004883,
            9.117806434631348,
            -14.851065635681152,
            15.134812355041504,
            6.35317325592041,
            15.308662414550781,
            -12.942307472229004,
            -14.199009895324707,
            5.171413421630859,
            5.765475749969482,
            -34.78849792480469,
            -32.39567565917969,
            -18.06245994567871,
            -13.463376998901367,
            12.266942024230957,
            7.267249584197998,
            -1.1291053295135498,
            -12.760921478271484,
            -37.3190803527832,
            -8.98680591583252,
            -28.121694564819336,
            -39.10089874267578,
            0.4731362462043762,
            -17.532270431518555,
            10.047571182250977,
            9.234683990478516,
            -0.2545384466648102,
            7.870087146759033,
            3.778651237487793,
            -12.742938041687012,
            21.517398834228516,
            3.0588037967681885,
            9.184700012207031,
            -5.853694438934326,
            1.2198543548583984,
            -8.090147972106934,
            20.624317169189453,
            4.022645950317383,
            10.857101440429688,
            -3.277904510498047,
            -4.491202354431152,
            15.891817092895508,
            20.670272827148438,
            5.691439151763916,
            12.07199764251709,
            -5.621125221252441,
            -22.579601287841797,
            8.517648696899414,
            -44.93175506591797,
            27.22364044189453,
            3.4766287803649902,
            6.5356597900390625,
            17.87912940979004,
            -32.93706130981445,
            7.903932094573975,
            34.9692268371582,
            17.298377990722656
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2910.0,
          "temp_c": 53.0,
          "power_w": 114.71,
          "cov_samples": 1.0,
          "peak_mem_bytes": 235405312.0
        },
        {
          "workload": "index_add",
          "variant": "atomic",
          "repeat": 4,
          "throughput": 71.37459059563297,
          "unit": "Gelem/s",
          "seconds": 0.0028207039833068846,
          "work": 201326592.0,
          "output_digest": "e94578eab5c434e40c36f1a8e6b27ecdad4ad686c7b232e2b18b5b8143bc4a84",
          "fp_sample": [
            0.6153086423873901,
            4.758933067321777,
            10.245901107788086,
            6.493361473083496,
            -7.697225570678711,
            17.842037200927734,
            -22.853559494018555,
            -8.0459623336792,
            9.117801666259766,
            -14.851065635681152,
            15.134810447692871,
            6.353172302246094,
            15.308670043945312,
            -12.942317962646484,
            -14.199006080627441,
            5.171412467956543,
            5.76547908782959,
            -34.78850555419922,
            -32.39567184448242,
            -18.062461853027344,
            -13.46337890625,
            12.266942977905273,
            7.267252445220947,
            -1.129107117652893,
            -12.760919570922852,
            -37.3190803527832,
            -8.986806869506836,
            -28.121685028076172,
            -39.10089874267578,
            0.47313761711120605,
            -17.53226661682129,
            10.047572135925293,
            9.234682083129883,
            -0.2545408308506012,
            7.870084762573242,
            3.778655529022217,
            -12.74293327331543,
            21.51740074157715,
            3.058804988861084,
            9.184700012207031,
            -5.85369873046875,
            1.2198539972305298,
            -8.090154647827148,
            20.624313354492188,
            4.022644519805908,
            10.85710334777832,
            -3.277907609939575,
            -4.491203308105469,
            15.891825675964355,
            20.670278549194336,
            5.691434383392334,
            12.071996688842773,
            -5.621133804321289,
            -22.57959747314453,
            8.517642974853516,
            -44.93175506591797,
            27.223636627197266,
            3.476630449295044,
            6.535658836364746,
            17.879135131835938,
            -32.937049865722656,
            7.903933048248291,
            34.96921157836914,
            17.298377990722656
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2910.0,
          "temp_c": 53.0,
          "power_w": 114.71,
          "cov_samples": 1.0,
          "peak_mem_bytes": 235405312.0
        },
        {
          "workload": "index_add",
          "variant": "atomic",
          "repeat": 5,
          "throughput": 71.24607427344,
          "unit": "Gelem/s",
          "seconds": 0.002825792074203491,
          "work": 201326592.0,
          "output_digest": "9d18584b0d10676523e8aeb01e75c2aa699ac20912c68499586d5f089db169ad",
          "fp_sample": [
            0.6153050065040588,
            4.7589311599731445,
            10.245899200439453,
            6.49336051940918,
            -7.697230339050293,
            17.842044830322266,
            -22.853557586669922,
            -8.045961380004883,
            9.117799758911133,
            -14.851062774658203,
            15.134809494018555,
            6.353175163269043,
            15.308664321899414,
            -12.94231128692627,
            -14.199007034301758,
            5.171414375305176,
            5.765476703643799,
            -34.788509368896484,
            -32.39567184448242,
            -18.06246566772461,
            -13.46337604522705,
            12.26694107055664,
            7.267242431640625,
            -1.1291069984436035,
            -12.760918617248535,
            -37.31907272338867,
            -8.986804962158203,
            -28.121671676635742,
            -39.10090637207031,
            0.4731352627277374,
            -17.53226661682129,
            10.047566413879395,
            9.234679222106934,
            -0.2545388638973236,
            7.870084762573242,
            3.778656244277954,
            -12.742936134338379,
            21.51740264892578,
            3.0588037967681885,
            9.184699058532715,
            -5.853695392608643,
            1.2198543548583984,
            -8.090152740478516,
            20.62431526184082,
            4.022644996643066,
            10.857105255126953,
            -3.277907371520996,
            -4.491203308105469,
            15.891823768615723,
            20.67027473449707,
            5.691437721252441,
            12.071996688842773,
            -5.621122360229492,
            -22.579601287841797,
            8.51764965057373,
            -44.93175506591797,
            27.2236385345459,
            3.4766287803649902,
            6.5356550216674805,
            17.87913703918457,
            -32.93704605102539,
            7.903931617736816,
            34.9692268371582,
            17.29837989807129
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2910.0,
          "temp_c": 53.0,
          "power_w": 114.36,
          "cov_samples": 1.0,
          "peak_mem_bytes": 235405312.0
        },
        {
          "workload": "index_add",
          "variant": "atomic",
          "repeat": 6,
          "throughput": 70.85770961246307,
          "unit": "Gelem/s",
          "seconds": 0.0028412799835205076,
          "work": 201326592.0,
          "output_digest": "b202cb09c27bfa9c2c2806f6308b7cbb1d5d11242b51a89618fcd505d06a5851",
          "fp_sample": [
            0.6153108477592468,
            4.758928298950195,
            10.245901107788086,
            6.493360996246338,
            -7.697231769561768,
            17.842037200927734,
            -22.853559494018555,
            -8.045961380004883,
            9.117803573608398,
            -14.851059913635254,
            15.134811401367188,
            6.353173732757568,
            15.308650970458984,
            -12.94232177734375,
            -14.199004173278809,
            5.171407699584961,
            5.765476226806641,
            -34.78850555419922,
            -32.395660400390625,
            -18.06246566772461,
            -13.463377952575684,
            12.26694393157959,
            7.267243385314941,
            -1.1291041374206543,
            -12.7609224319458,
            -37.3190803527832,
            -8.986806869506836,
            -28.121692657470703,
            -39.10089874267578,
            0.47313743829727173,
            -17.532272338867188,
            10.047571182250977,
            9.234684944152832,
            -0.2545417249202728,
            7.870087146759033,
            3.7786545753479004,
            -12.742928504943848,
            21.51740074157715,
            3.058807849884033,
            9.184697151184082,
            -5.853697299957275,
            1.2198550701141357,
            -8.0901517868042,
            20.624313354492188,
            4.022644996643066,
            10.857104301452637,
            -3.2779133319854736,
            -4.491204261779785,
            15.891819953918457,
            20.670276641845703,
            5.6914381980896,
            12.071998596191406,
            -5.621133327484131,
            -22.579601287841797,
            8.517646789550781,
            -44.93175506591797,
            27.2236385345459,
            3.476630687713623,
            6.5356550216674805,
            17.879138946533203,
            -32.93706130981445,
            7.903932094573975,
            34.969215393066406,
            17.298372268676758
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2910.0,
          "temp_c": 53.0,
          "power_w": 115.48,
          "cov_samples": 1.0,
          "peak_mem_bytes": 235405312.0
        },
        {
          "workload": "index_add",
          "variant": "atomic",
          "repeat": 7,
          "throughput": 71.38836033216825,
          "unit": "Gelem/s",
          "seconds": 0.002820159912109375,
          "work": 201326592.0,
          "output_digest": "e073d89b11e2de8f108af08ea5552fabe2355032e78015ec63740a55d32d336d",
          "fp_sample": [
            0.6153092980384827,
            4.758932590484619,
            10.245902061462402,
            6.493361473083496,
            -7.697232723236084,
            17.8420352935791,
            -22.85356330871582,
            -8.045961380004883,
            9.117799758911133,
            -14.851065635681152,
            15.134810447692871,
            6.353177547454834,
            15.308661460876465,
            -12.942309379577637,
            -14.199007987976074,
            5.171412467956543,
            5.765476703643799,
            -34.78850555419922,
            -32.39567565917969,
            -18.062461853027344,
            -13.46338176727295,
            12.266942024230957,
            7.267242431640625,
            -1.1291029453277588,
            -12.760918617248535,
            -37.31908416748047,
            -8.98680591583252,
            -28.121686935424805,
            -39.100894927978516,
            0.4731330871582031,
            -17.532270431518555,
            10.047572135925293,
            9.23468017578125,
            -0.2545410394668579,
            7.870084762573242,
            3.7786569595336914,
            -12.742931365966797,
            21.517396926879883,
            3.0588061809539795,
            9.184698104858398,
            -5.853693008422852,
            1.2198503017425537,
            -8.0901517868042,
            20.62431526184082,
            4.022644519805908,
            10.857104301452637,
            -3.277909278869629,
            -4.491203308105469,
            15.891818046569824,
            20.67027473449707,
            5.691439151763916,
            12.07199478149414,
            -5.621124267578125,
            -22.57960319519043,
            8.517648696899414,
            -44.93175506591797,
            27.223636627197266,
            3.4766268730163574,
            6.535656452178955,
            17.879131317138672,
            -32.93706130981445,
            7.903932094573975,
            34.969215393066406,
            17.298377990722656
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2910.0,
          "temp_c": 53.0,
          "power_w": 114.0,
          "cov_samples": 1.0,
          "peak_mem_bytes": 235405312.0
        }
      ],
      "workloads": [
        {
          "workload": "attention",
          "variant": "bf16",
          "repeats": 8,
          "unit": "TFLOP/s",
          "median": 147.51565195370642,
          "rel_dispersion": 0.0012959980538775355,
          "rho_clock": -0.6943650748294136,
          "rho_temp": -0.07662141663581955,
          "bit_stable": true,
          "num_class": "S0",
          "nd_rel": 0.0,
          "freivalds_rho": null,
          "median_power_w": 319.185,
          "median_temp_c": 55.5,
          "peak_mem_gib": 0.1096200942993164
        },
        {
          "workload": "gemm",
          "variant": "bf16",
          "repeats": 8,
          "unit": "TFLOP/s",
          "median": 220.5400334064945,
          "rel_dispersion": 0.0008768172565019552,
          "rho_clock": 0.15569141404872366,
          "rho_temp": 0.19162020190612145,
          "bit_stable": true,
          "num_class": "S0",
          "nd_rel": 0.0,
          "freivalds_rho": 0.0017231853343955628,
          "median_power_w": 464.91999999999996,
          "median_temp_c": 61.6665,
          "peak_mem_gib": 1.157470703125
        },
        {
          "workload": "gemm",
          "variant": "fp16",
          "repeats": 8,
          "unit": "TFLOP/s",
          "median": 217.3420302072588,
          "rel_dispersion": 0.0013644002586857625,
          "rho_clock": 0.6190476190476191,
          "rho_temp": -0.5714285714285714,
          "bit_stable": true,
          "num_class": "S0",
          "nd_rel": 0.0,
          "freivalds_rho": 0.00031209406387365036,
          "median_power_w": 426.0615,
          "median_temp_c": 59.5,
          "peak_mem_gib": 1.157470703125
        },
        {
          "workload": "gemm",
          "variant": "fp8",
          "repeats": 8,
          "unit": "TFLOP/s",
          "median": 519.0987514844076,
          "rel_dispersion": 0.0051823661764296815,
          "rho_clock": 0.5988131309566295,
          "rho_temp": -0.6508140266182866,
          "bit_stable": true,
          "num_class": "S0",
          "nd_rel": 0.0,
          "freivalds_rho": 0.0017466872424482366,
          "median_power_w": 438.185,
          "median_temp_c": 63.25,
          "peak_mem_gib": 1.0324711799621582
        },
        {
          "workload": "gemm",
          "variant": "tf32",
          "repeats": 8,
          "unit": "TFLOP/s",
          "median": 112.73138007225319,
          "rel_dispersion": 0.001549527827359948,
          "rho_clock": 0.0,
          "rho_temp": -0.35714285714285715,
          "bit_stable": true,
          "num_class": "S0",
          "nd_rel": 0.0,
          "freivalds_rho": 0.0003599435989131059,
          "median_power_w": 479.3675,
          "median_temp_c": 63.9585,
          "peak_mem_gib": 1.03125
        },
        {
          "workload": "hbm_triad",
          "variant": "f32",
          "repeats": 8,
          "unit": "GB/s",
          "median": 1577.6855027830943,
          "rel_dispersion": 0.00014250563074677338,
          "rho_clock": 0.21688321172034594,
          "rho_temp": -0.08383383833392813,
          "bit_stable": true,
          "num_class": "S0",
          "nd_rel": 0.0,
          "freivalds_rho": null,
          "median_power_w": 360.20849999999996,
          "median_temp_c": 57.572500000000005,
          "peak_mem_gib": 24.031251430511475
        },
        {
          "workload": "index_add",
          "variant": "atomic",
          "repeats": 8,
          "unit": "Gelem/s",
          "median": 71.38147546390061,
          "rel_dispersion": 0.002088408980571106,
          "rho_clock": 0.0,
          "rho_temp": 0.4123930494211613,
          "bit_stable": false,
          "num_class": "Snd",
          "nd_rel": 1.2879049451217848e-05,
          "freivalds_rho": null,
          "median_power_w": 115.095,
          "median_temp_c": 53.0,
          "peak_mem_gib": 0.21923828125
        },
        {
          "workload": "scatter_add",
          "variant": "atomic",
          "repeats": 8,
          "unit": "Gelem/s",
          "median": 74.4106323043492,
          "rel_dispersion": 0.00235960201077336,
          "rho_clock": -0.24743582965269675,
          "rho_temp": 0.7559289460184544,
          "bit_stable": false,
          "num_class": "Snd",
          "nd_rel": 1.6565952394869822e-05,
          "freivalds_rho": null,
          "median_power_w": 194.665,
          "median_temp_c": 54.0,
          "peak_mem_gib": 0.21923828125
        }
      ],
      "record_name": "device_validation.json",
      "record_slug": "validation"
    },
    {
      "env": {
        "digest": {
          "num_gpus": 1,
          "device": "NVIDIA RTX PRO 6000 Blackwell Server Edition",
          "compute_capability": "12.0",
          "sm_count": 188,
          "total_memory_bytes": 101976440832,
          "memory_total_mib": 97252,
          "devices": [
            {
              "index": 0,
              "device": "NVIDIA RTX PRO 6000 Blackwell Server Edition",
              "compute_capability": "12.0",
              "sm_count": 188,
              "total_memory_bytes": 101976440832,
              "memory_total_gib": 95.0
            }
          ],
          "driver_version": "590.48.01",
          "cuda_runtime": "13.0",
          "torch_version": "2.12.1+cu130",
          "python_version": "3.12.13",
          "platform": "Linux-5.15.0-181-generic-x86_64-with-glibc2.39"
        },
        "env_id": "cdbac332e9f9ff29cddbbf8e0dc3cf5f3a07739150815648d084cb2e8ddfb75a"
      },
      "k": 8,
      "n_ref": 8192,
      "floor_sweep": [
        {
          "precision": "fp16",
          "n": 4096,
          "residual": 0.000201945440676333
        },
        {
          "precision": "fp16",
          "n": 8192,
          "residual": 0.0001931234044141512
        },
        {
          "precision": "fp16",
          "n": 16384,
          "residual": 0.00020194833230011356
        },
        {
          "precision": "fp16",
          "n": 24576,
          "residual": 0.00022516937975511302
        },
        {
          "precision": "fp16",
          "n": 32768,
          "residual": 0.0001985848757992335
        },
        {
          "precision": "bf16",
          "n": 4096,
          "residual": 0.0017770115872277608
        },
        {
          "precision": "bf16",
          "n": 8192,
          "residual": 0.0015314432834924638
        },
        {
          "precision": "bf16",
          "n": 16384,
          "residual": 0.0016915361526833122
        },
        {
          "precision": "bf16",
          "n": 24576,
          "residual": 0.0016615284432057876
        },
        {
          "precision": "bf16",
          "n": 32768,
          "residual": 0.0016255633356214096
        },
        {
          "precision": "tf32",
          "n": 4096,
          "residual": 0.000355875567213005
        },
        {
          "precision": "tf32",
          "n": 8192,
          "residual": 0.00028625297626134593
        },
        {
          "precision": "tf32",
          "n": 16384,
          "residual": 0.0002885857200644284
        },
        {
          "precision": "tf32",
          "n": 24576,
          "residual": 0.0002562662360457769
        },
        {
          "precision": "tf32",
          "n": 32768,
          "residual": 0.0003225231406702619
        },
        {
          "precision": "fp8",
          "n": 4096,
          "residual": 0.0017785742604533906
        },
        {
          "precision": "fp8",
          "n": 8192,
          "residual": 0.0016130945644856997
        },
        {
          "precision": "fp8",
          "n": 16384,
          "residual": 0.001714831206294942
        },
        {
          "precision": "fp8",
          "n": 24576,
          "residual": 0.0013064329486271137
        },
        {
          "precision": "fp8",
          "n": 32768,
          "residual": 0.001557312424766511
        }
      ],
      "tolerance": {
        "calibrated_at": "fp16",
        "n_ref": 8192,
        "floor": 0.000201945440676333,
        "margin": 3.0,
        "tau": 0.000605836322028999
      },
      "observations": [
        {
          "workload": "gemm",
          "variant": "fp16",
          "repeat": 0,
          "throughput": 405.3710184565584,
          "unit": "TFLOP/s",
          "seconds": 0.607568359375,
          "work": 246290604621824.0,
          "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
          "fp_sample": [
            95.4375,
            -32.5,
            -69.8125,
            -142.75,
            -41.5625,
            34.4375,
            -195.375,
            -10.2265625,
            -65.9375,
            45.59375,
            111.0625,
            -161.125,
            110.25,
            -109.625,
            211.0,
            77.8125,
            170.375,
            -157.5,
            55.0,
            -153.875,
            192.375,
            -113.0,
            230.0,
            -108.75,
            -83.375,
            240.125,
            123.0625,
            311.5,
            -184.25,
            228.875,
            81.75,
            165.375,
            -42.34375,
            122.625,
            93.625,
            -45.84375,
            -139.75,
            -171.5,
            70.375,
            -86.75,
            -70.75,
            38.875,
            -110.0,
            -188.0,
            220.5,
            81.125,
            157.5,
            -83.25,
            -38.5625,
            -58.375,
            -69.8125,
            -97.875,
            -15.328125,
            59.15625,
            51.6875,
            -89.25,
            27.8125,
            -191.875,
            -69.6875,
            -39.40625,
            122.1875,
            -27.171875,
            -375.25,
            -52.5
          ],
          "freivalds_rho": 0.00028746893983491473,
          "sm_clock_mhz": 2222.111,
          "temp_c": 46.222,
          "power_w": 461.594,
          "cov_samples": 9.0,
          "peak_mem_bytes": 4868014080.0
        },
        {
          "workload": "gemm",
          "variant": "fp16",
          "repeat": 1,
          "throughput": 405.011267027737,
          "unit": "TFLOP/s",
          "seconds": 0.6081080322265625,
          "work": 246290604621824.0,
          "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
          "fp_sample": [
            95.4375,
            -32.5,
            -69.8125,
            -142.75,
            -41.5625,
            34.4375,
            -195.375,
            -10.2265625,
            -65.9375,
            45.59375,
            111.0625,
            -161.125,
            110.25,
            -109.625,
            211.0,
            77.8125,
            170.375,
            -157.5,
            55.0,
            -153.875,
            192.375,
            -113.0,
            230.0,
            -108.75,
            -83.375,
            240.125,
            123.0625,
            311.5,
            -184.25,
            228.875,
            81.75,
            165.375,
            -42.34375,
            122.625,
            93.625,
            -45.84375,
            -139.75,
            -171.5,
            70.375,
            -86.75,
            -70.75,
            38.875,
            -110.0,
            -188.0,
            220.5,
            81.125,
            157.5,
            -83.25,
            -38.5625,
            -58.375,
            -69.8125,
            -97.875,
            -15.328125,
            59.15625,
            51.6875,
            -89.25,
            27.8125,
            -191.875,
            -69.6875,
            -39.40625,
            122.1875,
            -27.171875,
            -375.25,
            -52.5
          ],
          "freivalds_rho": 0.00028746893983491473,
          "sm_clock_mhz": 2217.333,
          "temp_c": 47.333,
          "power_w": 472.94,
          "cov_samples": 9.0,
          "peak_mem_bytes": 4868014080.0
        },
        {
          "workload": "gemm",
          "variant": "fp16",
          "repeat": 2,
          "throughput": 404.957412211084,
          "unit": "TFLOP/s",
          "seconds": 0.6081889038085937,
          "work": 246290604621824.0,
          "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
          "fp_sample": [
            95.4375,
            -32.5,
            -69.8125,
            -142.75,
            -41.5625,
            34.4375,
            -195.375,
            -10.2265625,
            -65.9375,
            45.59375,
            111.0625,
            -161.125,
            110.25,
            -109.625,
            211.0,
            77.8125,
            170.375,
            -157.5,
            55.0,
            -153.875,
            192.375,
            -113.0,
            230.0,
            -108.75,
            -83.375,
            240.125,
            123.0625,
            311.5,
            -184.25,
            228.875,
            81.75,
            165.375,
            -42.34375,
            122.625,
            93.625,
            -45.84375,
            -139.75,
            -171.5,
            70.375,
            -86.75,
            -70.75,
            38.875,
            -110.0,
            -188.0,
            220.5,
            81.125,
            157.5,
            -83.25,
            -38.5625,
            -58.375,
            -69.8125,
            -97.875,
            -15.328125,
            59.15625,
            51.6875,
            -89.25,
            27.8125,
            -191.875,
            -69.6875,
            -39.40625,
            122.1875,
            -27.171875,
            -375.25,
            -52.5
          ],
          "freivalds_rho": 0.00028746893983491473,
          "sm_clock_mhz": 2197.333,
          "temp_c": 48.556,
          "power_w": 524.313,
          "cov_samples": 9.0,
          "peak_mem_bytes": 4868014080.0
        },
        {
          "workload": "gemm",
          "variant": "fp16",
          "repeat": 3,
          "throughput": 404.49602720106117,
          "unit": "TFLOP/s",
          "seconds": 0.6088826293945313,
          "work": 246290604621824.0,
          "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
          "fp_sample": [
            95.4375,
            -32.5,
            -69.8125,
            -142.75,
            -41.5625,
            34.4375,
            -195.375,
            -10.2265625,
            -65.9375,
            45.59375,
            111.0625,
            -161.125,
            110.25,
            -109.625,
            211.0,
            77.8125,
            170.375,
            -157.5,
            55.0,
            -153.875,
            192.375,
            -113.0,
            230.0,
            -108.75,
            -83.375,
            240.125,
            123.0625,
            311.5,
            -184.25,
            228.875,
            81.75,
            165.375,
            -42.34375,
            122.625,
            93.625,
            -45.84375,
            -139.75,
            -171.5,
            70.375,
            -86.75,
            -70.75,
            38.875,
            -110.0,
            -188.0,
            220.5,
            81.125,
            157.5,
            -83.25,
            -38.5625,
            -58.375,
            -69.8125,
            -97.875,
            -15.328125,
            59.15625,
            51.6875,
            -89.25,
            27.8125,
            -191.875,
            -69.6875,
            -39.40625,
            122.1875,
            -27.171875,
            -375.25,
            -52.5
          ],
          "freivalds_rho": 0.00028746893983491473,
          "sm_clock_mhz": 2213.875,
          "temp_c": 51.375,
          "power_w": 504.134,
          "cov_samples": 8.0,
          "peak_mem_bytes": 4868014080.0
        },
        {
          "workload": "gemm",
          "variant": "fp16",
          "repeat": 4,
          "throughput": 403.7592910606744,
          "unit": "TFLOP/s",
          "seconds": 0.60999365234375,
          "work": 246290604621824.0,
          "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
          "fp_sample": [
            95.4375,
            -32.5,
            -69.8125,
            -142.75,
            -41.5625,
            34.4375,
            -195.375,
            -10.2265625,
            -65.9375,
            45.59375,
            111.0625,
            -161.125,
            110.25,
            -109.625,
            211.0,
            77.8125,
            170.375,
            -157.5,
            55.0,
            -153.875,
            192.375,
            -113.0,
            230.0,
            -108.75,
            -83.375,
            240.125,
            123.0625,
            311.5,
            -184.25,
            228.875,
            81.75,
            165.375,
            -42.34375,
            122.625,
            93.625,
            -45.84375,
            -139.75,
            -171.5,
            70.375,
            -86.75,
            -70.75,
            38.875,
            -110.0,
            -188.0,
            220.5,
            81.125,
            157.5,
            -83.25,
            -38.5625,
            -58.375,
            -69.8125,
            -97.875,
            -15.328125,
            59.15625,
            51.6875,
            -89.25,
            27.8125,
            -191.875,
            -69.6875,
            -39.40625,
            122.1875,
            -27.171875,
            -375.25,
            -52.5
          ],
          "freivalds_rho": 0.00028746893983491473,
          "sm_clock_mhz": 2214.667,
          "temp_c": 50.889,
          "power_w": 533.101,
          "cov_samples": 9.0,
          "peak_mem_bytes": 4868014080.0
        },
        {
          "workload": "gemm",
          "variant": "fp16",
          "repeat": 5,
          "throughput": 403.4381676915321,
          "unit": "TFLOP/s",
          "seconds": 0.6104791870117188,
          "work": 246290604621824.0,
          "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
          "fp_sample": [
            95.4375,
            -32.5,
            -69.8125,
            -142.75,
            -41.5625,
            34.4375,
            -195.375,
            -10.2265625,
            -65.9375,
            45.59375,
            111.0625,
            -161.125,
            110.25,
            -109.625,
            211.0,
            77.8125,
            170.375,
            -157.5,
            55.0,
            -153.875,
            192.375,
            -113.0,
            230.0,
            -108.75,
            -83.375,
            240.125,
            123.0625,
            311.5,
            -184.25,
            228.875,
            81.75,
            165.375,
            -42.34375,
            122.625,
            93.625,
            -45.84375,
            -139.75,
            -171.5,
            70.375,
            -86.75,
            -70.75,
            38.875,
            -110.0,
            -188.0,
            220.5,
            81.125,
            157.5,
            -83.25,
            -38.5625,
            -58.375,
            -69.8125,
            -97.875,
            -15.328125,
            59.15625,
            51.6875,
            -89.25,
            27.8125,
            -191.875,
            -69.6875,
            -39.40625,
            122.1875,
            -27.171875,
            -375.25,
            -52.5
          ],
          "freivalds_rho": 0.00028746893983491473,
          "sm_clock_mhz": 2181.444,
          "temp_c": 51.556,
          "power_w": 546.73,
          "cov_samples": 9.0,
          "peak_mem_bytes": 4868014080.0
        },
        {
          "workload": "gemm",
          "variant": "fp16",
          "repeat": 6,
          "throughput": 403.3625933441355,
          "unit": "TFLOP/s",
          "seconds": 0.6105935668945313,
          "work": 246290604621824.0,
          "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
          "fp_sample": [
            95.4375,
            -32.5,
            -69.8125,
            -142.75,
            -41.5625,
            34.4375,
            -195.375,
            -10.2265625,
            -65.9375,
            45.59375,
            111.0625,
            -161.125,
            110.25,
            -109.625,
            211.0,
            77.8125,
            170.375,
            -157.5,
            55.0,
            -153.875,
            192.375,
            -113.0,
            230.0,
            -108.75,
            -83.375,
            240.125,
            123.0625,
            311.5,
            -184.25,
            228.875,
            81.75,
            165.375,
            -42.34375,
            122.625,
            93.625,
            -45.84375,
            -139.75,
            -171.5,
            70.375,
            -86.75,
            -70.75,
            38.875,
            -110.0,
            -188.0,
            220.5,
            81.125,
            157.5,
            -83.25,
            -38.5625,
            -58.375,
            -69.8125,
            -97.875,
            -15.328125,
            59.15625,
            51.6875,
            -89.25,
            27.8125,
            -191.875,
            -69.6875,
            -39.40625,
            122.1875,
            -27.171875,
            -375.25,
            -52.5
          ],
          "freivalds_rho": 0.00028746893983491473,
          "sm_clock_mhz": 2203.222,
          "temp_c": 51.333,
          "power_w": 515.322,
          "cov_samples": 9.0,
          "peak_mem_bytes": 4868014080.0
        },
        {
          "workload": "gemm",
          "variant": "fp16",
          "repeat": 7,
          "throughput": 403.9553243469017,
          "unit": "TFLOP/s",
          "seconds": 0.6096976318359375,
          "work": 246290604621824.0,
          "output_digest": "0cc6f54a0a09df5c86060697bbb906377b6e7d674b7fc146308e1f858a9dee64",
          "fp_sample": [
            95.4375,
            -32.5,
            -69.8125,
            -142.75,
            -41.5625,
            34.4375,
            -195.375,
            -10.2265625,
            -65.9375,
            45.59375,
            111.0625,
            -161.125,
            110.25,
            -109.625,
            211.0,
            77.8125,
            170.375,
            -157.5,
            55.0,
            -153.875,
            192.375,
            -113.0,
            230.0,
            -108.75,
            -83.375,
            240.125,
            123.0625,
            311.5,
            -184.25,
            228.875,
            81.75,
            165.375,
            -42.34375,
            122.625,
            93.625,
            -45.84375,
            -139.75,
            -171.5,
            70.375,
            -86.75,
            -70.75,
            38.875,
            -110.0,
            -188.0,
            220.5,
            81.125,
            157.5,
            -83.25,
            -38.5625,
            -58.375,
            -69.8125,
            -97.875,
            -15.328125,
            59.15625,
            51.6875,
            -89.25,
            27.8125,
            -191.875,
            -69.6875,
            -39.40625,
            122.1875,
            -27.171875,
            -375.25,
            -52.5
          ],
          "freivalds_rho": 0.00028746893983491473,
          "sm_clock_mhz": 2238.778,
          "temp_c": 51.333,
          "power_w": 509.349,
          "cov_samples": 9.0,
          "peak_mem_bytes": 4868014080.0
        },
        {
          "workload": "gemm",
          "variant": "bf16",
          "repeat": 0,
          "throughput": 414.23795108343245,
          "unit": "TFLOP/s",
          "seconds": 0.5945631103515625,
          "work": 246290604621824.0,
          "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
          "fp_sample": [
            95.0,
            -32.25,
            -69.5,
            -143.0,
            -41.5,
            34.25,
            -195.0,
            -10.25,
            -66.0,
            45.5,
            111.5,
            -162.0,
            110.0,
            -110.0,
            211.0,
            78.0,
            170.0,
            -158.0,
            55.25,
            -154.0,
            193.0,
            -113.0,
            230.0,
            -109.0,
            -83.5,
            241.0,
            123.0,
            312.0,
            -184.0,
            229.0,
            82.0,
            166.0,
            -42.25,
            122.0,
            93.0,
            -46.5,
            -140.0,
            -171.0,
            70.0,
            -86.5,
            -70.5,
            38.75,
            -110.5,
            -188.0,
            220.0,
            81.5,
            157.0,
            -83.5,
            -38.0,
            -58.75,
            -69.5,
            -97.5,
            -15.75,
            58.75,
            52.0,
            -90.0,
            28.0,
            -192.0,
            -70.0,
            -39.5,
            122.0,
            -26.75,
            -376.0,
            -52.0
          ],
          "freivalds_rho": 0.001663445589019662,
          "sm_clock_mhz": 2242.333,
          "temp_c": 53.556,
          "power_w": 559.082,
          "cov_samples": 9.0,
          "peak_mem_bytes": 4868014080.0
        },
        {
          "workload": "gemm",
          "variant": "bf16",
          "repeat": 1,
          "throughput": 414.189479632968,
          "unit": "TFLOP/s",
          "seconds": 0.5946326904296875,
          "work": 246290604621824.0,
          "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
          "fp_sample": [
            95.0,
            -32.25,
            -69.5,
            -143.0,
            -41.5,
            34.25,
            -195.0,
            -10.25,
            -66.0,
            45.5,
            111.5,
            -162.0,
            110.0,
            -110.0,
            211.0,
            78.0,
            170.0,
            -158.0,
            55.25,
            -154.0,
            193.0,
            -113.0,
            230.0,
            -109.0,
            -83.5,
            241.0,
            123.0,
            312.0,
            -184.0,
            229.0,
            82.0,
            166.0,
            -42.25,
            122.0,
            93.0,
            -46.5,
            -140.0,
            -171.0,
            70.0,
            -86.5,
            -70.5,
            38.75,
            -110.5,
            -188.0,
            220.0,
            81.5,
            157.0,
            -83.5,
            -38.0,
            -58.75,
            -69.5,
            -97.5,
            -15.75,
            58.75,
            52.0,
            -90.0,
            28.0,
            -192.0,
            -70.0,
            -39.5,
            122.0,
            -26.75,
            -376.0,
            -52.0
          ],
          "freivalds_rho": 0.001663445589019662,
          "sm_clock_mhz": 2240.25,
          "temp_c": 55.25,
          "power_w": 525.371,
          "cov_samples": 8.0,
          "peak_mem_bytes": 4868014080.0
        },
        {
          "workload": "gemm",
          "variant": "bf16",
          "repeat": 2,
          "throughput": 414.28115976273887,
          "unit": "TFLOP/s",
          "seconds": 0.5945010986328125,
          "work": 246290604621824.0,
          "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
          "fp_sample": [
            95.0,
            -32.25,
            -69.5,
            -143.0,
            -41.5,
            34.25,
            -195.0,
            -10.25,
            -66.0,
            45.5,
            111.5,
            -162.0,
            110.0,
            -110.0,
            211.0,
            78.0,
            170.0,
            -158.0,
            55.25,
            -154.0,
            193.0,
            -113.0,
            230.0,
            -109.0,
            -83.5,
            241.0,
            123.0,
            312.0,
            -184.0,
            229.0,
            82.0,
            166.0,
            -42.25,
            122.0,
            93.0,
            -46.5,
            -140.0,
            -171.0,
            70.0,
            -86.5,
            -70.5,
            38.75,
            -110.5,
            -188.0,
            220.0,
            81.5,
            157.0,
            -83.5,
            -38.0,
            -58.75,
            -69.5,
            -97.5,
            -15.75,
            58.75,
            52.0,
            -90.0,
            28.0,
            -192.0,
            -70.0,
            -39.5,
            122.0,
            -26.75,
            -376.0,
            -52.0
          ],
          "freivalds_rho": 0.001663445589019662,
          "sm_clock_mhz": 2255.0,
          "temp_c": 54.222,
          "power_w": 517.618,
          "cov_samples": 9.0,
          "peak_mem_bytes": 4868014080.0
        },
        {
          "workload": "gemm",
          "variant": "bf16",
          "repeat": 3,
          "throughput": 414.1609973183125,
          "unit": "TFLOP/s",
          "seconds": 0.594673583984375,
          "work": 246290604621824.0,
          "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
          "fp_sample": [
            95.0,
            -32.25,
            -69.5,
            -143.0,
            -41.5,
            34.25,
            -195.0,
            -10.25,
            -66.0,
            45.5,
            111.5,
            -162.0,
            110.0,
            -110.0,
            211.0,
            78.0,
            170.0,
            -158.0,
            55.25,
            -154.0,
            193.0,
            -113.0,
            230.0,
            -109.0,
            -83.5,
            241.0,
            123.0,
            312.0,
            -184.0,
            229.0,
            82.0,
            166.0,
            -42.25,
            122.0,
            93.0,
            -46.5,
            -140.0,
            -171.0,
            70.0,
            -86.5,
            -70.5,
            38.75,
            -110.5,
            -188.0,
            220.0,
            81.5,
            157.0,
            -83.5,
            -38.0,
            -58.75,
            -69.5,
            -97.5,
            -15.75,
            58.75,
            52.0,
            -90.0,
            28.0,
            -192.0,
            -70.0,
            -39.5,
            122.0,
            -26.75,
            -376.0,
            -52.0
          ],
          "freivalds_rho": 0.001663445589019662,
          "sm_clock_mhz": 2254.375,
          "temp_c": 53.375,
          "power_w": 498.839,
          "cov_samples": 8.0,
          "peak_mem_bytes": 4868014080.0
        },
        {
          "workload": "gemm",
          "variant": "bf16",
          "repeat": 4,
          "throughput": 414.1294587885644,
          "unit": "TFLOP/s",
          "seconds": 0.5947188720703125,
          "work": 246290604621824.0,
          "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
          "fp_sample": [
            95.0,
            -32.25,
            -69.5,
            -143.0,
            -41.5,
            34.25,
            -195.0,
            -10.25,
            -66.0,
            45.5,
            111.5,
            -162.0,
            110.0,
            -110.0,
            211.0,
            78.0,
            170.0,
            -158.0,
            55.25,
            -154.0,
            193.0,
            -113.0,
            230.0,
            -109.0,
            -83.5,
            241.0,
            123.0,
            312.0,
            -184.0,
            229.0,
            82.0,
            166.0,
            -42.25,
            122.0,
            93.0,
            -46.5,
            -140.0,
            -171.0,
            70.0,
            -86.5,
            -70.5,
            38.75,
            -110.5,
            -188.0,
            220.0,
            81.5,
            157.0,
            -83.5,
            -38.0,
            -58.75,
            -69.5,
            -97.5,
            -15.75,
            58.75,
            52.0,
            -90.0,
            28.0,
            -192.0,
            -70.0,
            -39.5,
            122.0,
            -26.75,
            -376.0,
            -52.0
          ],
          "freivalds_rho": 0.001663445589019662,
          "sm_clock_mhz": 2251.375,
          "temp_c": 56.75,
          "power_w": 559.295,
          "cov_samples": 8.0,
          "peak_mem_bytes": 4868014080.0
        },
        {
          "workload": "gemm",
          "variant": "bf16",
          "repeat": 5,
          "throughput": 413.83037923041945,
          "unit": "TFLOP/s",
          "seconds": 0.595148681640625,
          "work": 246290604621824.0,
          "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
          "fp_sample": [
            95.0,
            -32.25,
            -69.5,
            -143.0,
            -41.5,
            34.25,
            -195.0,
            -10.25,
            -66.0,
            45.5,
            111.5,
            -162.0,
            110.0,
            -110.0,
            211.0,
            78.0,
            170.0,
            -158.0,
            55.25,
            -154.0,
            193.0,
            -113.0,
            230.0,
            -109.0,
            -83.5,
            241.0,
            123.0,
            312.0,
            -184.0,
            229.0,
            82.0,
            166.0,
            -42.25,
            122.0,
            93.0,
            -46.5,
            -140.0,
            -171.0,
            70.0,
            -86.5,
            -70.5,
            38.75,
            -110.5,
            -188.0,
            220.0,
            81.5,
            157.0,
            -83.5,
            -38.0,
            -58.75,
            -69.5,
            -97.5,
            -15.75,
            58.75,
            52.0,
            -90.0,
            28.0,
            -192.0,
            -70.0,
            -39.5,
            122.0,
            -26.75,
            -376.0,
            -52.0
          ],
          "freivalds_rho": 0.001663445589019662,
          "sm_clock_mhz": 2253.111,
          "temp_c": 54.556,
          "power_w": 541.363,
          "cov_samples": 9.0,
          "peak_mem_bytes": 4868014080.0
        },
        {
          "workload": "gemm",
          "variant": "bf16",
          "repeat": 6,
          "throughput": 413.29750864895465,
          "unit": "TFLOP/s",
          "seconds": 0.595916015625,
          "work": 246290604621824.0,
          "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
          "fp_sample": [
            95.0,
            -32.25,
            -69.5,
            -143.0,
            -41.5,
            34.25,
            -195.0,
            -10.25,
            -66.0,
            45.5,
            111.5,
            -162.0,
            110.0,
            -110.0,
            211.0,
            78.0,
            170.0,
            -158.0,
            55.25,
            -154.0,
            193.0,
            -113.0,
            230.0,
            -109.0,
            -83.5,
            241.0,
            123.0,
            312.0,
            -184.0,
            229.0,
            82.0,
            166.0,
            -42.25,
            122.0,
            93.0,
            -46.5,
            -140.0,
            -171.0,
            70.0,
            -86.5,
            -70.5,
            38.75,
            -110.5,
            -188.0,
            220.0,
            81.5,
            157.0,
            -83.5,
            -38.0,
            -58.75,
            -69.5,
            -97.5,
            -15.75,
            58.75,
            52.0,
            -90.0,
            28.0,
            -192.0,
            -70.0,
            -39.5,
            122.0,
            -26.75,
            -376.0,
            -52.0
          ],
          "freivalds_rho": 0.001663445589019662,
          "sm_clock_mhz": 2263.0,
          "temp_c": 54.0,
          "power_w": 494.853,
          "cov_samples": 9.0,
          "peak_mem_bytes": 4868014080.0
        },
        {
          "workload": "gemm",
          "variant": "bf16",
          "repeat": 7,
          "throughput": 413.61413238275026,
          "unit": "TFLOP/s",
          "seconds": 0.5954598388671875,
          "work": 246290604621824.0,
          "output_digest": "06300c5136212854dda7165ae2d9cbd9df6a8a3b765754c24156ded70d81470f",
          "fp_sample": [
            95.0,
            -32.25,
            -69.5,
            -143.0,
            -41.5,
            34.25,
            -195.0,
            -10.25,
            -66.0,
            45.5,
            111.5,
            -162.0,
            110.0,
            -110.0,
            211.0,
            78.0,
            170.0,
            -158.0,
            55.25,
            -154.0,
            193.0,
            -113.0,
            230.0,
            -109.0,
            -83.5,
            241.0,
            123.0,
            312.0,
            -184.0,
            229.0,
            82.0,
            166.0,
            -42.25,
            122.0,
            93.0,
            -46.5,
            -140.0,
            -171.0,
            70.0,
            -86.5,
            -70.5,
            38.75,
            -110.5,
            -188.0,
            220.0,
            81.5,
            157.0,
            -83.5,
            -38.0,
            -58.75,
            -69.5,
            -97.5,
            -15.75,
            58.75,
            52.0,
            -90.0,
            28.0,
            -192.0,
            -70.0,
            -39.5,
            122.0,
            -26.75,
            -376.0,
            -52.0
          ],
          "freivalds_rho": 0.001663445589019662,
          "sm_clock_mhz": 2278.875,
          "temp_c": 56.875,
          "power_w": 457.104,
          "cov_samples": 8.0,
          "peak_mem_bytes": 4868014080.0
        },
        {
          "workload": "gemm",
          "variant": "tf32",
          "repeat": 0,
          "throughput": 202.06134011214675,
          "unit": "TFLOP/s",
          "seconds": 0.7835723266601563,
          "work": 158329674399744.0,
          "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
          "fp_sample": [
            95.439697265625,
            -32.48975372314453,
            -69.81935119628906,
            -142.7263641357422,
            -41.56965637207031,
            34.43601989746094,
            -195.3672637939453,
            -10.223492622375488,
            -65.94862365722656,
            45.59202575683594,
            111.03428649902344,
            -161.11244201660156,
            110.26441192626953,
            -109.64556121826172,
            210.9563751220703,
            77.79496765136719,
            170.384521484375,
            -157.5360565185547,
            54.989707946777344,
            -153.87757873535156,
            192.4331817626953,
            -113.01828002929688,
            230.0465545654297,
            -108.72017669677734,
            -83.34320831298828,
            240.11537170410156,
            123.04536437988281,
            311.4515686035156,
            -184.21192932128906,
            228.8820343017578,
            81.77556610107422,
            165.4242401123047,
            -42.35224151611328,
            122.63975524902344,
            93.59327697753906,
            -45.84782028198242,
            -139.77273559570312,
            -171.47230529785156,
            70.40106964111328,
            -86.77385711669922,
            -70.74066162109375,
            38.86100387573242,
            -109.98912811279297,
            -187.99131774902344,
            220.53053283691406,
            81.13597106933594,
            157.44808959960938,
            -83.27406311035156,
            -38.55706787109375,
            -58.38422775268555,
            -69.7916488647461,
            -97.8554458618164,
            -15.326045989990234,
            59.16139221191406,
            51.69379425048828,
            -89.25042724609375,
            27.80886459350586,
            -191.8271484375,
            -69.68428039550781,
            -39.397918701171875,
            122.1629867553711,
            -27.169416427612305,
            -375.35357666015625,
            -52.50313186645508
          ],
          "freivalds_rho": 0.0002885857200644284,
          "sm_clock_mhz": 2222.8,
          "temp_c": 57.0,
          "power_w": 523.584,
          "cov_samples": 10.0,
          "peak_mem_bytes": 4328521728.0
        },
        {
          "workload": "gemm",
          "variant": "tf32",
          "repeat": 1,
          "throughput": 201.94864696797208,
          "unit": "TFLOP/s",
          "seconds": 0.7840095825195312,
          "work": 158329674399744.0,
          "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
          "fp_sample": [
            95.439697265625,
            -32.48975372314453,
            -69.81935119628906,
            -142.7263641357422,
            -41.56965637207031,
            34.43601989746094,
            -195.3672637939453,
            -10.223492622375488,
            -65.94862365722656,
            45.59202575683594,
            111.03428649902344,
            -161.11244201660156,
            110.26441192626953,
            -109.64556121826172,
            210.9563751220703,
            77.79496765136719,
            170.384521484375,
            -157.5360565185547,
            54.989707946777344,
            -153.87757873535156,
            192.4331817626953,
            -113.01828002929688,
            230.0465545654297,
            -108.72017669677734,
            -83.34320831298828,
            240.11537170410156,
            123.04536437988281,
            311.4515686035156,
            -184.21192932128906,
            228.8820343017578,
            81.77556610107422,
            165.4242401123047,
            -42.35224151611328,
            122.63975524902344,
            93.59327697753906,
            -45.84782028198242,
            -139.77273559570312,
            -171.47230529785156,
            70.40106964111328,
            -86.77385711669922,
            -70.74066162109375,
            38.86100387573242,
            -109.98912811279297,
            -187.99131774902344,
            220.53053283691406,
            81.13597106933594,
            157.44808959960938,
            -83.27406311035156,
            -38.55706787109375,
            -58.38422775268555,
            -69.7916488647461,
            -97.8554458618164,
            -15.326045989990234,
            59.16139221191406,
            51.69379425048828,
            -89.25042724609375,
            27.80886459350586,
            -191.8271484375,
            -69.68428039550781,
            -39.397918701171875,
            122.1629867553711,
            -27.169416427612305,
            -375.35357666015625,
            -52.50313186645508
          ],
          "freivalds_rho": 0.0002885857200644284,
          "sm_clock_mhz": 2226.667,
          "temp_c": 56.167,
          "power_w": 525.627,
          "cov_samples": 12.0,
          "peak_mem_bytes": 4328521728.0
        },
        {
          "workload": "gemm",
          "variant": "tf32",
          "repeat": 2,
          "throughput": 201.8126201332973,
          "unit": "TFLOP/s",
          "seconds": 0.7845380249023437,
          "work": 158329674399744.0,
          "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
          "fp_sample": [
            95.439697265625,
            -32.48975372314453,
            -69.81935119628906,
            -142.7263641357422,
            -41.56965637207031,
            34.43601989746094,
            -195.3672637939453,
            -10.223492622375488,
            -65.94862365722656,
            45.59202575683594,
            111.03428649902344,
            -161.11244201660156,
            110.26441192626953,
            -109.64556121826172,
            210.9563751220703,
            77.79496765136719,
            170.384521484375,
            -157.5360565185547,
            54.989707946777344,
            -153.87757873535156,
            192.4331817626953,
            -113.01828002929688,
            230.0465545654297,
            -108.72017669677734,
            -83.34320831298828,
            240.11537170410156,
            123.04536437988281,
            311.4515686035156,
            -184.21192932128906,
            228.8820343017578,
            81.77556610107422,
            165.4242401123047,
            -42.35224151611328,
            122.63975524902344,
            93.59327697753906,
            -45.84782028198242,
            -139.77273559570312,
            -171.47230529785156,
            70.40106964111328,
            -86.77385711669922,
            -70.74066162109375,
            38.86100387573242,
            -109.98912811279297,
            -187.99131774902344,
            220.53053283691406,
            81.13597106933594,
            157.44808959960938,
            -83.27406311035156,
            -38.55706787109375,
            -58.38422775268555,
            -69.7916488647461,
            -97.8554458618164,
            -15.326045989990234,
            59.16139221191406,
            51.69379425048828,
            -89.25042724609375,
            27.80886459350586,
            -191.8271484375,
            -69.68428039550781,
            -39.397918701171875,
            122.1629867553711,
            -27.169416427612305,
            -375.35357666015625,
            -52.50313186645508
          ],
          "freivalds_rho": 0.0002885857200644284,
          "sm_clock_mhz": 2221.909,
          "temp_c": 57.818,
          "power_w": 527.922,
          "cov_samples": 11.0,
          "peak_mem_bytes": 4328521728.0
        },
        {
          "workload": "gemm",
          "variant": "tf32",
          "repeat": 3,
          "throughput": 201.76997080138258,
          "unit": "TFLOP/s",
          "seconds": 0.784703857421875,
          "work": 158329674399744.0,
          "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
          "fp_sample": [
            95.439697265625,
            -32.48975372314453,
            -69.81935119628906,
            -142.7263641357422,
            -41.56965637207031,
            34.43601989746094,
            -195.3672637939453,
            -10.223492622375488,
            -65.94862365722656,
            45.59202575683594,
            111.03428649902344,
            -161.11244201660156,
            110.26441192626953,
            -109.64556121826172,
            210.9563751220703,
            77.79496765136719,
            170.384521484375,
            -157.5360565185547,
            54.989707946777344,
            -153.87757873535156,
            192.4331817626953,
            -113.01828002929688,
            230.0465545654297,
            -108.72017669677734,
            -83.34320831298828,
            240.11537170410156,
            123.04536437988281,
            311.4515686035156,
            -184.21192932128906,
            228.8820343017578,
            81.77556610107422,
            165.4242401123047,
            -42.35224151611328,
            122.63975524902344,
            93.59327697753906,
            -45.84782028198242,
            -139.77273559570312,
            -171.47230529785156,
            70.40106964111328,
            -86.77385711669922,
            -70.74066162109375,
            38.86100387573242,
            -109.98912811279297,
            -187.99131774902344,
            220.53053283691406,
            81.13597106933594,
            157.44808959960938,
            -83.27406311035156,
            -38.55706787109375,
            -58.38422775268555,
            -69.7916488647461,
            -97.8554458618164,
            -15.326045989990234,
            59.16139221191406,
            51.69379425048828,
            -89.25042724609375,
            27.80886459350586,
            -191.8271484375,
            -69.68428039550781,
            -39.397918701171875,
            122.1629867553711,
            -27.169416427612305,
            -375.35357666015625,
            -52.50313186645508
          ],
          "freivalds_rho": 0.0002885857200644284,
          "sm_clock_mhz": 2222.545,
          "temp_c": 57.909,
          "power_w": 547.435,
          "cov_samples": 11.0,
          "peak_mem_bytes": 4328521728.0
        },
        {
          "workload": "gemm",
          "variant": "tf32",
          "repeat": 4,
          "throughput": 201.49574788153146,
          "unit": "TFLOP/s",
          "seconds": 0.7857717895507812,
          "work": 158329674399744.0,
          "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
          "fp_sample": [
            95.439697265625,
            -32.48975372314453,
            -69.81935119628906,
            -142.7263641357422,
            -41.56965637207031,
            34.43601989746094,
            -195.3672637939453,
            -10.223492622375488,
            -65.94862365722656,
            45.59202575683594,
            111.03428649902344,
            -161.11244201660156,
            110.26441192626953,
            -109.64556121826172,
            210.9563751220703,
            77.79496765136719,
            170.384521484375,
            -157.5360565185547,
            54.989707946777344,
            -153.87757873535156,
            192.4331817626953,
            -113.01828002929688,
            230.0465545654297,
            -108.72017669677734,
            -83.34320831298828,
            240.11537170410156,
            123.04536437988281,
            311.4515686035156,
            -184.21192932128906,
            228.8820343017578,
            81.77556610107422,
            165.4242401123047,
            -42.35224151611328,
            122.63975524902344,
            93.59327697753906,
            -45.84782028198242,
            -139.77273559570312,
            -171.47230529785156,
            70.40106964111328,
            -86.77385711669922,
            -70.74066162109375,
            38.86100387573242,
            -109.98912811279297,
            -187.99131774902344,
            220.53053283691406,
            81.13597106933594,
            157.44808959960938,
            -83.27406311035156,
            -38.55706787109375,
            -58.38422775268555,
            -69.7916488647461,
            -97.8554458618164,
            -15.326045989990234,
            59.16139221191406,
            51.69379425048828,
            -89.25042724609375,
            27.80886459350586,
            -191.8271484375,
            -69.68428039550781,
            -39.397918701171875,
            122.1629867553711,
            -27.169416427612305,
            -375.35357666015625,
            -52.50313186645508
          ],
          "freivalds_rho": 0.0002885857200644284,
          "sm_clock_mhz": 2206.0,
          "temp_c": 57.364,
          "power_w": 565.578,
          "cov_samples": 11.0,
          "peak_mem_bytes": 4328521728.0
        },
        {
          "workload": "gemm",
          "variant": "tf32",
          "repeat": 5,
          "throughput": 201.40985904934018,
          "unit": "TFLOP/s",
          "seconds": 0.7861068725585938,
          "work": 158329674399744.0,
          "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
          "fp_sample": [
            95.439697265625,
            -32.48975372314453,
            -69.81935119628906,
            -142.7263641357422,
            -41.56965637207031,
            34.43601989746094,
            -195.3672637939453,
            -10.223492622375488,
            -65.94862365722656,
            45.59202575683594,
            111.03428649902344,
            -161.11244201660156,
            110.26441192626953,
            -109.64556121826172,
            210.9563751220703,
            77.79496765136719,
            170.384521484375,
            -157.5360565185547,
            54.989707946777344,
            -153.87757873535156,
            192.4331817626953,
            -113.01828002929688,
            230.0465545654297,
            -108.72017669677734,
            -83.34320831298828,
            240.11537170410156,
            123.04536437988281,
            311.4515686035156,
            -184.21192932128906,
            228.8820343017578,
            81.77556610107422,
            165.4242401123047,
            -42.35224151611328,
            122.63975524902344,
            93.59327697753906,
            -45.84782028198242,
            -139.77273559570312,
            -171.47230529785156,
            70.40106964111328,
            -86.77385711669922,
            -70.74066162109375,
            38.86100387573242,
            -109.98912811279297,
            -187.99131774902344,
            220.53053283691406,
            81.13597106933594,
            157.44808959960938,
            -83.27406311035156,
            -38.55706787109375,
            -58.38422775268555,
            -69.7916488647461,
            -97.8554458618164,
            -15.326045989990234,
            59.16139221191406,
            51.69379425048828,
            -89.25042724609375,
            27.80886459350586,
            -191.8271484375,
            -69.68428039550781,
            -39.397918701171875,
            122.1629867553711,
            -27.169416427612305,
            -375.35357666015625,
            -52.50313186645508
          ],
          "freivalds_rho": 0.0002885857200644284,
          "sm_clock_mhz": 2232.818,
          "temp_c": 59.182,
          "power_w": 521.543,
          "cov_samples": 11.0,
          "peak_mem_bytes": 4328521728.0
        },
        {
          "workload": "gemm",
          "variant": "tf32",
          "repeat": 6,
          "throughput": 201.31051340919066,
          "unit": "TFLOP/s",
          "seconds": 0.7864948120117188,
          "work": 158329674399744.0,
          "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
          "fp_sample": [
            95.439697265625,
            -32.48975372314453,
            -69.81935119628906,
            -142.7263641357422,
            -41.56965637207031,
            34.43601989746094,
            -195.3672637939453,
            -10.223492622375488,
            -65.94862365722656,
            45.59202575683594,
            111.03428649902344,
            -161.11244201660156,
            110.26441192626953,
            -109.64556121826172,
            210.9563751220703,
            77.79496765136719,
            170.384521484375,
            -157.5360565185547,
            54.989707946777344,
            -153.87757873535156,
            192.4331817626953,
            -113.01828002929688,
            230.0465545654297,
            -108.72017669677734,
            -83.34320831298828,
            240.11537170410156,
            123.04536437988281,
            311.4515686035156,
            -184.21192932128906,
            228.8820343017578,
            81.77556610107422,
            165.4242401123047,
            -42.35224151611328,
            122.63975524902344,
            93.59327697753906,
            -45.84782028198242,
            -139.77273559570312,
            -171.47230529785156,
            70.40106964111328,
            -86.77385711669922,
            -70.74066162109375,
            38.86100387573242,
            -109.98912811279297,
            -187.99131774902344,
            220.53053283691406,
            81.13597106933594,
            157.44808959960938,
            -83.27406311035156,
            -38.55706787109375,
            -58.38422775268555,
            -69.7916488647461,
            -97.8554458618164,
            -15.326045989990234,
            59.16139221191406,
            51.69379425048828,
            -89.25042724609375,
            27.80886459350586,
            -191.8271484375,
            -69.68428039550781,
            -39.397918701171875,
            122.1629867553711,
            -27.169416427612305,
            -375.35357666015625,
            -52.50313186645508
          ],
          "freivalds_rho": 0.0002885857200644284,
          "sm_clock_mhz": 2188.2,
          "temp_c": 59.9,
          "power_w": 567.931,
          "cov_samples": 10.0,
          "peak_mem_bytes": 4328521728.0
        },
        {
          "workload": "gemm",
          "variant": "tf32",
          "repeat": 7,
          "throughput": 201.19043239870115,
          "unit": "TFLOP/s",
          "seconds": 0.7869642333984375,
          "work": 158329674399744.0,
          "output_digest": "b6c058f942c5da7332e18c977cacd853632ab50ceba58bd562a5014434047ece",
          "fp_sample": [
            95.439697265625,
            -32.48975372314453,
            -69.81935119628906,
            -142.7263641357422,
            -41.56965637207031,
            34.43601989746094,
            -195.3672637939453,
            -10.223492622375488,
            -65.94862365722656,
            45.59202575683594,
            111.03428649902344,
            -161.11244201660156,
            110.26441192626953,
            -109.64556121826172,
            210.9563751220703,
            77.79496765136719,
            170.384521484375,
            -157.5360565185547,
            54.989707946777344,
            -153.87757873535156,
            192.4331817626953,
            -113.01828002929688,
            230.0465545654297,
            -108.72017669677734,
            -83.34320831298828,
            240.11537170410156,
            123.04536437988281,
            311.4515686035156,
            -184.21192932128906,
            228.8820343017578,
            81.77556610107422,
            165.4242401123047,
            -42.35224151611328,
            122.63975524902344,
            93.59327697753906,
            -45.84782028198242,
            -139.77273559570312,
            -171.47230529785156,
            70.40106964111328,
            -86.77385711669922,
            -70.74066162109375,
            38.86100387573242,
            -109.98912811279297,
            -187.99131774902344,
            220.53053283691406,
            81.13597106933594,
            157.44808959960938,
            -83.27406311035156,
            -38.55706787109375,
            -58.38422775268555,
            -69.7916488647461,
            -97.8554458618164,
            -15.326045989990234,
            59.16139221191406,
            51.69379425048828,
            -89.25042724609375,
            27.80886459350586,
            -191.8271484375,
            -69.68428039550781,
            -39.397918701171875,
            122.1629867553711,
            -27.169416427612305,
            -375.35357666015625,
            -52.50313186645508
          ],
          "freivalds_rho": 0.0002885857200644284,
          "sm_clock_mhz": 2204.231,
          "temp_c": 60.077,
          "power_w": 531.468,
          "cov_samples": 13.0,
          "peak_mem_bytes": 4328521728.0
        },
        {
          "workload": "gemm",
          "variant": "fp8",
          "repeat": 0,
          "throughput": 796.478279433722,
          "unit": "TFLOP/s",
          "seconds": 0.4417492980957031,
          "work": 351843720888320.0,
          "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
          "fp_sample": [
            92.0,
            -23.125,
            -75.5,
            -144.0,
            -44.5,
            42.25,
            -192.0,
            -11.1875,
            -70.0,
            51.0,
            114.5,
            -164.0,
            114.0,
            -116.0,
            209.0,
            73.5,
            171.0,
            -155.0,
            49.0,
            -158.0,
            188.0,
            -120.5,
            228.0,
            -114.0,
            -87.5,
            240.0,
            117.5,
            300.0,
            -185.0,
            221.0,
            84.5,
            167.0,
            -44.25,
            123.0,
            96.0,
            -42.5,
            -143.0,
            -162.0,
            69.5,
            -97.0,
            -64.0,
            37.75,
            -102.5,
            -188.0,
            225.0,
            79.0,
            156.0,
            -85.5,
            -43.5,
            -51.5,
            -72.0,
            -96.0,
            -14.5,
            62.0,
            55.75,
            -89.5,
            30.875,
            -199.0,
            -72.5,
            -43.5,
            129.0,
            -23.5,
            -380.0,
            -56.0
          ],
          "freivalds_rho": 0.001714831206294942,
          "sm_clock_mhz": 2215.286,
          "temp_c": 61.143,
          "power_w": 562.447,
          "cov_samples": 7.0,
          "peak_mem_bytes": 4331143680.0
        },
        {
          "workload": "gemm",
          "variant": "fp8",
          "repeat": 1,
          "throughput": 797.2121981126613,
          "unit": "TFLOP/s",
          "seconds": 0.4413426208496094,
          "work": 351843720888320.0,
          "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
          "fp_sample": [
            92.0,
            -23.125,
            -75.5,
            -144.0,
            -44.5,
            42.25,
            -192.0,
            -11.1875,
            -70.0,
            51.0,
            114.5,
            -164.0,
            114.0,
            -116.0,
            209.0,
            73.5,
            171.0,
            -155.0,
            49.0,
            -158.0,
            188.0,
            -120.5,
            228.0,
            -114.0,
            -87.5,
            240.0,
            117.5,
            300.0,
            -185.0,
            221.0,
            84.5,
            167.0,
            -44.25,
            123.0,
            96.0,
            -42.5,
            -143.0,
            -162.0,
            69.5,
            -97.0,
            -64.0,
            37.75,
            -102.5,
            -188.0,
            225.0,
            79.0,
            156.0,
            -85.5,
            -43.5,
            -51.5,
            -72.0,
            -96.0,
            -14.5,
            62.0,
            55.75,
            -89.5,
            30.875,
            -199.0,
            -72.5,
            -43.5,
            129.0,
            -23.5,
            -380.0,
            -56.0
          ],
          "freivalds_rho": 0.001714831206294942,
          "sm_clock_mhz": 2261.714,
          "temp_c": 58.714,
          "power_w": 487.589,
          "cov_samples": 7.0,
          "peak_mem_bytes": 4331143680.0
        },
        {
          "workload": "gemm",
          "variant": "fp8",
          "repeat": 2,
          "throughput": 797.62259395039,
          "unit": "TFLOP/s",
          "seconds": 0.44111553955078125,
          "work": 351843720888320.0,
          "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
          "fp_sample": [
            92.0,
            -23.125,
            -75.5,
            -144.0,
            -44.5,
            42.25,
            -192.0,
            -11.1875,
            -70.0,
            51.0,
            114.5,
            -164.0,
            114.0,
            -116.0,
            209.0,
            73.5,
            171.0,
            -155.0,
            49.0,
            -158.0,
            188.0,
            -120.5,
            228.0,
            -114.0,
            -87.5,
            240.0,
            117.5,
            300.0,
            -185.0,
            221.0,
            84.5,
            167.0,
            -44.25,
            123.0,
            96.0,
            -42.5,
            -143.0,
            -162.0,
            69.5,
            -97.0,
            -64.0,
            37.75,
            -102.5,
            -188.0,
            225.0,
            79.0,
            156.0,
            -85.5,
            -43.5,
            -51.5,
            -72.0,
            -96.0,
            -14.5,
            62.0,
            55.75,
            -89.5,
            30.875,
            -199.0,
            -72.5,
            -43.5,
            129.0,
            -23.5,
            -380.0,
            -56.0
          ],
          "freivalds_rho": 0.001714831206294942,
          "sm_clock_mhz": 2251.0,
          "temp_c": 60.0,
          "power_w": 471.967,
          "cov_samples": 6.0,
          "peak_mem_bytes": 4331143680.0
        },
        {
          "workload": "gemm",
          "variant": "fp8",
          "repeat": 3,
          "throughput": 797.3288595552725,
          "unit": "TFLOP/s",
          "seconds": 0.4412780456542969,
          "work": 351843720888320.0,
          "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
          "fp_sample": [
            92.0,
            -23.125,
            -75.5,
            -144.0,
            -44.5,
            42.25,
            -192.0,
            -11.1875,
            -70.0,
            51.0,
            114.5,
            -164.0,
            114.0,
            -116.0,
            209.0,
            73.5,
            171.0,
            -155.0,
            49.0,
            -158.0,
            188.0,
            -120.5,
            228.0,
            -114.0,
            -87.5,
            240.0,
            117.5,
            300.0,
            -185.0,
            221.0,
            84.5,
            167.0,
            -44.25,
            123.0,
            96.0,
            -42.5,
            -143.0,
            -162.0,
            69.5,
            -97.0,
            -64.0,
            37.75,
            -102.5,
            -188.0,
            225.0,
            79.0,
            156.0,
            -85.5,
            -43.5,
            -51.5,
            -72.0,
            -96.0,
            -14.5,
            62.0,
            55.75,
            -89.5,
            30.875,
            -199.0,
            -72.5,
            -43.5,
            129.0,
            -23.5,
            -380.0,
            -56.0
          ],
          "freivalds_rho": 0.001714831206294942,
          "sm_clock_mhz": 2225.0,
          "temp_c": 59.429,
          "power_w": 483.066,
          "cov_samples": 7.0,
          "peak_mem_bytes": 4331143680.0
        },
        {
          "workload": "gemm",
          "variant": "fp8",
          "repeat": 4,
          "throughput": 797.2299487385981,
          "unit": "TFLOP/s",
          "seconds": 0.44133279418945315,
          "work": 351843720888320.0,
          "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
          "fp_sample": [
            92.0,
            -23.125,
            -75.5,
            -144.0,
            -44.5,
            42.25,
            -192.0,
            -11.1875,
            -70.0,
            51.0,
            114.5,
            -164.0,
            114.0,
            -116.0,
            209.0,
            73.5,
            171.0,
            -155.0,
            49.0,
            -158.0,
            188.0,
            -120.5,
            228.0,
            -114.0,
            -87.5,
            240.0,
            117.5,
            300.0,
            -185.0,
            221.0,
            84.5,
            167.0,
            -44.25,
            123.0,
            96.0,
            -42.5,
            -143.0,
            -162.0,
            69.5,
            -97.0,
            -64.0,
            37.75,
            -102.5,
            -188.0,
            225.0,
            79.0,
            156.0,
            -85.5,
            -43.5,
            -51.5,
            -72.0,
            -96.0,
            -14.5,
            62.0,
            55.75,
            -89.5,
            30.875,
            -199.0,
            -72.5,
            -43.5,
            129.0,
            -23.5,
            -380.0,
            -56.0
          ],
          "freivalds_rho": 0.001714831206294942,
          "sm_clock_mhz": 2249.857,
          "temp_c": 60.714,
          "power_w": 481.329,
          "cov_samples": 7.0,
          "peak_mem_bytes": 4331143680.0
        },
        {
          "workload": "gemm",
          "variant": "fp8",
          "repeat": 5,
          "throughput": 796.3410194845707,
          "unit": "TFLOP/s",
          "seconds": 0.441825439453125,
          "work": 351843720888320.0,
          "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
          "fp_sample": [
            92.0,
            -23.125,
            -75.5,
            -144.0,
            -44.5,
            42.25,
            -192.0,
            -11.1875,
            -70.0,
            51.0,
            114.5,
            -164.0,
            114.0,
            -116.0,
            209.0,
            73.5,
            171.0,
            -155.0,
            49.0,
            -158.0,
            188.0,
            -120.5,
            228.0,
            -114.0,
            -87.5,
            240.0,
            117.5,
            300.0,
            -185.0,
            221.0,
            84.5,
            167.0,
            -44.25,
            123.0,
            96.0,
            -42.5,
            -143.0,
            -162.0,
            69.5,
            -97.0,
            -64.0,
            37.75,
            -102.5,
            -188.0,
            225.0,
            79.0,
            156.0,
            -85.5,
            -43.5,
            -51.5,
            -72.0,
            -96.0,
            -14.5,
            62.0,
            55.75,
            -89.5,
            30.875,
            -199.0,
            -72.5,
            -43.5,
            129.0,
            -23.5,
            -380.0,
            -56.0
          ],
          "freivalds_rho": 0.001714831206294942,
          "sm_clock_mhz": 2250.0,
          "temp_c": 61.167,
          "power_w": 482.548,
          "cov_samples": 6.0,
          "peak_mem_bytes": 4331143680.0
        },
        {
          "workload": "gemm",
          "variant": "fp8",
          "repeat": 6,
          "throughput": 796.6561550693114,
          "unit": "TFLOP/s",
          "seconds": 0.4416506652832031,
          "work": 351843720888320.0,
          "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
          "fp_sample": [
            92.0,
            -23.125,
            -75.5,
            -144.0,
            -44.5,
            42.25,
            -192.0,
            -11.1875,
            -70.0,
            51.0,
            114.5,
            -164.0,
            114.0,
            -116.0,
            209.0,
            73.5,
            171.0,
            -155.0,
            49.0,
            -158.0,
            188.0,
            -120.5,
            228.0,
            -114.0,
            -87.5,
            240.0,
            117.5,
            300.0,
            -185.0,
            221.0,
            84.5,
            167.0,
            -44.25,
            123.0,
            96.0,
            -42.5,
            -143.0,
            -162.0,
            69.5,
            -97.0,
            -64.0,
            37.75,
            -102.5,
            -188.0,
            225.0,
            79.0,
            156.0,
            -85.5,
            -43.5,
            -51.5,
            -72.0,
            -96.0,
            -14.5,
            62.0,
            55.75,
            -89.5,
            30.875,
            -199.0,
            -72.5,
            -43.5,
            129.0,
            -23.5,
            -380.0,
            -56.0
          ],
          "freivalds_rho": 0.001714831206294942,
          "sm_clock_mhz": 2231.0,
          "temp_c": 61.333,
          "power_w": 469.072,
          "cov_samples": 6.0,
          "peak_mem_bytes": 4331143680.0
        },
        {
          "workload": "gemm",
          "variant": "fp8",
          "repeat": 7,
          "throughput": 797.0881862913254,
          "unit": "TFLOP/s",
          "seconds": 0.44141128540039065,
          "work": 351843720888320.0,
          "output_digest": "2ec773886d39b5a704b5a1cd956618e25fc5902e2b396861e822c725f955e340",
          "fp_sample": [
            92.0,
            -23.125,
            -75.5,
            -144.0,
            -44.5,
            42.25,
            -192.0,
            -11.1875,
            -70.0,
            51.0,
            114.5,
            -164.0,
            114.0,
            -116.0,
            209.0,
            73.5,
            171.0,
            -155.0,
            49.0,
            -158.0,
            188.0,
            -120.5,
            228.0,
            -114.0,
            -87.5,
            240.0,
            117.5,
            300.0,
            -185.0,
            221.0,
            84.5,
            167.0,
            -44.25,
            123.0,
            96.0,
            -42.5,
            -143.0,
            -162.0,
            69.5,
            -97.0,
            -64.0,
            37.75,
            -102.5,
            -188.0,
            225.0,
            79.0,
            156.0,
            -85.5,
            -43.5,
            -51.5,
            -72.0,
            -96.0,
            -14.5,
            62.0,
            55.75,
            -89.5,
            30.875,
            -199.0,
            -72.5,
            -43.5,
            129.0,
            -23.5,
            -380.0,
            -56.0
          ],
          "freivalds_rho": 0.001714831206294942,
          "sm_clock_mhz": 2272.286,
          "temp_c": 59.286,
          "power_w": 475.547,
          "cov_samples": 7.0,
          "peak_mem_bytes": 4331143680.0
        },
        {
          "workload": "hbm_triad",
          "variant": "f32",
          "repeat": 0,
          "throughput": 1487.0641525660637,
          "unit": "GB/s",
          "seconds": 2.09684716796875,
          "work": 3118146256896.0,
          "output_digest": "002bb23e94f4a9d339461ac71907b60bd71eb89191ec996302b22a2c2d291230",
          "fp_sample": [
            1.2399818897247314,
            2.6622161865234375,
            0.6245460510253906,
            1.5445570945739746,
            0.7252215147018433,
            1.0513091087341309,
            2.700162410736084,
            1.4694548845291138,
            2.5823049545288086,
            1.6539149284362793,
            0.8468075394630432,
            0.9456473588943481,
            1.2504113912582397,
            1.9486727714538574,
            2.0770835876464844,
            0.9200257062911987,
            2.413815498352051,
            0.5267734527587891,
            2.4203500747680664,
            1.066909909248352,
            1.8945674896240234,
            1.919156551361084,
            1.156270980834961,
            0.6183061003684998,
            1.051205039024353,
            0.4821493327617645,
            1.9622029066085815,
            0.3380827009677887,
            1.2178270816802979,
            1.65128755569458,
            1.2361524105072021,
            1.8012758493423462,
            2.0073728561401367,
            2.578563690185547,
            0.8056880235671997,
            1.260404348373413,
            0.7865715026855469,
            0.8416841626167297,
            0.36480799317359924,
            1.1508469581604004,
            2.8102657794952393,
            2.012645721435547,
            2.068953275680542,
            2.110982656478882,
            0.8354777097702026,
            1.130484938621521,
            1.9569053649902344,
            2.1072335243225098,
            1.9288619756698608,
            1.2481971979141235,
            0.4851752817630768,
            1.9269086122512817,
            2.3397254943847656,
            2.063185453414917,
            1.4452948570251465,
            2.158733367919922,
            0.6956653594970703,
            2.127655267715454,
            2.057006359100342,
            1.7266244888305664,
            0.8382246494293213,
            0.5310978889465332,
            2.915761947631836,
            1.822155475616455
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2412.12,
          "temp_c": 49.64,
          "power_w": 281.198,
          "cov_samples": 25.0,
          "peak_mem_bytes": 70900516352.0
        },
        {
          "workload": "hbm_triad",
          "variant": "f32",
          "repeat": 1,
          "throughput": 1486.3312566525417,
          "unit": "GB/s",
          "seconds": 2.097881103515625,
          "work": 3118146256896.0,
          "output_digest": "002bb23e94f4a9d339461ac71907b60bd71eb89191ec996302b22a2c2d291230",
          "fp_sample": [
            1.2399818897247314,
            2.6622161865234375,
            0.6245460510253906,
            1.5445570945739746,
            0.7252215147018433,
            1.0513091087341309,
            2.700162410736084,
            1.4694548845291138,
            2.5823049545288086,
            1.6539149284362793,
            0.8468075394630432,
            0.9456473588943481,
            1.2504113912582397,
            1.9486727714538574,
            2.0770835876464844,
            0.9200257062911987,
            2.413815498352051,
            0.5267734527587891,
            2.4203500747680664,
            1.066909909248352,
            1.8945674896240234,
            1.919156551361084,
            1.156270980834961,
            0.6183061003684998,
            1.051205039024353,
            0.4821493327617645,
            1.9622029066085815,
            0.3380827009677887,
            1.2178270816802979,
            1.65128755569458,
            1.2361524105072021,
            1.8012758493423462,
            2.0073728561401367,
            2.578563690185547,
            0.8056880235671997,
            1.260404348373413,
            0.7865715026855469,
            0.8416841626167297,
            0.36480799317359924,
            1.1508469581604004,
            2.8102657794952393,
            2.012645721435547,
            2.068953275680542,
            2.110982656478882,
            0.8354777097702026,
            1.130484938621521,
            1.9569053649902344,
            2.1072335243225098,
            1.9288619756698608,
            1.2481971979141235,
            0.4851752817630768,
            1.9269086122512817,
            2.3397254943847656,
            2.063185453414917,
            1.4452948570251465,
            2.158733367919922,
            0.6956653594970703,
            2.127655267715454,
            2.057006359100342,
            1.7266244888305664,
            0.8382246494293213,
            0.5310978889465332,
            2.915761947631836,
            1.822155475616455
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2422.0,
          "temp_c": 47.625,
          "power_w": 224.439,
          "cov_samples": 24.0,
          "peak_mem_bytes": 70900516352.0
        },
        {
          "workload": "hbm_triad",
          "variant": "f32",
          "repeat": 2,
          "throughput": 1486.3442296354453,
          "unit": "GB/s",
          "seconds": 2.09786279296875,
          "work": 3118146256896.0,
          "output_digest": "002bb23e94f4a9d339461ac71907b60bd71eb89191ec996302b22a2c2d291230",
          "fp_sample": [
            1.2399818897247314,
            2.6622161865234375,
            0.6245460510253906,
            1.5445570945739746,
            0.7252215147018433,
            1.0513091087341309,
            2.700162410736084,
            1.4694548845291138,
            2.5823049545288086,
            1.6539149284362793,
            0.8468075394630432,
            0.9456473588943481,
            1.2504113912582397,
            1.9486727714538574,
            2.0770835876464844,
            0.9200257062911987,
            2.413815498352051,
            0.5267734527587891,
            2.4203500747680664,
            1.066909909248352,
            1.8945674896240234,
            1.919156551361084,
            1.156270980834961,
            0.6183061003684998,
            1.051205039024353,
            0.4821493327617645,
            1.9622029066085815,
            0.3380827009677887,
            1.2178270816802979,
            1.65128755569458,
            1.2361524105072021,
            1.8012758493423462,
            2.0073728561401367,
            2.578563690185547,
            0.8056880235671997,
            1.260404348373413,
            0.7865715026855469,
            0.8416841626167297,
            0.36480799317359924,
            1.1508469581604004,
            2.8102657794952393,
            2.012645721435547,
            2.068953275680542,
            2.110982656478882,
            0.8354777097702026,
            1.130484938621521,
            1.9569053649902344,
            2.1072335243225098,
            1.9288619756698608,
            1.2481971979141235,
            0.4851752817630768,
            1.9269086122512817,
            2.3397254943847656,
            2.063185453414917,
            1.4452948570251465,
            2.158733367919922,
            0.6956653594970703,
            2.127655267715454,
            2.057006359100342,
            1.7266244888305664,
            0.8382246494293213,
            0.5310978889465332,
            2.915761947631836,
            1.822155475616455
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2422.0,
          "temp_c": 46.478,
          "power_w": 234.077,
          "cov_samples": 23.0,
          "peak_mem_bytes": 70900516352.0
        },
        {
          "workload": "hbm_triad",
          "variant": "f32",
          "repeat": 3,
          "throughput": 1486.3786523810431,
          "unit": "GB/s",
          "seconds": 2.097814208984375,
          "work": 3118146256896.0,
          "output_digest": "002bb23e94f4a9d339461ac71907b60bd71eb89191ec996302b22a2c2d291230",
          "fp_sample": [
            1.2399818897247314,
            2.6622161865234375,
            0.6245460510253906,
            1.5445570945739746,
            0.7252215147018433,
            1.0513091087341309,
            2.700162410736084,
            1.4694548845291138,
            2.5823049545288086,
            1.6539149284362793,
            0.8468075394630432,
            0.9456473588943481,
            1.2504113912582397,
            1.9486727714538574,
            2.0770835876464844,
            0.9200257062911987,
            2.413815498352051,
            0.5267734527587891,
            2.4203500747680664,
            1.066909909248352,
            1.8945674896240234,
            1.919156551361084,
            1.156270980834961,
            0.6183061003684998,
            1.051205039024353,
            0.4821493327617645,
            1.9622029066085815,
            0.3380827009677887,
            1.2178270816802979,
            1.65128755569458,
            1.2361524105072021,
            1.8012758493423462,
            2.0073728561401367,
            2.578563690185547,
            0.8056880235671997,
            1.260404348373413,
            0.7865715026855469,
            0.8416841626167297,
            0.36480799317359924,
            1.1508469581604004,
            2.8102657794952393,
            2.012645721435547,
            2.068953275680542,
            2.110982656478882,
            0.8354777097702026,
            1.130484938621521,
            1.9569053649902344,
            2.1072335243225098,
            1.9288619756698608,
            1.2481971979141235,
            0.4851752817630768,
            1.9269086122512817,
            2.3397254943847656,
            2.063185453414917,
            1.4452948570251465,
            2.158733367919922,
            0.6956653594970703,
            2.127655267715454,
            2.057006359100342,
            1.7266244888305664,
            0.8382246494293213,
            0.5310978889465332,
            2.915761947631836,
            1.822155475616455
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2419.692,
          "temp_c": 45.808,
          "power_w": 221.88,
          "cov_samples": 26.0,
          "peak_mem_bytes": 70900516352.0
        },
        {
          "workload": "hbm_triad",
          "variant": "f32",
          "repeat": 4,
          "throughput": 1486.7561963462997,
          "unit": "GB/s",
          "seconds": 2.097281494140625,
          "work": 3118146256896.0,
          "output_digest": "002bb23e94f4a9d339461ac71907b60bd71eb89191ec996302b22a2c2d291230",
          "fp_sample": [
            1.2399818897247314,
            2.6622161865234375,
            0.6245460510253906,
            1.5445570945739746,
            0.7252215147018433,
            1.0513091087341309,
            2.700162410736084,
            1.4694548845291138,
            2.5823049545288086,
            1.6539149284362793,
            0.8468075394630432,
            0.9456473588943481,
            1.2504113912582397,
            1.9486727714538574,
            2.0770835876464844,
            0.9200257062911987,
            2.413815498352051,
            0.5267734527587891,
            2.4203500747680664,
            1.066909909248352,
            1.8945674896240234,
            1.919156551361084,
            1.156270980834961,
            0.6183061003684998,
            1.051205039024353,
            0.4821493327617645,
            1.9622029066085815,
            0.3380827009677887,
            1.2178270816802979,
            1.65128755569458,
            1.2361524105072021,
            1.8012758493423462,
            2.0073728561401367,
            2.578563690185547,
            0.8056880235671997,
            1.260404348373413,
            0.7865715026855469,
            0.8416841626167297,
            0.36480799317359924,
            1.1508469581604004,
            2.8102657794952393,
            2.012645721435547,
            2.068953275680542,
            2.110982656478882,
            0.8354777097702026,
            1.130484938621521,
            1.9569053649902344,
            2.1072335243225098,
            1.9288619756698608,
            1.2481971979141235,
            0.4851752817630768,
            1.9269086122512817,
            2.3397254943847656,
            2.063185453414917,
            1.4452948570251465,
            2.158733367919922,
            0.6956653594970703,
            2.127655267715454,
            2.057006359100342,
            1.7266244888305664,
            0.8382246494293213,
            0.5310978889465332,
            2.915761947631836,
            1.822155475616455
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2388.708,
          "temp_c": 45.125,
          "power_w": 231.858,
          "cov_samples": 24.0,
          "peak_mem_bytes": 70900516352.0
        },
        {
          "workload": "hbm_triad",
          "variant": "f32",
          "repeat": 5,
          "throughput": 1486.2786751476908,
          "unit": "GB/s",
          "seconds": 2.097955322265625,
          "work": 3118146256896.0,
          "output_digest": "002bb23e94f4a9d339461ac71907b60bd71eb89191ec996302b22a2c2d291230",
          "fp_sample": [
            1.2399818897247314,
            2.6622161865234375,
            0.6245460510253906,
            1.5445570945739746,
            0.7252215147018433,
            1.0513091087341309,
            2.700162410736084,
            1.4694548845291138,
            2.5823049545288086,
            1.6539149284362793,
            0.8468075394630432,
            0.9456473588943481,
            1.2504113912582397,
            1.9486727714538574,
            2.0770835876464844,
            0.9200257062911987,
            2.413815498352051,
            0.5267734527587891,
            2.4203500747680664,
            1.066909909248352,
            1.8945674896240234,
            1.919156551361084,
            1.156270980834961,
            0.6183061003684998,
            1.051205039024353,
            0.4821493327617645,
            1.9622029066085815,
            0.3380827009677887,
            1.2178270816802979,
            1.65128755569458,
            1.2361524105072021,
            1.8012758493423462,
            2.0073728561401367,
            2.578563690185547,
            0.8056880235671997,
            1.260404348373413,
            0.7865715026855469,
            0.8416841626167297,
            0.36480799317359924,
            1.1508469581604004,
            2.8102657794952393,
            2.012645721435547,
            2.068953275680542,
            2.110982656478882,
            0.8354777097702026,
            1.130484938621521,
            1.9569053649902344,
            2.1072335243225098,
            1.9288619756698608,
            1.2481971979141235,
            0.4851752817630768,
            1.9269086122512817,
            2.3397254943847656,
            2.063185453414917,
            1.4452948570251465,
            2.158733367919922,
            0.6956653594970703,
            2.127655267715454,
            2.057006359100342,
            1.7266244888305664,
            0.8382246494293213,
            0.5310978889465332,
            2.915761947631836,
            1.822155475616455
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2384.885,
          "temp_c": 44.962,
          "power_w": 232.032,
          "cov_samples": 26.0,
          "peak_mem_bytes": 70900516352.0
        },
        {
          "workload": "hbm_triad",
          "variant": "f32",
          "repeat": 6,
          "throughput": 1486.6836833375955,
          "unit": "GB/s",
          "seconds": 2.0973837890625,
          "work": 3118146256896.0,
          "output_digest": "002bb23e94f4a9d339461ac71907b60bd71eb89191ec996302b22a2c2d291230",
          "fp_sample": [
            1.2399818897247314,
            2.6622161865234375,
            0.6245460510253906,
            1.5445570945739746,
            0.7252215147018433,
            1.0513091087341309,
            2.700162410736084,
            1.4694548845291138,
            2.5823049545288086,
            1.6539149284362793,
            0.8468075394630432,
            0.9456473588943481,
            1.2504113912582397,
            1.9486727714538574,
            2.0770835876464844,
            0.9200257062911987,
            2.413815498352051,
            0.5267734527587891,
            2.4203500747680664,
            1.066909909248352,
            1.8945674896240234,
            1.919156551361084,
            1.156270980834961,
            0.6183061003684998,
            1.051205039024353,
            0.4821493327617645,
            1.9622029066085815,
            0.3380827009677887,
            1.2178270816802979,
            1.65128755569458,
            1.2361524105072021,
            1.8012758493423462,
            2.0073728561401367,
            2.578563690185547,
            0.8056880235671997,
            1.260404348373413,
            0.7865715026855469,
            0.8416841626167297,
            0.36480799317359924,
            1.1508469581604004,
            2.8102657794952393,
            2.012645721435547,
            2.068953275680542,
            2.110982656478882,
            0.8354777097702026,
            1.130484938621521,
            1.9569053649902344,
            2.1072335243225098,
            1.9288619756698608,
            1.2481971979141235,
            0.4851752817630768,
            1.9269086122512817,
            2.3397254943847656,
            2.063185453414917,
            1.4452948570251465,
            2.158733367919922,
            0.6956653594970703,
            2.127655267715454,
            2.057006359100342,
            1.7266244888305664,
            0.8382246494293213,
            0.5310978889465332,
            2.915761947631836,
            1.822155475616455
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2391.231,
          "temp_c": 44.385,
          "power_w": 241.717,
          "cov_samples": 26.0,
          "peak_mem_bytes": 70900516352.0
        },
        {
          "workload": "hbm_triad",
          "variant": "f32",
          "repeat": 7,
          "throughput": 1486.1162840557865,
          "unit": "GB/s",
          "seconds": 2.0981845703125,
          "work": 3118146256896.0,
          "output_digest": "002bb23e94f4a9d339461ac71907b60bd71eb89191ec996302b22a2c2d291230",
          "fp_sample": [
            1.2399818897247314,
            2.6622161865234375,
            0.6245460510253906,
            1.5445570945739746,
            0.7252215147018433,
            1.0513091087341309,
            2.700162410736084,
            1.4694548845291138,
            2.5823049545288086,
            1.6539149284362793,
            0.8468075394630432,
            0.9456473588943481,
            1.2504113912582397,
            1.9486727714538574,
            2.0770835876464844,
            0.9200257062911987,
            2.413815498352051,
            0.5267734527587891,
            2.4203500747680664,
            1.066909909248352,
            1.8945674896240234,
            1.919156551361084,
            1.156270980834961,
            0.6183061003684998,
            1.051205039024353,
            0.4821493327617645,
            1.9622029066085815,
            0.3380827009677887,
            1.2178270816802979,
            1.65128755569458,
            1.2361524105072021,
            1.8012758493423462,
            2.0073728561401367,
            2.578563690185547,
            0.8056880235671997,
            1.260404348373413,
            0.7865715026855469,
            0.8416841626167297,
            0.36480799317359924,
            1.1508469581604004,
            2.8102657794952393,
            2.012645721435547,
            2.068953275680542,
            2.110982656478882,
            0.8354777097702026,
            1.130484938621521,
            1.9569053649902344,
            2.1072335243225098,
            1.9288619756698608,
            1.2481971979141235,
            0.4851752817630768,
            1.9269086122512817,
            2.3397254943847656,
            2.063185453414917,
            1.4452948570251465,
            2.158733367919922,
            0.6956653594970703,
            2.127655267715454,
            2.057006359100342,
            1.7266244888305664,
            0.8382246494293213,
            0.5310978889465332,
            2.915761947631836,
            1.822155475616455
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2389.875,
          "temp_c": 44.208,
          "power_w": 245.298,
          "cov_samples": 24.0,
          "peak_mem_bytes": 70900516352.0
        },
        {
          "workload": "attention",
          "variant": "bf16",
          "repeat": 0,
          "throughput": 270.8298939996046,
          "unit": "TFLOP/s",
          "seconds": 0.012179360389709473,
          "work": 3298534883328.0,
          "output_digest": "36dd7441cfcb2133d6ce8cddcdd90d47402b5cf710b60f1571e9654215af6176",
          "fp_sample": [
            -1.3359375,
            -0.0108642578125,
            -0.01312255859375,
            -0.006256103515625,
            0.07275390625,
            -0.0228271484375,
            0.007720947265625,
            0.03857421875,
            0.05029296875,
            -0.046142578125,
            -0.032470703125,
            -0.0235595703125,
            -0.1640625,
            -0.0098876953125,
            0.06787109375,
            -0.0233154296875,
            -0.193359375,
            -0.030029296875,
            0.03369140625,
            0.0223388671875,
            -0.0223388671875,
            -0.0135498046875,
            -0.01251220703125,
            0.03662109375,
            -0.09521484375,
            0.031494140625,
            -0.004425048828125,
            -0.004608154296875,
            0.08203125,
            -0.013671875,
            0.0172119140625,
            -0.02880859375,
            -0.041748046875,
            -0.031982421875,
            -0.0062255859375,
            0.0281982421875,
            0.060791015625,
            -0.0084228515625,
            0.0146484375,
            0.01446533203125,
            0.0186767578125,
            -0.0230712890625,
            -0.0096435546875,
            0.01300048828125,
            0.013671875,
            -0.04150390625,
            0.004730224609375,
            0.0069580078125,
            -0.0034942626953125,
            0.033447265625,
            -0.00360107421875,
            -0.000377655029296875,
            -0.0267333984375,
            0.0003185272216796875,
            -0.00909423828125,
            -0.006591796875,
            -0.00628662109375,
            -0.00518798828125,
            0.0213623046875,
            -0.02099609375,
            0.021728515625,
            0.0228271484375,
            0.0162353515625,
            -0.024169921875
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2325.0,
          "temp_c": 48.0,
          "power_w": 126.63,
          "cov_samples": 1.0,
          "peak_mem_bytes": 201851904.0
        },
        {
          "workload": "attention",
          "variant": "bf16",
          "repeat": 1,
          "throughput": 270.3568166464015,
          "unit": "TFLOP/s",
          "seconds": 0.012200672149658203,
          "work": 3298534883328.0,
          "output_digest": "36dd7441cfcb2133d6ce8cddcdd90d47402b5cf710b60f1571e9654215af6176",
          "fp_sample": [
            -1.3359375,
            -0.0108642578125,
            -0.01312255859375,
            -0.006256103515625,
            0.07275390625,
            -0.0228271484375,
            0.007720947265625,
            0.03857421875,
            0.05029296875,
            -0.046142578125,
            -0.032470703125,
            -0.0235595703125,
            -0.1640625,
            -0.0098876953125,
            0.06787109375,
            -0.0233154296875,
            -0.193359375,
            -0.030029296875,
            0.03369140625,
            0.0223388671875,
            -0.0223388671875,
            -0.0135498046875,
            -0.01251220703125,
            0.03662109375,
            -0.09521484375,
            0.031494140625,
            -0.004425048828125,
            -0.004608154296875,
            0.08203125,
            -0.013671875,
            0.0172119140625,
            -0.02880859375,
            -0.041748046875,
            -0.031982421875,
            -0.0062255859375,
            0.0281982421875,
            0.060791015625,
            -0.0084228515625,
            0.0146484375,
            0.01446533203125,
            0.0186767578125,
            -0.0230712890625,
            -0.0096435546875,
            0.01300048828125,
            0.013671875,
            -0.04150390625,
            0.004730224609375,
            0.0069580078125,
            -0.0034942626953125,
            0.033447265625,
            -0.00360107421875,
            -0.000377655029296875,
            -0.0267333984375,
            0.0003185272216796875,
            -0.00909423828125,
            -0.006591796875,
            -0.00628662109375,
            -0.00518798828125,
            0.0213623046875,
            -0.02099609375,
            0.021728515625,
            0.0228271484375,
            0.0162353515625,
            -0.024169921875
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2325.0,
          "temp_c": 42.0,
          "power_w": 109.45,
          "cov_samples": 1.0,
          "peak_mem_bytes": 201851904.0
        },
        {
          "workload": "attention",
          "variant": "bf16",
          "repeat": 2,
          "throughput": 269.3163348418261,
          "unit": "TFLOP/s",
          "seconds": 0.012247808456420898,
          "work": 3298534883328.0,
          "output_digest": "36dd7441cfcb2133d6ce8cddcdd90d47402b5cf710b60f1571e9654215af6176",
          "fp_sample": [
            -1.3359375,
            -0.0108642578125,
            -0.01312255859375,
            -0.006256103515625,
            0.07275390625,
            -0.0228271484375,
            0.007720947265625,
            0.03857421875,
            0.05029296875,
            -0.046142578125,
            -0.032470703125,
            -0.0235595703125,
            -0.1640625,
            -0.0098876953125,
            0.06787109375,
            -0.0233154296875,
            -0.193359375,
            -0.030029296875,
            0.03369140625,
            0.0223388671875,
            -0.0223388671875,
            -0.0135498046875,
            -0.01251220703125,
            0.03662109375,
            -0.09521484375,
            0.031494140625,
            -0.004425048828125,
            -0.004608154296875,
            0.08203125,
            -0.013671875,
            0.0172119140625,
            -0.02880859375,
            -0.041748046875,
            -0.031982421875,
            -0.0062255859375,
            0.0281982421875,
            0.060791015625,
            -0.0084228515625,
            0.0146484375,
            0.01446533203125,
            0.0186767578125,
            -0.0230712890625,
            -0.0096435546875,
            0.01300048828125,
            0.013671875,
            -0.04150390625,
            0.004730224609375,
            0.0069580078125,
            -0.0034942626953125,
            0.033447265625,
            -0.00360107421875,
            -0.000377655029296875,
            -0.0267333984375,
            0.0003185272216796875,
            -0.00909423828125,
            -0.006591796875,
            -0.00628662109375,
            -0.00518798828125,
            0.0213623046875,
            -0.02099609375,
            0.021728515625,
            0.0228271484375,
            0.0162353515625,
            -0.024169921875
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2325.0,
          "temp_c": 43.0,
          "power_w": 132.52,
          "cov_samples": 1.0,
          "peak_mem_bytes": 201851904.0
        },
        {
          "workload": "attention",
          "variant": "bf16",
          "repeat": 3,
          "throughput": 269.2692018844165,
          "unit": "TFLOP/s",
          "seconds": 0.012249952316284179,
          "work": 3298534883328.0,
          "output_digest": "36dd7441cfcb2133d6ce8cddcdd90d47402b5cf710b60f1571e9654215af6176",
          "fp_sample": [
            -1.3359375,
            -0.0108642578125,
            -0.01312255859375,
            -0.006256103515625,
            0.07275390625,
            -0.0228271484375,
            0.007720947265625,
            0.03857421875,
            0.05029296875,
            -0.046142578125,
            -0.032470703125,
            -0.0235595703125,
            -0.1640625,
            -0.0098876953125,
            0.06787109375,
            -0.0233154296875,
            -0.193359375,
            -0.030029296875,
            0.03369140625,
            0.0223388671875,
            -0.0223388671875,
            -0.0135498046875,
            -0.01251220703125,
            0.03662109375,
            -0.09521484375,
            0.031494140625,
            -0.004425048828125,
            -0.004608154296875,
            0.08203125,
            -0.013671875,
            0.0172119140625,
            -0.02880859375,
            -0.041748046875,
            -0.031982421875,
            -0.0062255859375,
            0.0281982421875,
            0.060791015625,
            -0.0084228515625,
            0.0146484375,
            0.01446533203125,
            0.0186767578125,
            -0.0230712890625,
            -0.0096435546875,
            0.01300048828125,
            0.013671875,
            -0.04150390625,
            0.004730224609375,
            0.0069580078125,
            -0.0034942626953125,
            0.033447265625,
            -0.00360107421875,
            -0.000377655029296875,
            -0.0267333984375,
            0.0003185272216796875,
            -0.00909423828125,
            -0.006591796875,
            -0.00628662109375,
            -0.00518798828125,
            0.0213623046875,
            -0.02099609375,
            0.021728515625,
            0.0228271484375,
            0.0162353515625,
            -0.024169921875
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2332.0,
          "temp_c": 44.0,
          "power_w": 132.85,
          "cov_samples": 1.0,
          "peak_mem_bytes": 201851904.0
        },
        {
          "workload": "attention",
          "variant": "bf16",
          "repeat": 4,
          "throughput": 269.6192554634778,
          "unit": "TFLOP/s",
          "seconds": 0.012234047889709472,
          "work": 3298534883328.0,
          "output_digest": "36dd7441cfcb2133d6ce8cddcdd90d47402b5cf710b60f1571e9654215af6176",
          "fp_sample": [
            -1.3359375,
            -0.0108642578125,
            -0.01312255859375,
            -0.006256103515625,
            0.07275390625,
            -0.0228271484375,
            0.007720947265625,
            0.03857421875,
            0.05029296875,
            -0.046142578125,
            -0.032470703125,
            -0.0235595703125,
            -0.1640625,
            -0.0098876953125,
            0.06787109375,
            -0.0233154296875,
            -0.193359375,
            -0.030029296875,
            0.03369140625,
            0.0223388671875,
            -0.0223388671875,
            -0.0135498046875,
            -0.01251220703125,
            0.03662109375,
            -0.09521484375,
            0.031494140625,
            -0.004425048828125,
            -0.004608154296875,
            0.08203125,
            -0.013671875,
            0.0172119140625,
            -0.02880859375,
            -0.041748046875,
            -0.031982421875,
            -0.0062255859375,
            0.0281982421875,
            0.060791015625,
            -0.0084228515625,
            0.0146484375,
            0.01446533203125,
            0.0186767578125,
            -0.0230712890625,
            -0.0096435546875,
            0.01300048828125,
            0.013671875,
            -0.04150390625,
            0.004730224609375,
            0.0069580078125,
            -0.0034942626953125,
            0.033447265625,
            -0.00360107421875,
            -0.000377655029296875,
            -0.0267333984375,
            0.0003185272216796875,
            -0.00909423828125,
            -0.006591796875,
            -0.00628662109375,
            -0.00518798828125,
            0.0213623046875,
            -0.02099609375,
            0.021728515625,
            0.0228271484375,
            0.0162353515625,
            -0.024169921875
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2332.0,
          "temp_c": 45.0,
          "power_w": 134.49,
          "cov_samples": 1.0,
          "peak_mem_bytes": 201851904.0
        },
        {
          "workload": "attention",
          "variant": "bf16",
          "repeat": 5,
          "throughput": 269.6947293680239,
          "unit": "TFLOP/s",
          "seconds": 0.012230624198913574,
          "work": 3298534883328.0,
          "output_digest": "36dd7441cfcb2133d6ce8cddcdd90d47402b5cf710b60f1571e9654215af6176",
          "fp_sample": [
            -1.3359375,
            -0.0108642578125,
            -0.01312255859375,
            -0.006256103515625,
            0.07275390625,
            -0.0228271484375,
            0.007720947265625,
            0.03857421875,
            0.05029296875,
            -0.046142578125,
            -0.032470703125,
            -0.0235595703125,
            -0.1640625,
            -0.0098876953125,
            0.06787109375,
            -0.0233154296875,
            -0.193359375,
            -0.030029296875,
            0.03369140625,
            0.0223388671875,
            -0.0223388671875,
            -0.0135498046875,
            -0.01251220703125,
            0.03662109375,
            -0.09521484375,
            0.031494140625,
            -0.004425048828125,
            -0.004608154296875,
            0.08203125,
            -0.013671875,
            0.0172119140625,
            -0.02880859375,
            -0.041748046875,
            -0.031982421875,
            -0.0062255859375,
            0.0281982421875,
            0.060791015625,
            -0.0084228515625,
            0.0146484375,
            0.01446533203125,
            0.0186767578125,
            -0.0230712890625,
            -0.0096435546875,
            0.01300048828125,
            0.013671875,
            -0.04150390625,
            0.004730224609375,
            0.0069580078125,
            -0.0034942626953125,
            0.033447265625,
            -0.00360107421875,
            -0.000377655029296875,
            -0.0267333984375,
            0.0003185272216796875,
            -0.00909423828125,
            -0.006591796875,
            -0.00628662109375,
            -0.00518798828125,
            0.0213623046875,
            -0.02099609375,
            0.021728515625,
            0.0228271484375,
            0.0162353515625,
            -0.024169921875
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2340.0,
          "temp_c": 45.0,
          "power_w": 133.28,
          "cov_samples": 1.0,
          "peak_mem_bytes": 201851904.0
        },
        {
          "workload": "attention",
          "variant": "bf16",
          "repeat": 6,
          "throughput": 270.00132658759264,
          "unit": "TFLOP/s",
          "seconds": 0.01221673583984375,
          "work": 3298534883328.0,
          "output_digest": "36dd7441cfcb2133d6ce8cddcdd90d47402b5cf710b60f1571e9654215af6176",
          "fp_sample": [
            -1.3359375,
            -0.0108642578125,
            -0.01312255859375,
            -0.006256103515625,
            0.07275390625,
            -0.0228271484375,
            0.007720947265625,
            0.03857421875,
            0.05029296875,
            -0.046142578125,
            -0.032470703125,
            -0.0235595703125,
            -0.1640625,
            -0.0098876953125,
            0.06787109375,
            -0.0233154296875,
            -0.193359375,
            -0.030029296875,
            0.03369140625,
            0.0223388671875,
            -0.0223388671875,
            -0.0135498046875,
            -0.01251220703125,
            0.03662109375,
            -0.09521484375,
            0.031494140625,
            -0.004425048828125,
            -0.004608154296875,
            0.08203125,
            -0.013671875,
            0.0172119140625,
            -0.02880859375,
            -0.041748046875,
            -0.031982421875,
            -0.0062255859375,
            0.0281982421875,
            0.060791015625,
            -0.0084228515625,
            0.0146484375,
            0.01446533203125,
            0.0186767578125,
            -0.0230712890625,
            -0.0096435546875,
            0.01300048828125,
            0.013671875,
            -0.04150390625,
            0.004730224609375,
            0.0069580078125,
            -0.0034942626953125,
            0.033447265625,
            -0.00360107421875,
            -0.000377655029296875,
            -0.0267333984375,
            0.0003185272216796875,
            -0.00909423828125,
            -0.006591796875,
            -0.00628662109375,
            -0.00518798828125,
            0.0213623046875,
            -0.02099609375,
            0.021728515625,
            0.0228271484375,
            0.0162353515625,
            -0.024169921875
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2340.0,
          "temp_c": 44.0,
          "power_w": 132.03,
          "cov_samples": 1.0,
          "peak_mem_bytes": 201851904.0
        },
        {
          "workload": "attention",
          "variant": "bf16",
          "repeat": 7,
          "throughput": 269.59174637823304,
          "unit": "TFLOP/s",
          "seconds": 0.01223529624938965,
          "work": 3298534883328.0,
          "output_digest": "36dd7441cfcb2133d6ce8cddcdd90d47402b5cf710b60f1571e9654215af6176",
          "fp_sample": [
            -1.3359375,
            -0.0108642578125,
            -0.01312255859375,
            -0.006256103515625,
            0.07275390625,
            -0.0228271484375,
            0.007720947265625,
            0.03857421875,
            0.05029296875,
            -0.046142578125,
            -0.032470703125,
            -0.0235595703125,
            -0.1640625,
            -0.0098876953125,
            0.06787109375,
            -0.0233154296875,
            -0.193359375,
            -0.030029296875,
            0.03369140625,
            0.0223388671875,
            -0.0223388671875,
            -0.0135498046875,
            -0.01251220703125,
            0.03662109375,
            -0.09521484375,
            0.031494140625,
            -0.004425048828125,
            -0.004608154296875,
            0.08203125,
            -0.013671875,
            0.0172119140625,
            -0.02880859375,
            -0.041748046875,
            -0.031982421875,
            -0.0062255859375,
            0.0281982421875,
            0.060791015625,
            -0.0084228515625,
            0.0146484375,
            0.01446533203125,
            0.0186767578125,
            -0.0230712890625,
            -0.0096435546875,
            0.01300048828125,
            0.013671875,
            -0.04150390625,
            0.004730224609375,
            0.0069580078125,
            -0.0034942626953125,
            0.033447265625,
            -0.00360107421875,
            -0.000377655029296875,
            -0.0267333984375,
            0.0003185272216796875,
            -0.00909423828125,
            -0.006591796875,
            -0.00628662109375,
            -0.00518798828125,
            0.0213623046875,
            -0.02099609375,
            0.021728515625,
            0.0228271484375,
            0.0162353515625,
            -0.024169921875
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2332.0,
          "temp_c": 48.0,
          "power_w": 130.61,
          "cov_samples": 1.0,
          "peak_mem_bytes": 201851904.0
        },
        {
          "workload": "scatter_add",
          "variant": "atomic",
          "repeat": 0,
          "throughput": 76.27578918875614,
          "unit": "Gelem/s",
          "seconds": 0.002639456033706665,
          "work": 201326592.0,
          "output_digest": "8819fe688a6b9675cc17e39f9660a7cbb9244156beb23acf9c83ca5018b8f84c",
          "fp_sample": [
            9.165144920349121,
            14.450940132141113,
            20.85350227355957,
            -32.54966735839844,
            6.271337509155273,
            -5.787537097930908,
            -9.924970626831055,
            -5.548470497131348,
            -3.5429935455322266,
            -11.816780090332031,
            -15.643026351928711,
            -35.947872161865234,
            10.683720588684082,
            30.6615047454834,
            -31.721099853515625,
            -8.413932800292969,
            40.93406295776367,
            6.489189147949219,
            18.142961502075195,
            -10.094635963439941,
            -11.81802749633789,
            3.7044854164123535,
            29.100488662719727,
            9.169965744018555,
            -2.8826937675476074,
            8.325357437133789,
            1.8538376092910767,
            -20.088579177856445,
            -16.381366729736328,
            14.62537670135498,
            -23.759479522705078,
            -6.358388900756836,
            12.023446083068848,
            7.13174295425415,
            -24.889108657836914,
            6.430599689483643,
            4.210309028625488,
            6.4343342781066895,
            -7.5000457763671875,
            11.379298210144043,
            -11.291683197021484,
            -15.988906860351562,
            -12.208503723144531,
            36.55673599243164,
            -9.59737491607666,
            7.8018059730529785,
            30.09232521057129,
            -5.9965081214904785,
            -11.707291603088379,
            10.586313247680664,
            -10.56268310546875,
            2.154046058654785,
            31.520055770874023,
            -5.221001148223877,
            13.330229759216309,
            -10.828450202941895,
            2.4258687496185303,
            1.6926723718643188,
            4.843236923217773,
            -1.6612300872802734,
            -6.2286787033081055,
            -4.250639915466309,
            13.24891185760498,
            18.67557716369629
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2332.0,
          "temp_c": 42.0,
          "power_w": 127.14,
          "cov_samples": 1.0,
          "peak_mem_bytes": 235405312.0
        },
        {
          "workload": "scatter_add",
          "variant": "atomic",
          "repeat": 1,
          "throughput": 75.81711359481456,
          "unit": "Gelem/s",
          "seconds": 0.0026554241180419924,
          "work": 201326592.0,
          "output_digest": "f7d8701049474c8b258269d081348a0b51324ed82c627e428e06e387d7f60a55",
          "fp_sample": [
            9.165143966674805,
            14.45094108581543,
            20.853496551513672,
            -32.5496711730957,
            6.271336078643799,
            -5.787535190582275,
            -9.924968719482422,
            -5.548466682434082,
            -3.5430002212524414,
            -11.81678581237793,
            -15.643025398254395,
            -35.9478759765625,
            10.6837158203125,
            30.661508560180664,
            -31.721099853515625,
            -8.413930892944336,
            40.934059143066406,
            6.489187717437744,
            18.142959594726562,
            -10.094636917114258,
            -11.818026542663574,
            3.704484701156616,
            29.100486755371094,
            9.169967651367188,
            -2.882694721221924,
            8.32535457611084,
            1.8538403511047363,
            -20.088586807250977,
            -16.38136863708496,
            14.625371932983398,
            -23.75947380065918,
            -6.3583879470825195,
            12.023446083068848,
            7.131748676300049,
            -24.889108657836914,
            6.430596828460693,
            4.210308074951172,
            6.434335231781006,
            -7.500041961669922,
            11.37929916381836,
            -11.291680335998535,
            -15.988910675048828,
            -12.208505630493164,
            36.556732177734375,
            -9.597373962402344,
            7.801809787750244,
            30.092323303222656,
            -5.9965057373046875,
            -11.707287788391113,
            10.586311340332031,
            -10.562681198120117,
            2.1540446281433105,
            31.520051956176758,
            -5.221002578735352,
            13.330239295959473,
            -10.828448295593262,
            2.4258687496185303,
            1.6926742792129517,
            4.843235015869141,
            -1.6612269878387451,
            -6.228679180145264,
            -4.250639915466309,
            13.248906135559082,
            18.675580978393555
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2332.0,
          "temp_c": 42.0,
          "power_w": 124.67,
          "cov_samples": 1.0,
          "peak_mem_bytes": 235405312.0
        },
        {
          "workload": "scatter_add",
          "variant": "atomic",
          "repeat": 2,
          "throughput": 75.78515329140696,
          "unit": "Gelem/s",
          "seconds": 0.002656543970108032,
          "work": 201326592.0,
          "output_digest": "6e6677bc226878e722a1e26ebb4ec3a959c84fa31b7466f3f49a594348eb723f",
          "fp_sample": [
            9.165139198303223,
            14.45094108581543,
            20.853498458862305,
            -32.54966735839844,
            6.271337509155273,
            -5.787535190582275,
            -9.924970626831055,
            -5.548468589782715,
            -3.542999744415283,
            -11.816783905029297,
            -15.64302921295166,
            -35.947872161865234,
            10.683720588684082,
            30.6615047454834,
            -31.721092224121094,
            -8.413932800292969,
            40.934059143066406,
            6.489187717437744,
            18.142961502075195,
            -10.094635963439941,
            -11.818029403686523,
            3.7044832706451416,
            29.100488662719727,
            9.169965744018555,
            -2.882693290710449,
            8.325360298156738,
            1.8538415431976318,
            -20.08858299255371,
            -16.381370544433594,
            14.625378608703613,
            -23.75947380065918,
            -6.358390808105469,
            12.023445129394531,
            7.131746768951416,
            -24.88910675048828,
            6.4305949211120605,
            4.210306167602539,
            6.434333801269531,
            -7.5000433921813965,
            11.379301071166992,
            -11.291680335998535,
            -15.98890495300293,
            -12.208503723144531,
            36.55672836303711,
            -9.597373962402344,
            7.801807880401611,
            30.09231948852539,
            -5.996506214141846,
            -11.707297325134277,
            10.586307525634766,
            -10.562681198120117,
            2.1540465354919434,
            31.520055770874023,
            -5.221001625061035,
            13.33023452758789,
            -10.828448295593262,
            2.4258718490600586,
            1.6926724910736084,
            4.843241214752197,
            -1.6612327098846436,
            -6.228676795959473,
            -4.250640869140625,
            13.248905181884766,
            18.67558479309082
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2332.0,
          "temp_c": 41.0,
          "power_w": 121.71,
          "cov_samples": 1.0,
          "peak_mem_bytes": 235405312.0
        },
        {
          "workload": "scatter_add",
          "variant": "atomic",
          "repeat": 3,
          "throughput": 75.83630816795683,
          "unit": "Gelem/s",
          "seconds": 0.0026547520160675048,
          "work": 201326592.0,
          "output_digest": "ea206a29233289517b4cd6caf475d5a7e3f950eed6607339ff409c3566d604f9",
          "fp_sample": [
            9.165145874023438,
            14.45094108581543,
            20.853496551513672,
            -32.54966735839844,
            6.271337032318115,
            -5.787534236907959,
            -9.924972534179688,
            -5.548469543457031,
            -3.542996406555176,
            -11.816787719726562,
            -15.643027305603027,
            -35.9478759765625,
            10.683717727661133,
            30.661500930786133,
            -31.721092224121094,
            -8.413933753967285,
            40.93405532836914,
            6.489189147949219,
            18.14295768737793,
            -10.094632148742676,
            -11.81802749633789,
            3.7044827938079834,
            29.100488662719727,
            9.16996955871582,
            -2.882692813873291,
            8.325356483459473,
            1.8538365364074707,
            -20.08858299255371,
            -16.381366729736328,
            14.625377655029297,
            -23.75947380065918,
            -6.358390808105469,
            12.023444175720215,
            7.131747722625732,
            -24.889110565185547,
            6.430595397949219,
            4.2103071212768555,
            6.434336185455322,
            -7.5000457763671875,
            11.379302024841309,
            -11.291679382324219,
            -15.988906860351562,
            -12.208500862121582,
            36.556739807128906,
            -9.597373962402344,
            7.801807880401611,
            30.092321395874023,
            -5.9965081214904785,
            -11.707290649414062,
            10.586311340332031,
            -10.562685012817383,
            2.1540441513061523,
            31.520051956176758,
            -5.221002101898193,
            13.33023452758789,
            -10.828453063964844,
            2.4258697032928467,
            1.6926699876785278,
            4.843236923217773,
            -1.661228895187378,
            -6.2286787033081055,
            -4.250638008117676,
            13.248909950256348,
            18.675579071044922
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2325.0,
          "temp_c": 41.0,
          "power_w": 97.08,
          "cov_samples": 1.0,
          "peak_mem_bytes": 235405312.0
        },
        {
          "workload": "scatter_add",
          "variant": "atomic",
          "repeat": 4,
          "throughput": 75.82716927699958,
          "unit": "Gelem/s",
          "seconds": 0.002655071973800659,
          "work": 201326592.0,
          "output_digest": "596ebc9977847befa889fa67d129b24de60c3c196175d03a7458cf753ff4d6c4",
          "fp_sample": [
            9.165141105651855,
            14.45094108581543,
            20.85350227355957,
            -32.5496711730957,
            6.271337985992432,
            -5.787534236907959,
            -9.924972534179688,
            -5.548469543457031,
            -3.5429959297180176,
            -11.816783905029297,
            -15.643027305603027,
            -35.9478759765625,
            10.683717727661133,
            30.6615047454834,
            -31.72109603881836,
            -8.41392993927002,
            40.93405532836914,
            6.4891862869262695,
            18.142955780029297,
            -10.094634056091309,
            -11.818024635314941,
            3.704484224319458,
            29.100486755371094,
            9.169971466064453,
            -2.882692813873291,
            8.32535457611084,
            1.853839635848999,
            -20.08858299255371,
            -16.381370544433594,
            14.625375747680664,
            -23.75947380065918,
            -6.3583903312683105,
            12.023442268371582,
            7.131748676300049,
            -24.889114379882812,
            6.430598258972168,
            4.2103071212768555,
            6.434340000152588,
            -7.500041961669922,
            11.379302024841309,
            -11.2916841506958,
            -15.988906860351562,
            -12.208505630493164,
            36.556732177734375,
            -9.59737491607666,
            7.801807880401611,
            30.09231948852539,
            -5.996503829956055,
            -11.707291603088379,
            10.586309432983398,
            -10.56268310546875,
            2.1540489196777344,
            31.52005958557129,
            -5.221004009246826,
            13.330235481262207,
            -10.828450202941895,
            2.425867795944214,
            1.6926714181900024,
            4.843239784240723,
            -1.661226511001587,
            -6.228679656982422,
            -4.250636100769043,
            13.248910903930664,
            18.675582885742188
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2325.0,
          "temp_c": 41.0,
          "power_w": 96.91,
          "cov_samples": 1.0,
          "peak_mem_bytes": 235405312.0
        },
        {
          "workload": "scatter_add",
          "variant": "atomic",
          "repeat": 5,
          "throughput": 75.59665613131013,
          "unit": "Gelem/s",
          "seconds": 0.002663167953491211,
          "work": 201326592.0,
          "output_digest": "71a179cd0d7df735c13043a65caa822de5f7b26d6dca3d759aca9a07abf13296",
          "fp_sample": [
            9.165142059326172,
            14.45094108581543,
            20.853496551513672,
            -32.5496711730957,
            6.271336555480957,
            -5.787536144256592,
            -9.92497444152832,
            -5.548468112945557,
            -3.5429959297180176,
            -11.81678581237793,
            -15.64302921295166,
            -35.94786834716797,
            10.68371868133545,
            30.661502838134766,
            -31.72109603881836,
            -8.413931846618652,
            40.93406677246094,
            6.489188194274902,
            18.14295768737793,
            -10.094635963439941,
            -11.81802749633789,
            3.70448637008667,
            29.100488662719727,
            9.169968605041504,
            -2.882693290710449,
            8.325356483459473,
            1.8538416624069214,
            -20.088581085205078,
            -16.38136863708496,
            14.625371932983398,
            -23.759475708007812,
            -6.358390808105469,
            12.023445129394531,
            7.131742477416992,
            -24.889108657836914,
            6.430598735809326,
            4.2103071212768555,
            6.434338092803955,
            -7.500041961669922,
            11.379301071166992,
            -11.291686058044434,
            -15.988906860351562,
            -12.208503723144531,
            36.556732177734375,
            -9.597372055053711,
            7.8018059730529785,
            30.092321395874023,
            -5.996506214141846,
            -11.707292556762695,
            10.586309432983398,
            -10.56268310546875,
            2.154043674468994,
            31.520055770874023,
            -5.221004486083984,
            13.330233573913574,
            -10.828447341918945,
            2.4258694648742676,
            1.6926751136779785,
            4.84323787689209,
            -1.661226511001587,
            -6.228679180145264,
            -4.250637531280518,
            13.248907089233398,
            18.675582885742188
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2325.0,
          "temp_c": 41.0,
          "power_w": 96.06,
          "cov_samples": 1.0,
          "peak_mem_bytes": 235405312.0
        },
        {
          "workload": "scatter_add",
          "variant": "atomic",
          "repeat": 6,
          "throughput": 75.85733870523215,
          "unit": "Gelem/s",
          "seconds": 0.0026540160179138184,
          "work": 201326592.0,
          "output_digest": "e829f0405f276ac1ce9f9694aacbdf5941638d9879c05cb057deb753d4a196d4",
          "fp_sample": [
            9.165142059326172,
            14.45094108581543,
            20.85349464416504,
            -32.54967498779297,
            6.271337509155273,
            -5.787533760070801,
            -9.924967765808105,
            -5.548469066619873,
            -3.5430006980895996,
            -11.816781997680664,
            -15.643027305603027,
            -35.947879791259766,
            10.683716773986816,
            30.6615047454834,
            -31.721088409423828,
            -8.41392993927002,
            40.93405532836914,
            6.489190101623535,
            18.142955780029297,
            -10.094637870788574,
            -11.818023681640625,
            3.7044873237609863,
            29.100488662719727,
            9.16996955871582,
            -2.882693290710449,
            8.325352668762207,
            1.8538384437561035,
            -20.088581085205078,
            -16.381370544433594,
            14.625382423400879,
            -23.759477615356445,
            -6.35838508605957,
            12.023447036743164,
            7.131748676300049,
            -24.88910675048828,
            6.430596828460693,
            4.210306167602539,
            6.434333801269531,
            -7.5000457763671875,
            11.379298210144043,
            -11.291680335998535,
            -15.988906860351562,
            -12.208503723144531,
            36.556732177734375,
            -9.597375869750977,
            7.801807880401611,
            30.092317581176758,
            -5.9965057373046875,
            -11.707292556762695,
            10.586310386657715,
            -10.56268310546875,
            2.1540489196777344,
            31.520048141479492,
            -5.22100305557251,
            13.33023452758789,
            -10.828450202941895,
            2.4258692264556885,
            1.692669153213501,
            4.843240737915039,
            -1.661226511001587,
            -6.228679656982422,
            -4.250635147094727,
            13.248908996582031,
            18.67557716369629
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2325.0,
          "temp_c": 41.0,
          "power_w": 96.32,
          "cov_samples": 1.0,
          "peak_mem_bytes": 235405312.0
        },
        {
          "workload": "scatter_add",
          "variant": "atomic",
          "repeat": 7,
          "throughput": 75.82533767786353,
          "unit": "Gelem/s",
          "seconds": 0.0026551361083984376,
          "work": 201326592.0,
          "output_digest": "7a5c939985f408cf77262ca70ed4c6bc878647779310ed160e6746b627642c4c",
          "fp_sample": [
            9.165144920349121,
            14.450939178466797,
            20.853500366210938,
            -32.54966735839844,
            6.271337509155273,
            -5.787537097930908,
            -9.924971580505371,
            -5.548467636108398,
            -3.542997360229492,
            -11.816783905029297,
            -15.643027305603027,
            -35.94786834716797,
            10.683717727661133,
            30.661508560180664,
            -31.721088409423828,
            -8.413933753967285,
            40.93405532836914,
            6.489191055297852,
            18.142963409423828,
            -10.094635963439941,
            -11.81802749633789,
            3.704481363296509,
            29.100486755371094,
            9.16996955871582,
            -2.882692337036133,
            8.325356483459473,
            1.8538402318954468,
            -20.088581085205078,
            -16.381366729736328,
            14.625382423400879,
            -23.759475708007812,
            -6.358386516571045,
            12.023443222045898,
            7.131744861602783,
            -24.88910675048828,
            6.430595397949219,
            4.2103071212768555,
            6.434336185455322,
            -7.500042915344238,
            11.379303932189941,
            -11.291683197021484,
            -15.988907814025879,
            -12.208504676818848,
            36.55673599243164,
            -9.597373962402344,
            7.801804065704346,
            30.09231948852539,
            -5.996506214141846,
            -11.707291603088379,
            10.586313247680664,
            -10.562685012817383,
            2.1540451049804688,
            31.520051956176758,
            -5.22100305557251,
            13.330236434936523,
            -10.82844352722168,
            2.425869941711426,
            1.6926748752593994,
            4.843239784240723,
            -1.6612260341644287,
            -6.228679180145264,
            -4.250638484954834,
            13.24890422821045,
            18.675582885742188
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2325.0,
          "temp_c": 41.0,
          "power_w": 97.08,
          "cov_samples": 1.0,
          "peak_mem_bytes": 235405312.0
        },
        {
          "workload": "index_add",
          "variant": "atomic",
          "repeat": 0,
          "throughput": 74.3978725631291,
          "unit": "Gelem/s",
          "seconds": 0.0027060799598693846,
          "work": 201326592.0,
          "output_digest": "224160d69bd9c03368af80bb0fbdc4e6a54fdfd96755c55f7955f7ac587fe8fe",
          "fp_sample": [
            9.165145874023438,
            14.450940132141113,
            20.85349464416504,
            -32.54966735839844,
            6.27133846282959,
            -5.787530899047852,
            -9.924975395202637,
            -5.548469543457031,
            -3.5430002212524414,
            -11.816779136657715,
            -15.643025398254395,
            -35.94786071777344,
            10.68371868133545,
            30.661497116088867,
            -31.721092224121094,
            -8.413931846618652,
            40.9340705871582,
            6.489190101623535,
            18.14295768737793,
            -10.094635009765625,
            -11.818025588989258,
            3.704484462738037,
            29.10048484802246,
            9.169967651367188,
            -2.882693290710449,
            8.325352668762207,
            1.8538408279418945,
            -20.08858871459961,
            -16.381370544433594,
            14.625381469726562,
            -23.75946617126465,
            -6.358392238616943,
            12.023439407348633,
            7.131743431091309,
            -24.88910484313965,
            6.430596351623535,
            4.21031379699707,
            6.4343366622924805,
            -7.500044822692871,
            11.379293441772461,
            -11.291683197021484,
            -15.988906860351562,
            -12.208503723144531,
            36.55673599243164,
            -9.59737491607666,
            7.801807880401611,
            30.09231185913086,
            -5.996504783630371,
            -11.707290649414062,
            10.586309432983398,
            -10.562687873840332,
            2.154045343399048,
            31.52005386352539,
            -5.221004009246826,
            13.330233573913574,
            -10.828447341918945,
            2.4258644580841064,
            1.6926720142364502,
            4.843242168426514,
            -1.6612284183502197,
            -6.228672027587891,
            -4.250638961791992,
            13.24891185760498,
            18.675582885742188
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2325.0,
          "temp_c": 41.0,
          "power_w": 96.257,
          "cov_samples": 3.0,
          "peak_mem_bytes": 235405312.0
        },
        {
          "workload": "index_add",
          "variant": "atomic",
          "repeat": 1,
          "throughput": 73.53783255919151,
          "unit": "Gelem/s",
          "seconds": 0.0027377281188964843,
          "work": 201326592.0,
          "output_digest": "2dd918410b34f12d0fd3a24bbdcc6764b584952362b576a32f095ee1eeb92958",
          "fp_sample": [
            9.165143013000488,
            14.450939178466797,
            20.853490829467773,
            -32.54966735839844,
            6.271336555480957,
            -5.787535667419434,
            -9.924968719482422,
            -5.548471450805664,
            -3.5429978370666504,
            -11.816776275634766,
            -15.643028259277344,
            -35.94786071777344,
            10.68371868133545,
            30.661502838134766,
            -31.72108268737793,
            -8.413931846618652,
            40.934078216552734,
            6.489189624786377,
            18.142955780029297,
            -10.094633102416992,
            -11.818026542663574,
            3.704486846923828,
            29.10048484802246,
            9.16996955871582,
            -2.882697582244873,
            8.325352668762207,
            1.8538379669189453,
            -20.088586807250977,
            -16.381364822387695,
            14.625375747680664,
            -23.759469985961914,
            -6.35839319229126,
            12.023442268371582,
            7.131744384765625,
            -24.889101028442383,
            6.430599212646484,
            4.21031379699707,
            6.434337615966797,
            -7.500044345855713,
            11.37929630279541,
            -11.291678428649902,
            -15.988910675048828,
            -12.208500862121582,
            36.55673599243164,
            -9.597373962402344,
            7.8018083572387695,
            30.092321395874023,
            -5.996507167816162,
            -11.707287788391113,
            10.586312294006348,
            -10.562685012817383,
            2.154043674468994,
            31.520044326782227,
            -5.221004009246826,
            13.33023452758789,
            -10.828451156616211,
            2.4258670806884766,
            1.692676305770874,
            4.843240261077881,
            -1.6612274646759033,
            -6.228675842285156,
            -4.2506422996521,
            13.24891185760498,
            18.67558479309082
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2325.0,
          "temp_c": 41.0,
          "power_w": 93.76,
          "cov_samples": 1.0,
          "peak_mem_bytes": 235405312.0
        },
        {
          "workload": "index_add",
          "variant": "atomic",
          "repeat": 2,
          "throughput": 73.44512162592888,
          "unit": "Gelem/s",
          "seconds": 0.0027411839962005616,
          "work": 201326592.0,
          "output_digest": "678af2e743c7b0050b7541b85177f7a25cc7280dad3de88bfd1f9898d78ec19a",
          "fp_sample": [
            9.165141105651855,
            14.450942039489746,
            20.85349464416504,
            -32.54966735839844,
            6.271337985992432,
            -5.787533760070801,
            -9.924972534179688,
            -5.548468112945557,
            -3.5429980754852295,
            -11.816781997680664,
            -15.643028259277344,
            -35.947879791259766,
            10.68371868133545,
            30.661497116088867,
            -31.721086502075195,
            -8.413932800292969,
            40.93406677246094,
            6.489189624786377,
            18.142959594726562,
            -10.094634056091309,
            -11.81803035736084,
            3.704489231109619,
            29.100481033325195,
            9.169970512390137,
            -2.882697105407715,
            8.325355529785156,
            1.8538405895233154,
            -20.088579177856445,
            -16.381370544433594,
            14.625373840332031,
            -23.75946617126465,
            -6.358392715454102,
            12.023445129394531,
            7.131740570068359,
            -24.88910484313965,
            6.430598258972168,
            4.210310935974121,
            6.434340000152588,
            -7.5000410079956055,
            11.379298210144043,
            -11.2916841506958,
            -15.988901138305664,
            -12.208499908447266,
            36.556732177734375,
            -9.597373008728027,
            7.801808834075928,
            30.092317581176758,
            -5.996505260467529,
            -11.707297325134277,
            10.586315155029297,
            -10.56268310546875,
            2.1540441513061523,
            31.520038604736328,
            -5.221004009246826,
            13.33023452758789,
            -10.828448295593262,
            2.42586612701416,
            1.6926746368408203,
            4.843243598937988,
            -1.6612298488616943,
            -6.228673934936523,
            -4.25063943862915,
            13.248908996582031,
            18.675582885742188
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2325.0,
          "temp_c": 41.0,
          "power_w": 93.61,
          "cov_samples": 1.0,
          "peak_mem_bytes": 235405312.0
        },
        {
          "workload": "index_add",
          "variant": "atomic",
          "repeat": 3,
          "throughput": 73.44083552851819,
          "unit": "Gelem/s",
          "seconds": 0.002741343975067139,
          "work": 201326592.0,
          "output_digest": "fa13d89be575747b7e8f157fc98edc119b52e27e200257a3d579cc07ccf6151c",
          "fp_sample": [
            9.165145874023438,
            14.450942039489746,
            20.853498458862305,
            -32.54966354370117,
            6.27133846282959,
            -5.787534236907959,
            -9.924968719482422,
            -5.548468112945557,
            -3.5430006980895996,
            -11.816780090332031,
            -15.643025398254395,
            -35.94786834716797,
            10.683720588684082,
            30.6615047454834,
            -31.721097946166992,
            -8.413935661315918,
            40.93406677246094,
            6.489187717437744,
            18.142955780029297,
            -10.094636917114258,
            -11.818025588989258,
            3.7044832706451416,
            29.100482940673828,
            9.169970512390137,
            -2.8826918601989746,
            8.325356483459473,
            1.8538403511047363,
            -20.088581085205078,
            -16.381366729736328,
            14.625381469726562,
            -23.75946807861328,
            -6.358394622802734,
            12.023439407348633,
            7.131739139556885,
            -24.88910675048828,
            6.430597305297852,
            4.2103118896484375,
            6.434333801269531,
            -7.500041961669922,
            11.379297256469727,
            -11.291683197021484,
            -15.988910675048828,
            -12.208502769470215,
            36.556732177734375,
            -9.597372055053711,
            7.801805019378662,
            30.092321395874023,
            -5.99650239944458,
            -11.707296371459961,
            10.586308479309082,
            -10.56268310546875,
            2.1540474891662598,
            31.520048141479492,
            -5.221004009246826,
            13.330232620239258,
            -10.828448295593262,
            2.4258670806884766,
            1.6926710605621338,
            4.843245983123779,
            -1.6612277030944824,
            -6.2286763191223145,
            -4.250642776489258,
            13.248908996582031,
            18.675588607788086
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2325.0,
          "temp_c": 41.0,
          "power_w": 93.66,
          "cov_samples": 1.0,
          "peak_mem_bytes": 235405312.0
        },
        {
          "workload": "index_add",
          "variant": "atomic",
          "repeat": 4,
          "throughput": 73.33553954109392,
          "unit": "Gelem/s",
          "seconds": 0.0027452800273895265,
          "work": 201326592.0,
          "output_digest": "1a779e8fdd6b0ad49da30667f8d3badffc45a40e421de797260e9262ed145cb6",
          "fp_sample": [
            9.165143013000488,
            14.450940132141113,
            20.853498458862305,
            -32.54966735839844,
            6.271335601806641,
            -5.787536144256592,
            -9.924970626831055,
            -5.54847526550293,
            -3.543001413345337,
            -11.81678581237793,
            -15.643027305603027,
            -35.94786071777344,
            10.683719635009766,
            30.661502838134766,
            -31.721086502075195,
            -8.413934707641602,
            40.93407440185547,
            6.489186763763428,
            18.142961502075195,
            -10.09463882446289,
            -11.818029403686523,
            3.704486846923828,
            29.100486755371094,
            9.169967651367188,
            -2.882694721221924,
            8.325360298156738,
            1.8538403511047363,
            -20.088581085205078,
            -16.381364822387695,
            14.625372886657715,
            -23.759469985961914,
            -6.358392238616943,
            12.023438453674316,
            7.131743431091309,
            -24.889102935791016,
            6.430597305297852,
            4.210314750671387,
            6.43433952331543,
            -7.500043869018555,
            11.379297256469727,
            -11.291679382324219,
            -15.988906860351562,
            -12.208502769470215,
            36.556739807128906,
            -9.597375869750977,
            7.801816940307617,
            30.09231948852539,
            -5.996501922607422,
            -11.707295417785645,
            10.586313247680664,
            -10.562686920166016,
            2.1540467739105225,
            31.520048141479492,
            -5.221004009246826,
            13.330242156982422,
            -10.828449249267578,
            2.425868272781372,
            1.6926738023757935,
            4.843242645263672,
            -1.6612296104431152,
            -6.228674411773682,
            -4.250643730163574,
            13.248909950256348,
            18.675579071044922
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2325.0,
          "temp_c": 41.0,
          "power_w": 93.61,
          "cov_samples": 1.0,
          "peak_mem_bytes": 235405312.0
        },
        {
          "workload": "index_add",
          "variant": "atomic",
          "repeat": 5,
          "throughput": 73.41169566899154,
          "unit": "Gelem/s",
          "seconds": 0.002742432117462158,
          "work": 201326592.0,
          "output_digest": "f127e283ba3c8240988f14a582fea9b7a6fb40ff66dd8b25963dc83182d5d384",
          "fp_sample": [
            9.165146827697754,
            14.450939178466797,
            20.853492736816406,
            -32.54966354370117,
            6.271337985992432,
            -5.787532806396484,
            -9.924970626831055,
            -5.548466682434082,
            -3.5429985523223877,
            -11.816783905029297,
            -15.643022537231445,
            -35.94786834716797,
            10.68371295928955,
            30.6615047454834,
            -31.721105575561523,
            -8.413932800292969,
            40.93406677246094,
            6.489189624786377,
            18.142953872680664,
            -10.094639778137207,
            -11.818026542663574,
            3.7044875621795654,
            29.10048484802246,
            9.169970512390137,
            -2.8826966285705566,
            8.325350761413574,
            1.8538373708724976,
            -20.08858299255371,
            -16.381366729736328,
            14.625377655029297,
            -23.759471893310547,
            -6.358388900756836,
            12.023441314697266,
            7.131742477416992,
            -24.889108657836914,
            6.430595874786377,
            4.210308074951172,
            6.4343414306640625,
            -7.5000386238098145,
            11.379298210144043,
            -11.291677474975586,
            -15.988897323608398,
            -12.208502769470215,
            36.556724548339844,
            -9.59737777709961,
            7.80180025100708,
            30.092329025268555,
            -5.996504306793213,
            -11.70728874206543,
            10.586311340332031,
            -10.562685012817383,
            2.1540470123291016,
            31.52004623413086,
            -5.221001625061035,
            13.330232620239258,
            -10.828447341918945,
            2.425865650177002,
            1.6926778554916382,
            4.843240737915039,
            -1.661226511001587,
            -6.228671550750732,
            -4.250632286071777,
            13.248910903930664,
            18.675579071044922
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2325.0,
          "temp_c": 41.0,
          "power_w": 93.37,
          "cov_samples": 1.0,
          "peak_mem_bytes": 235405312.0
        },
        {
          "workload": "index_add",
          "variant": "atomic",
          "repeat": 6,
          "throughput": 73.4476960798987,
          "unit": "Gelem/s",
          "seconds": 0.0027410879135131836,
          "work": 201326592.0,
          "output_digest": "678a8a032fa5f4db74fdb05e0992e32d7aaf7d88a5cb82972b9256eae9d5c9de",
          "fp_sample": [
            9.165139198303223,
            14.450945854187012,
            20.853487014770508,
            -32.54966354370117,
            6.271337509155273,
            -5.787535667419434,
            -9.924972534179688,
            -5.548468112945557,
            -3.5430006980895996,
            -11.816781997680664,
            -15.643023490905762,
            -35.94786834716797,
            10.683716773986816,
            30.661510467529297,
            -31.72109031677246,
            -8.413930892944336,
            40.93408203125,
            6.489190578460693,
            18.142955780029297,
            -10.094634056091309,
            -11.81802749633789,
            3.7044849395751953,
            29.100486755371094,
            9.169970512390137,
            -2.8826985359191895,
            8.32535171508789,
            1.853839635848999,
            -20.088577270507812,
            -16.381364822387695,
            14.625380516052246,
            -23.759469985961914,
            -6.358391761779785,
            12.023442268371582,
            7.131739616394043,
            -24.889102935791016,
            6.430598258972168,
            4.2103071212768555,
            6.434338569641113,
            -7.500046253204346,
            11.379297256469727,
            -11.291679382324219,
            -15.988906860351562,
            -12.208505630493164,
            36.55672836303711,
            -9.597373962402344,
            7.801815509796143,
            30.09231948852539,
            -5.996504783630371,
            -11.707286834716797,
            10.586309432983398,
            -10.562685012817383,
            2.1540448665618896,
            31.520044326782227,
            -5.221004962921143,
            13.330235481262207,
            -10.828446388244629,
            2.425868034362793,
            1.6926743984222412,
            4.8432464599609375,
            -1.661224603652954,
            -6.228673458099365,
            -4.250640392303467,
            13.248910903930664,
            18.675580978393555
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2325.0,
          "temp_c": 41.0,
          "power_w": 93.42,
          "cov_samples": 1.0,
          "peak_mem_bytes": 235405312.0
        },
        {
          "workload": "index_add",
          "variant": "atomic",
          "repeat": 7,
          "throughput": 73.32699340432295,
          "unit": "Gelem/s",
          "seconds": 0.0027455999851226805,
          "work": 201326592.0,
          "output_digest": "344094d19e5e3ad1a6765e2d8070f7b340f11f8f9a25404d4f19e8e3e8e47db5",
          "fp_sample": [
            9.165143013000488,
            14.450942993164062,
            20.853500366210938,
            -32.54966354370117,
            6.271337509155273,
            -5.787532806396484,
            -9.924967765808105,
            -5.548466682434082,
            -3.542999505996704,
            -11.816780090332031,
            -15.643025398254395,
            -35.947872161865234,
            10.683722496032715,
            30.661500930786133,
            -31.72109603881836,
            -8.413932800292969,
            40.93406677246094,
            6.4891886711120605,
            18.142953872680664,
            -10.094636917114258,
            -11.818024635314941,
            3.7044880390167236,
            29.10048484802246,
            9.16996955871582,
            -2.8826982975006104,
            8.325357437133789,
            1.8538399934768677,
            -20.088581085205078,
            -16.381366729736328,
            14.625370025634766,
            -23.75947380065918,
            -6.358386993408203,
            12.02344036102295,
            7.131741523742676,
            -24.889102935791016,
            6.430593490600586,
            4.210309982299805,
            6.434334754943848,
            -7.500044345855713,
            11.379297256469727,
            -11.291683197021484,
            -15.988906860351562,
            -12.208503723144531,
            36.556739807128906,
            -9.59737491607666,
            7.801807880401611,
            30.092323303222656,
            -5.9965081214904785,
            -11.707291603088379,
            10.586311340332031,
            -10.56268310546875,
            2.154043674468994,
            31.52004051208496,
            -5.221002101898193,
            13.330241203308105,
            -10.828450202941895,
            2.4258692264556885,
            1.6926732063293457,
            4.8432464599609375,
            -1.661228895187378,
            -6.22867488861084,
            -4.250635147094727,
            13.24891471862793,
            18.675582885742188
          ],
          "freivalds_rho": -1.0,
          "sm_clock_mhz": 2325.0,
          "temp_c": 41.0,
          "power_w": 91.85,
          "cov_samples": 1.0,
          "peak_mem_bytes": 235405312.0
        }
      ],
      "workloads": [
        {
          "workload": "attention",
          "variant": "bf16",
          "repeats": 8,
          "unit": "TFLOP/s",
          "median": 269.6569924157509,
          "rel_dispersion": 0.001270116787311823,
          "rho_clock": -0.13858697343671667,
          "rho_temp": 0.1333553773664398,
          "bit_stable": true,
          "num_class": "S0",
          "nd_rel": 0.0,
          "freivalds_rho": null,
          "median_power_w": 132.275,
          "median_temp_c": 44.5,
          "peak_mem_gib": 0.1879892349243164
        },
        {
          "workload": "gemm",
          "variant": "bf16",
          "repeats": 8,
          "unit": "TFLOP/s",
          "median": 414.1452280534385,
          "rel_dispersion": 0.00027605622835386896,
          "rho_clock": -0.5238095238095238,
          "rho_temp": -0.30952380952380953,
          "bit_stable": true,
          "num_class": "S0",
          "nd_rel": 0.0,
          "freivalds_rho": 0.001663445589019662,
          "median_power_w": 521.4945,
          "median_temp_c": 54.388999999999996,
          "peak_mem_gib": 4.53369140625
        },
        {
          "workload": "gemm",
          "variant": "fp16",
          "repeats": 8,
          "unit": "TFLOP/s",
          "median": 404.22567577398144,
          "rel_dispersion": 0.0018768324005555106,
          "rho_clock": 0.47619047619047616,
          "rho_temp": -0.7545045450053531,
          "bit_stable": true,
          "num_class": "S0",
          "nd_rel": 0.0,
          "freivalds_rho": 0.00028746893983491473,
          "median_power_w": 512.3355,
          "median_temp_c": 51.111000000000004,
          "peak_mem_gib": 4.53369140625
        },
        {
          "workload": "gemm",
          "variant": "fp8",
          "repeats": 8,
          "unit": "TFLOP/s",
          "median": 797.1501922019934,
          "rel_dispersion": 0.0004083729189585011,
          "rho_clock": 0.16666666666666666,
          "rho_temp": -0.5476190476190477,
          "bit_stable": true,
          "num_class": "S0",
          "nd_rel": 0.0,
          "freivalds_rho": 0.001714831206294942,
          "median_power_w": 481.9385,
          "median_temp_c": 60.357,
          "peak_mem_gib": 4.033691883087158
        },
        {
          "workload": "gemm",
          "variant": "tf32",
          "repeats": 8,
          "unit": "TFLOP/s",
          "median": 201.63285934145702,
          "rel_dispersion": 0.001336061791693093,
          "rho_clock": 0.5714285714285714,
          "rho_temp": -0.9047619047619048,
          "bit_stable": true,
          "num_class": "S0",
          "nd_rel": 0.0,
          "freivalds_rho": 0.0002885857200644284,
          "median_power_w": 529.6949999999999,
          "median_temp_c": 57.8635,
          "peak_mem_gib": 4.03125
        },
        {
          "workload": "hbm_triad",
          "variant": "f32",
          "repeats": 8,
          "unit": "GB/s",
          "median": 1486.3614410082441,
          "rel_dispersion": 0.00011031058932357005,
          "rho_clock": 0.08383383833392813,
          "rho_temp": 0.4523809523809524,
          "bit_stable": true,
          "num_class": "S0",
          "nd_rel": 0.0,
          "freivalds_rho": null,
          "median_power_w": 233.05450000000002,
          "median_temp_c": 45.466499999999996,
          "peak_mem_gib": 66.03125143051147
        },
        {
          "workload": "index_add",
          "variant": "atomic",
          "repeats": 8,
          "unit": "Gelem/s",
          "median": 73.44297857722353,
          "rel_dispersion": 0.0008587402951484544,
          "rho_clock": 0.0,
          "rho_temp": 0.0,
          "bit_stable": false,
          "num_class": "Snd",
          "nd_rel": 4.01430755553953e-06,
          "freivalds_rho": null,
          "median_power_w": 93.61,
          "median_temp_c": 41.0,
          "peak_mem_gib": 0.21923828125
        },
        {
          "workload": "scatter_add",
          "variant": "atomic",
          "repeats": 8,
          "unit": "Gelem/s",
          "median": 75.82625347743155,
          "rel_dispersion": 0.00027127753541276366,
          "rho_clock": -0.0563436169819011,
          "rho_temp": 0.2519763153394848,
          "bit_stable": false,
          "num_class": "Snd",
          "nd_rel": 4.018534053129326e-06,
          "freivalds_rho": null,
          "median_power_w": 97.08,
          "median_temp_c": 41.0,
          "peak_mem_gib": 0.21923828125
        }
      ],
      "continues": "e1f2a929da38e80d359cf029e50e09bd9ba25ac679466e397aafefc69bde0b94",
      "record_name": "device_validation_pro6000_server.json",
      "record_slug": "validation_pro6000_server"
    }
  ],
  "continuation": {
    "genesis": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
    "head": "d1c61484bef20151cf6efdc2eb933d565aaae1b5787a8b1f497650814fefa72e",
    "length": 2,
    "verified": true,
    "links": [
      {
        "device": "NVIDIA GeForce RTX 5090",
        "record": "device_validation.json",
        "continues": "907ffda34d285e4281c4377c2e7a5e08b5172db7c34738023677a25e389249f0",
        "link_id": "e1f2a929da38e80d359cf029e50e09bd9ba25ac679466e397aafefc69bde0b94"
      },
      {
        "device": "NVIDIA RTX PRO 6000 Blackwell Server Edition",
        "record": "device_validation_pro6000_server.json",
        "continues": "e1f2a929da38e80d359cf029e50e09bd9ba25ac679466e397aafefc69bde0b94",
        "link_id": "d1c61484bef20151cf6efdc2eb933d565aaae1b5787a8b1f497650814fefa72e"
      }
    ]
  },
  "resurrection": {
    "dead_device": "NVIDIA RTX PRO 6000 Blackwell Server Edition",
    "present_device": "NVIDIA H200 NVL",
    "floor_recovery": [
      {
        "precision": "fp16",
        "n": 4096,
        "dead": 0.000201945440676333,
        "here": 0.00021731584526004622,
        "ratio": 1.0761116692322263,
        "recovered": true
      },
      {
        "precision": "fp16",
        "n": 8192,
        "dead": 0.0001931234044141512,
        "here": 0.00023558392632287418,
        "ratio": 1.2198621241041652,
        "recovered": true
      },
      {
        "precision": "fp16",
        "n": 16384,
        "dead": 0.00020194833230011356,
        "here": 0.00018941514254106862,
        "ratio": 0.9379386320436681,
        "recovered": true
      },
      {
        "precision": "fp16",
        "n": 24576,
        "dead": 0.00022516937975511302,
        "here": 0.0002358795243035072,
        "ratio": 1.0475648356807759,
        "recovered": true
      },
      {
        "precision": "fp16",
        "n": 32768,
        "dead": 0.0001985848757992335,
        "here": 0.0002105152950273294,
        "ratio": 1.060077179493555,
        "recovered": true
      },
      {
        "precision": "bf16",
        "n": 4096,
        "dead": 0.0017770115872277608,
        "here": 0.001614887625852364,
        "ratio": 0.9087659514768166,
        "recovered": true
      },
      {
        "precision": "bf16",
        "n": 8192,
        "dead": 0.0015314432834924638,
        "here": 0.001877631150843185,
        "ratio": 1.2260533387571741,
        "recovered": true
      },
      {
        "precision": "bf16",
        "n": 16384,
        "dead": 0.0016915361526833122,
        "here": 0.0016269625087574277,
        "ratio": 0.9618254426170849,
        "recovered": true
      },
      {
        "precision": "bf16",
        "n": 24576,
        "dead": 0.0016615284432057876,
        "here": 0.002062761248546931,
        "ratio": 1.241484162959616,
        "recovered": true
      },
      {
        "precision": "bf16",
        "n": 32768,
        "dead": 0.0016255633356214096,
        "here": 0.0018138274865645732,
        "ratio": 1.1158147128553408,
        "recovered": true
      },
      {
        "precision": "tf32",
        "n": 4096,
        "dead": 0.000355875567213005,
        "here": 0.00032096327680133257,
        "ratio": 0.9018974787027846,
        "recovered": true
      },
      {
        "precision": "tf32",
        "n": 8192,
        "dead": 0.00028625297626134593,
        "here": 0.00032721273703267,
        "ratio": 1.1430893795630905,
        "recovered": true
      },
      {
        "precision": "tf32",
        "n": 16384,
        "dead": 0.0002885857200644284,
        "here": 0.0002575292160727627,
        "ratio": 0.8923837812046551,
        "recovered": true
      },
      {
        "precision": "tf32",
        "n": 24576,
        "dead": 0.0002562662360457769,
        "here": 0.00035015931689955847,
        "ratio": 1.3663888083836742,
        "recovered": true
      },
      {
        "precision": "tf32",
        "n": 32768,
        "dead": 0.0003225231406702619,
        "here": 0.00031437612581496375,
        "ratio": 0.974739750957506,
        "recovered": true
      },
      {
        "precision": "fp8",
        "n": 4096,
        "dead": 0.0017785742604533906,
        "here": 0.001720852227203152,
        "ratio": 0.9675458964330653,
        "recovered": true
      },
      {
        "precision": "fp8",
        "n": 8192,
        "dead": 0.0016130945644856997,
        "here": 0.0017516784481503179,
        "ratio": 1.0859118161549335,
        "recovered": true
      },
      {
        "precision": "fp8",
        "n": 16384,
        "dead": 0.001714831206294942,
        "here": 0.0016579086045129645,
        "ratio": 0.9668057115050033,
        "recovered": true
      },
      {
        "precision": "fp8",
        "n": 24576,
        "dead": 0.0013064329486271137,
        "here": 0.00159657998363197,
        "ratio": 1.222091026799165,
        "recovered": true
      },
      {
        "precision": "fp8",
        "n": 32768,
        "dead": 0.001557312424766511,
        "here": 0.0016304359372791624,
        "ratio": 1.0469549406719818,
        "recovered": true
      }
    ],
    "class_recovery": [
      {
        "workload": "attention",
        "variant": "bf16",
        "dead_class": "S0",
        "here_class": "S0",
        "recovered": true,
        "dead_throughput": 269.6569924157509,
        "unit": "TFLOP/s"
      },
      {
        "workload": "gemm",
        "variant": "bf16",
        "dead_class": "S0",
        "here_class": "S0",
        "recovered": true,
        "dead_throughput": 414.1452280534385,
        "unit": "TFLOP/s"
      },
      {
        "workload": "gemm",
        "variant": "fp16",
        "dead_class": "S0",
        "here_class": "S0",
        "recovered": true,
        "dead_throughput": 404.22567577398144,
        "unit": "TFLOP/s"
      },
      {
        "workload": "gemm",
        "variant": "fp8",
        "dead_class": "S0",
        "here_class": "S0",
        "recovered": true,
        "dead_throughput": 797.1501922019934,
        "unit": "TFLOP/s"
      },
      {
        "workload": "gemm",
        "variant": "tf32",
        "dead_class": "S0",
        "here_class": "S0",
        "recovered": true,
        "dead_throughput": 201.63285934145702,
        "unit": "TFLOP/s"
      },
      {
        "workload": "hbm_triad",
        "variant": "f32",
        "dead_class": "S0",
        "here_class": "S0",
        "recovered": true,
        "dead_throughput": 1486.3614410082441,
        "unit": "GB/s"
      },
      {
        "workload": "index_add",
        "variant": "atomic",
        "dead_class": "Snd",
        "here_class": "Snd",
        "recovered": true,
        "dead_throughput": 73.44297857722353,
        "unit": "Gelem/s"
      },
      {
        "workload": "scatter_add",
        "variant": "atomic",
        "dead_class": "Snd",
        "here_class": "Snd",
        "recovered": true,
        "dead_throughput": 75.82625347743155,
        "unit": "Gelem/s"
      }
    ],
    "recoverable_claims": 28,
    "transferable_claims": 28,
    "recoverable_fraction": 1.0,
    "lost_device_local": 8
  },
  "fingerprint": {
    "device": "NVIDIA B200",
    "challenge": {
      "seed": 4242,
      "die_span_gib": 48.0,
      "vector": [
        "floor.bf16",
        "floor.tf32",
        "floor.fp8",
        "bw_local",
        "bw_die_span"
      ],
      "match_tolerance": 0.1
    },
    "response": {
      "floor": {
        "fp16": 0.00019886886732080737,
        "bf16": 0.001573275296505855,
        "tf32": 0.0002886131786120662,
        "fp8": 0.0016541481994912528
      },
      "throughput_tier": 3324.294235660059,
      "throughput_spread": 14.471369663005134,
      "bw_local": 6998.98802073665,
      "bw_die_span": 7013.27523363821,
      "die_span_ratio": 1.002041325525809,
      "die_span_gib": 48.0,
      "peak_mem_gib": 144.0
    },
    "key": "b552f0f2c1e1e43c966b10a697f8093912ed4cd64ac271df4d1382a9a9ecef3e",
    "recall_distance": 0.012517713793811388,
    "recall_key": "b552f0f2c1e1e43c966b10a697f8093912ed4cd64ac271df4d1382a9a9ecef3e",
    "recallable": true,
    "fp16_floor_nondeterminism": 0.48199160270641084
  },
  "secprobe": {
    "device": "NVIDIA B200",
    "latency_curve": [
      {
        "gib": 0.03,
        "rate_gbs": 662.3073089947823
      },
      {
        "gib": 0.1,
        "rate_gbs": 387.2177393186123
      },
      {
        "gib": 0.3,
        "rate_gbs": 237.58108020571598
      },
      {
        "gib": 1.0,
        "rate_gbs": 194.0220479493201
      },
      {
        "gib": 4.0,
        "rate_gbs": 181.83109839536166
      },
      {
        "gib": 16.0,
        "rate_gbs": 178.59603846003492
      },
      {
        "gib": 32.0,
        "rate_gbs": 177.93233269902063
      },
      {
        "gib": 80,
        "rate_gbs": 112.09171759210948
      },
      {
        "gib": 98,
        "rate_gbs": 69.29912147754102
      },
      {
        "gib": 125,
        "rate_gbs": 50.162480896284634
      },
      {
        "gib": 152,
        "rate_gbs": 42.50959418510728
      }
    ],
    "seam_step_ratio": 15.580184231135604,
    "l2_random_gbs": 662.3073089947823,
    "hbm_random_gbs": 178.59603846003492,
    "memory_pressure": [
      {
        "precision": "fp16",
        "ballast_gib": 148.0,
        "bits_changed": false,
        "divergence": 0.0
      },
      {
        "precision": "bf16",
        "ballast_gib": 148.0,
        "bits_changed": false,
        "divergence": 0.0
      },
      {
        "precision": "tf32",
        "ballast_gib": 148.0,
        "bits_changed": false,
        "divergence": 0.0
      },
      {
        "precision": "fp8",
        "ballast_gib": 148.0,
        "bits_changed": false,
        "divergence": 0.0
      }
    ],
    "pressure_changes_bits": false,
    "max_pressure_divergence": 0.0
  },
  "adversary": {
    "device": "NVIDIA H200 NVL",
    "n": 8192,
    "k": 8,
    "committed_seed": 7,
    "precisions": {
      "fp16": {
        "tau": 0.0007067517789686225,
        "blind_window_unaware_rel": 0.000670077686663717,
        "evade_rel_corruption": 0.5,
        "rho_committed_probe": 0.00023552759308045969,
        "rho_committed_passes": true,
        "rho_fiat_shamir": 0.6356492241809288,
        "fiat_shamir_catches": true,
        "witness_delta": 1.4338537725175096,
        "witness_catches": true
      },
      "fp8": {
        "tau": 0.005218524292653999,
        "blind_window_unaware_rel": 0.005465951282531023,
        "evade_rel_corruption": 0.4999999701976776,
        "rho_committed_probe": 0.0017397368936445936,
        "rho_committed_passes": true,
        "rho_fiat_shamir": 0.33363881796681133,
        "fiat_shamir_catches": true,
        "witness_delta": 1.439601170197698,
        "witness_catches": true
      }
    }
  },
  "multiwitness": {
    "device": "NVIDIA H200 NVL",
    "num_witness": 4,
    "tau": 0.0007067517789686225,
    "base_witness_delta": 0.0,
    "evade_rel_corruption": 0.5,
    "witness_delta_after_attack": 0.0,
    "witnesses_fooled": 1,
    "committed_fooled": 4,
    "fiat_shamir_caught": 4,
    "committed_rhos": [
      0.00023518946080688529,
      0.00023518946080688529,
      0.00023518946080688529,
      0.00023518946080688529
    ],
    "fiat_shamir_rhos": [
      0.5149298789547705,
      0.5149298789547705,
      0.5149298789547705,
      0.5149298789547705
    ]
  },
  "merkle": {
    "root": "8c19dd13728bd0de211ff58a6897f8da30980811c8b301913483f8bd3b85feac",
    "num_claims": 70,
    "sample_proof_len": 7
  }
}

==> anc/veins.json <==
{
  "device": "NVIDIA B200",
  "fp16_shape_map": [
    {
      "m": 2048,
      "k": 2048,
      "n": 2048,
      "nd_rel": 0.0,
      "distinct_results": 1,
      "deterministic": true
    },
    {
      "m": 4096,
      "k": 4096,
      "n": 4096,
      "nd_rel": 0.0,
      "distinct_results": 1,
      "deterministic": true
    },
    {
      "m": 6144,
      "k": 6144,
      "n": 6144,
      "nd_rel": 0.0,
      "distinct_results": 1,
      "deterministic": true
    },
    {
      "m": 8192,
      "k": 8192,
      "n": 8192,
      "nd_rel": 0.0,
      "distinct_results": 1,
      "deterministic": true
    },
    {
      "m": 12288,
      "k": 12288,
      "n": 12288,
      "nd_rel": 0.0,
      "distinct_results": 1,
      "deterministic": true
    },
    {
      "m": 16384,
      "k": 16384,
      "n": 16384,
      "nd_rel": 0.0,
      "distinct_results": 1,
      "deterministic": true
    },
    {
      "m": 24576,
      "k": 24576,
      "n": 24576,
      "nd_rel": 0.0,
      "distinct_results": 1,
      "deterministic": true
    },
    {
      "m": 8192,
      "k": 32768,
      "n": 8192,
      "nd_rel": 0.0,
      "distinct_results": 1,
      "deterministic": true
    },
    {
      "m": 4096,
      "k": 65536,
      "n": 4096,
      "nd_rel": 0.0,
      "distinct_results": 1,
      "deterministic": true
    }
  ],
  "seam": [
    {
      "gib": 0.05,
      "rate_gbs": 512.5150863271507,
      "peak_mem_gib": 4.5
    },
    {
      "gib": 0.5,
      "rate_gbs": 210.69493495047516,
      "peak_mem_gib": 4.5
    },
    {
      "gib": 4.0,
      "rate_gbs": 181.80613728136285,
      "peak_mem_gib": 4.5
    },
    {
      "gib": 16.0,
      "rate_gbs": 178.53698087147495,
      "peak_mem_gib": 16.5
    },
    {
      "gib": 40.0,
      "rate_gbs": 177.7212286437686,
      "peak_mem_gib": 40.5
    },
    {
      "gib": 80.0,
      "rate_gbs": 112.02276713695666,
      "peak_mem_gib": 80.5
    },
    {
      "gib": 152.0,
      "rate_gbs": 42.53679808658004,
      "peak_mem_gib": 152.5
    }
  ],
  "seam_step_ratio": 12.048746247518906,
  "first_nondeterministic_n": null
}

==> anc/verification.json <==
{
  "k": 8,
  "floor_sweep": [
    {
      "precision": "fp16",
      "n": 2048,
      "residual": 0.00019461115029013477
    },
    {
      "precision": "fp16",
      "n": 4096,
      "residual": 0.000201945440676333
    },
    {
      "precision": "fp16",
      "n": 8192,
      "residual": 0.0001931234044141512
    },
    {
      "precision": "fp16",
      "n": 16384,
      "residual": 0.00020194833230011356
    },
    {
      "precision": "bf16",
      "n": 2048,
      "residual": 0.0015080504037106024
    },
    {
      "precision": "bf16",
      "n": 4096,
      "residual": 0.0017770115872277608
    },
    {
      "precision": "bf16",
      "n": 8192,
      "residual": 0.0015314432834924638
    },
    {
      "precision": "bf16",
      "n": 16384,
      "residual": 0.0016915361526833122
    },
    {
      "precision": "tf32",
      "n": 2048,
      "residual": 0.00027063991111433663
    },
    {
      "precision": "tf32",
      "n": 4096,
      "residual": 0.000355875567213005
    },
    {
      "precision": "tf32",
      "n": 8192,
      "residual": 0.00028625297626134593
    },
    {
      "precision": "tf32",
      "n": 16384,
      "residual": 0.0002885857200644284
    },
    {
      "precision": "fp8",
      "n": 2048,
      "residual": 0.0016286824905919904
    },
    {
      "precision": "fp8",
      "n": 4096,
      "residual": 0.0017785742604533906
    },
    {
      "precision": "fp8",
      "n": 8192,
      "residual": 0.0016130945644856997
    },
    {
      "precision": "fp8",
      "n": 16384,
      "residual": 0.001714831206294942
    }
  ],
  "tolerance": {
    "calibrated_at": "fp16",
    "n_ref": 8192,
    "floor": 0.000201945440676333,
    "margin": 3.0,
    "tau": 0.000605836322028999
  },
  "stages": {
    "precision": [
      {
        "stage": "acquire",
        "what": "FP8 product",
        "residual": 0.0015779560638495402,
        "tolerance": 0.000605836322028999,
        "decision": "flag"
      },
      {
        "stage": "repair",
        "what": "FP32-accumulation recompute",
        "residual": 0.00027442477306065005,
        "tolerance": 0.000605836322028999,
        "decision": "accept"
      }
    ],
    "corruption": [
      {
        "stage": "acquire",
        "what": "FP16 product",
        "residual": 0.0003056140121003134,
        "tolerance": 0.000605836322028999,
        "decision": "accept"
      },
      {
        "stage": "inject",
        "what": "single bit flip in C",
        "residual": 0.0020136120322399404,
        "tolerance": 0.000605836322028999,
        "decision": "reject",
        "p_miss": 0.00390625
      },
      {
        "stage": "repair",
        "what": "recompute C",
        "residual": 0.0003056140121003134,
        "tolerance": 0.000605836322028999,
        "decision": "accept"
      }
    ]
  }
}
